The massless three-loop Wilson coefficients for the deep-inelastic structure functions $F_2, F_L, xF_3$ and $g_1$

We calculate the massless unpolarized Wilson coefficients for deeply inelastic scattering for the structure functions $F_2(x,Q^2), F_L(x,Q^2), x F_3(x,Q^2)$ in the $\overline{\sf MS}$ scheme and the polarized Wilson coefficients of the structure function $g_1(x,Q^2)$ in the Larin scheme up to three--loop order in QCD in a fully automated way based on the method of arbitrary high Mellin moments. We work in the Larin scheme in the case of contributing axial--vector couplings or polarized nucleons. For the unpolarized structure functions we compare to results given in the literature. The polarized three--loop Wilson coefficients are calculated for the first time. As a by--product we also obtain the quarkonic three--loop anomalous dimensions from the $O(1/\varepsilon)$ terms of the unrenormalized forward Compton amplitude. Expansions for small and large values of the Bjorken variable $x$ are provided.

==> anc/Nspace.m <==
(* 
Massless DIS Wilson coefficients F2, FL, F3 and G1 in n-space
computed in
"The massless three-loop Wilson coefficients for the deep-inelastic structure functions F2, FL, xF3 and g1"
by
Johannes Bluemlein, Peter Marquard, Carsten Schneider and Kay Schoenwald

DESY 22-123

The file contains:
CqF2NS[n], CqF2PS[n], CqF2D33[n], CqFLNS[n], CqFLPS[n], CqFLD33[n], CqF3NS[n], 
CqF3D33[n], CqG1NS[n,MS], CqG1NS[n,Larin], CqG1PS[n,MS], CqG1PS[n,Larin], 
CqG1D33[n], CgF2A[n], CgF2D33[n], CgFLA[n], CgFLD33[n], CgG1A[n], CgG1D33[n]

In the case of g1 the non-sinlget (NS) and pure-singlet (PS) contributions
are given in the MSbar and Larin scheme. In the PS case the MSbar transformation
to the MSbar scheme is only known to O(as[MS]^2).

Variables used:
as[MS]:
Q2: virtuality of the vector boson
mu2: renormalization scale squared
n: Mellin variable
S[...,n]: harmonic sums evaluated at argument n
z2 = Zeta[2]
z3 = Zeta[3]
z5 = Zeta[5]

color factors:
CA = NC
CF = (NC^2-1)/2/NC
TF = 1/2
D33 = (NC^2-1)(NC^2-4)/16/NC
NF = number of massless flavors

For definiteness, the N-space expressions for  F2, FL correspond to even moments, and for 
F3 and G1 for odd moments.
*)


{CqF2NS[N] -> 1 + CF*as[MS]*((2 + 5*n - 2*n^2 - 9*n^3)/(n^2*(1 + n)) + 
     Log[Q2/mu2]*((2 + 3*n + 3*n^2)/(n*(1 + n)) - 4*S[1, n]) + 
     ((-2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 2*S[1, n]^2 - 2*S[2, n]) + 
   as[MS]^2*(CF*NF*TF*((360 + 648*n + 140*n^2 + 31*n^3 + 1397*n^4 + 
         2517*n^5 + 1371*n^6)/(54*n^3*(1 + n)^3) + 
       Log[Q2/mu2]^2*((2*(2 + 3*n + 3*n^2))/(3*n*(1 + n)) - (8*S[1, n])/3) - 
       (2*(-6 + 29*n + 29*n^2)*S[1, n]^2)/(9*n*(1 + n)) - (8*S[1, n]^3)/9 + 
       Log[Q2/mu2]*((-2*(-24 - 22*n + 29*n^2 + 72*n^3 + 57*n^4))/
          (9*n^2*(1 + n)^2) + (4*(-6 + 29*n + 29*n^2)*S[1, n])/
          (9*n*(1 + n)) + (8*S[1, n]^2)/3 - 8*S[2, n]) + 
       (2*(-6 + 85*n + 85*n^2)*S[2, n])/(9*n*(1 + n)) + 
       S[1, n]*((-2*(72 + 66*n + 331*n^2 + 620*n^3 + 247*n^4))/
          (27*n^2*(1 + n)^2) + (8*S[2, n])/3) - (88*S[3, n])/9 + 
       (16*S[2, 1, n])/3) + CF^2*((-480 - 2704*n - 4976*n^2 - 2528*n^3 + 
         3474*n^4 + 4247*n^5 - 2157*n^6 - 4754*n^7 - 848*n^8 + 1179*n^9 + 
         331*n^10)/(8*(-2 + n)*n^4*(1 + n)^4*(3 + n)) + 40*S[-4, n] - 
       (32*S[-3, n])/(1 + n) + 24*S[-2, n]^2 + 
       (2*(-2 + 3*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) + 2*S[1, n]^4 + 
       z3*((-24*(2 - n + 3*n^2))/(n*(1 + n)) + 48*S[1, n]) + 
       Log[Q2/mu2]^2*((2 + 3*n + 3*n^2)^2/(2*n^2*(1 + n)^2) - 
         (4*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 8*S[1, n]^2) + 
       S[1, n]^2*((24 + 40*n + 9*n^2 - 26*n^3 - 27*n^4)/(2*n^2*(1 + n)^2) - 
         20*S[2, n]) + ((-16 - 32*n + 35*n^2 + 162*n^3 + 95*n^4)*S[2, n])/
        (2*n^2*(1 + n)^2) + 6*S[2, n]^2 + 
       S[-2, n]*((-8*(-48 - 34*n - 45*n^2 + 26*n^3 - 3*n^4 - 2*n^5 + 2*n^6))/
          ((-2 + n)*n^2*(1 + n)^2*(3 + n)) - (16*(-3 + 4*n)*S[1, n])/
          (n*(1 + n)) - 32*S[1, n]^2 + 16*S[2, n]) - 
       (2*(-10 + 25*n + 9*n^2)*S[3, n])/(n*(1 + n)) + 12*S[4, n] - 
       32*S[-3, 1, n] + Log[Q2/mu2]*
        (-1/2*((-1 + n)*(16 + 88*n + 194*n^2 + 237*n^3 + 162*n^4 + 51*n^5))/
           (n^3*(1 + n)^3) + 16*S[-3, n] - (16*S[-2, n])/(n*(1 + n)) - 
         (6*(-1 + n)*(2 + n)*S[1, n]^2)/(n*(1 + n)) - 8*S[1, n]^3 - 
         (6*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 
         S[1, n]*((-20 - 44*n - 3*n^2 + 62*n^3 + 45*n^4)/(n^2*(1 + n)^2) + 
           32*S[-2, n] + 24*S[2, n]) + 16*S[3, n] - 32*S[-2, 1, n]) + 
       (32*(-1 + 2*n)*S[-2, 1, n])/(n*(1 + n)) - 16*S[-2, 2, n] + 
       (4*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + 
       S[1, n]*((-48 - 160*n - 106*n^2 - 33*n^3 - 207*n^4 - 203*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) + 16*S[-3, n] - (2*(-2 + 3*n)*(5 + 3*n)*S[2, n])/
          (n*(1 + n)) - 24*S[3, n] + 32*S[-2, 1, n] + 16*S[2, 1, n]) + 
       40*S[3, 1, n] - 24*S[2, 1, 1, n]) + 
     CA*CF*((23760 + 25848*n - 21432*n^2 - 7930*n^3 + 99843*n^4 + 
         162042*n^5 + 51416*n^6 - 47520*n^7 - 16395*n^8)/
        (216*(-2 + n)*n^3*(1 + n)^3*(3 + n)) - 20*S[-4, n] - 12*S[-2, n]^2 + 
       z3*((6*(6 + n + 9*n^2))/(n*(1 + n)) - 48*S[1, n]) + 
       S[-3, n]*(16/(1 + n) - 8*S[1, n]) + (22*S[1, n]^3)/9 + 
       Log[Q2/mu2]^2*((-11*(2 + 3*n + 3*n^2))/(6*n*(1 + n)) + 
         (22*S[1, n])/3) + S[-2, n]*
        ((4*(-48 - 34*n - 45*n^2 + 26*n^3 - 3*n^4 - 2*n^5 + 2*n^6))/
          ((-2 + n)*n^2*(1 + n)^2*(3 + n)) + (8*(-3 + 4*n)*S[1, n])/
          (n*(1 + n)) + 16*S[1, n]^2 - 8*S[2, n]) + 
       ((66 - 929*n - 2134*n^2 - 1067*n^3)*S[2, n])/(18*n*(1 + n)^2) - 
       4*S[2, n]^2 + S[1, n]^2*((-66 + 367*n + 367*n^2)/(18*n*(1 + n)) + 
         4*S[2, n]) + (2*(-72 + 193*n + 121*n^2)*S[3, n])/(9*n*(1 + n)) - 
       8*S[4, n] + 16*S[-3, 1, n] - (16*(-1 + 2*n)*S[-2, 1, n])/(n*(1 + n)) + 
       Log[Q2/mu2]*((-264 - 122*n + 457*n^2 + 828*n^3 + 645*n^4)/
          (18*n^2*(1 + n)^2) - 8*S[-3, n] + S[-2, n]*(8/(n*(1 + n)) - 
           16*S[1, n]) + ((66 - 367*n - 367*n^2)*S[1, n])/(9*n*(1 + n)) - 
         (22*S[1, n]^2)/3 + 22*S[2, n] - 8*S[3, n] + 16*S[-2, 1, n]) + 
       8*S[-2, 2, n] + S[1, n]*((792 + 510*n + 3329*n^2 + 12279*n^3 + 
           11607*n^4 + 3155*n^5)/(54*n^2*(1 + n)^3) - 
         (2*(6 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)) + 24*S[3, n] - 
         16*S[-2, 1, n] - 16*S[2, 1, n]) - (4*(-6 + 11*n + 11*n^2)*
         S[2, 1, n])/(3*n*(1 + n)) - 24*S[3, 1, n] + 24*S[2, 1, 1, n])) + 
   as[MS]^3*(CF*NF^2*TF^2*((-2*(-9936 - 21888*n - 9864*n^2 + 3044*n^3 + 
          3519*n^4 + 23004*n^5 + 57098*n^6 + 63048*n^7 + 28551*n^8))/
        (729*n^4*(1 + n)^4) + Log[Q2/mu2]^3*((16*(2 + 3*n + 3*n^2))/
          (27*n*(1 + n)) - (64*S[1, n])/27) + 
       (16*(-6 + 29*n + 29*n^2)*S[1, n]^3)/(81*n*(1 + n)) + 
       (16*S[1, n]^4)/27 + z3*((-32*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + 
         (128*S[1, n])/27) + Log[Q2/mu2]^2*
        ((-8*(-24 - 22*n + 29*n^2 + 72*n^3 + 57*n^4))/(27*n^2*(1 + n)^2) + 
         (16*(-6 + 29*n + 29*n^2)*S[1, n])/(27*n*(1 + n)) + 
         (32*S[1, n]^2)/9 - (32*S[2, n])/3) + 
       S[1, n]^2*((8*(72 + 66*n + 319*n^2 + 596*n^3 + 235*n^4))/
          (81*n^2*(1 + n)^2) - (32*S[2, n])/9) - 
       (8*(72 + 66*n + 1139*n^2 + 2236*n^3 + 1055*n^4)*S[2, n])/
        (81*n^2*(1 + n)^2) + (80*S[2, n]^2)/9 + 
       (32*(-6 + 247*n + 247*n^2)*S[3, n])/(81*n*(1 + n)) + 
       S[1, n]*((8*(-1944 - 2700*n + 666*n^2 + 10171*n^3 + 23997*n^4 + 
            20253*n^5 + 4357*n^6))/(729*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[2, n])/(27*n*(1 + n)) + 
         (128*S[3, n])/27) - (992*S[4, n])/27 - (1216*S[2, 1, n])/27 + 
       Log[Q2/mu2]*((8*(216 + 300*n - 74*n^2 - 37*n^3 + 613*n^4 + 1029*n^5 + 
            609*n^6))/(81*n^3*(1 + n)^3) - (16*(-6 + 29*n + 29*n^2)*
           S[1, n]^2)/(27*n*(1 + n)) - (64*S[1, n]^3)/27 + 
         (16*(-2 + 35*n + 35*n^2)*S[2, n])/(9*n*(1 + n)) + 
         S[1, n]*((-16*(72 + 66*n + 319*n^2 + 596*n^3 + 235*n^4))/
            (81*n^2*(1 + n)^2) + (64*S[2, n])/9) - (896*S[3, n])/27 + 
         (128*S[2, 1, n])/9) + (256*S[3, 1, n])/9 - (128*S[2, 1, 1, n])/9) + 
     CF^2*NF*TF*((157248 + 677088*n + 890256*n^2 - 31760*n^3 - 894316*n^4 - 
         63486*n^5 + 1623213*n^6 + 1886057*n^7 + 250503*n^8 - 795373*n^9 - 
         301293*n^10 + 144399*n^11 + 31221*n^12 - 3069*n^13)/
        (162*(-2 + n)^2*n^5*(1 + n)^5*(3 + n)) + (3008*S[-5, n])/9 + 
       S[-2, n]^2*((-32*(-6 + 21*n + 13*n^2))/(3*n*(1 + n)) - 
         (256*S[1, n])/3) + S[-4, n]*((-32*(-66 + 413*n + 197*n^2))/
          (27*n*(1 + n)) - (256*S[1, n])/9) - 
       (20*(-2 + 7*n + 7*n^2)*S[1, n]^4)/(9*n*(1 + n)) - (16*S[1, n]^5)/9 + 
       z2^2*((-16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) + (64*S[1, n])/5) + 
       Log[Q2/mu2]^3*((2*(2 + 3*n + 3*n^2)^2)/(3*n^2*(1 + n)^2) - 
         (16*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) + (32*S[1, n]^2)/3) - 
       (4*(-354 + 455*n + 167*n^2)*S[2, n]^2)/(27*n*(1 + n)) + 
       S[1, n]^3*((-2*(292 + 164*n + 767*n^2 + 1702*n^3 + 683*n^4))/
          (27*n^2*(1 + n)^2) + (832*S[2, n])/27) + 
       S[-3, n]*((-64*(-4860 - 5436*n - 4173*n^2 + 4787*n^3 + 2215*n^4 - 
            1119*n^5 - 379*n^6 + 25*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
           (3 + n)) + (512*S[-2, n])/3 - (256*(-15 + 28*n + 10*n^2)*S[1, n])/
          (27*n*(1 + n)) - (896*S[1, n]^2)/9 + (640*S[2, n])/9) + 
       z3*((16*(2880 + 864*n - 2720*n^2 - 4220*n^3 - 4588*n^4 - 523*n^5 + 
            1362*n^6 + 417*n^7))/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
         (896*S[-2, n])/3 - (16*(-78 + 313*n + 73*n^2)*S[1, n])/
          (9*n*(1 + n)) - 32*S[1, n]^2 + Log[Q2/mu2]*
          ((-16*(6 - 7*n + 9*n^2))/(n*(1 + n)) + 64*S[1, n]) + 
         (352*S[2, n])/3) + (4*(4032 - 3516*n + 29388*n^2 + 122983*n^3 + 
          124855*n^4 + 50345*n^5 + 7241*n^6)*S[3, n])/(81*n^2*(1 + n)^2*
         (2 + n)*(3 + n)) - (16*(-309 + 782*n + 170*n^2)*S[4, n])/
        (27*n*(1 + n)) + (2368*S[5, n])/9 + (128*(-9 + 22*n + 10*n^2)*
         S[-3, 1, n])/(9*n*(1 + n)) + Log[Q2/mu2]^2*
        ((-2*(-84 - 272*n - 317*n^2 - 3*n^3 + 417*n^4 + 459*n^5 + 216*n^6))/
          (9*n^3*(1 + n)^3) + (64*S[-3, n])/3 - (64*S[-2, n])/(3*n*(1 + n)) - 
         (4*(-54 + 107*n + 107*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 16*S[1, n]^3 - 
         (44*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) + 
         S[1, n]*((2*(-204 - 188*n + 325*n^2 + 750*n^3 + 501*n^4))/
            (9*n^2*(1 + n)^2) + (128*S[-2, n])/3 + (176*S[2, n])/3) + 
         (64*S[3, n])/3 - (128*S[-2, 1, n])/3) - 
       (128*(126 - 57*n - 50*n^2 + 643*n^3 + 404*n^4 + 83*n^5)*S[-2, 1, n])/
        (81*n^2*(1 + n)^2*(2 + n)) + (128*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/
        (27*n*(1 + n)) - (896*S[-2, 3, n])/9 + (512*S[2, -3, n])/9 + 
       S[1, n]^2*((576 + 1096*n - 42*n^2 - 567*n^3 - 77*n^4 - 109*n^5 + 
           83*n^6)/(9*n^3*(1 + n)^3) + (16*(-29 + 94*n + 82*n^2)*S[2, n])/
          (9*n*(1 + n)) - (464*S[3, n])/9 - (1280*S[-2, 1, n])/9 - 
         (352*S[2, 1, n])/9) - (16*(156 + 184*n + 311*n^2 + 539*n^3 + 
          773*n^4 + 517*n^5 + 112*n^6)*S[2, 1, n])/(9*n^2*(1 + n)^2*(2 + n)*
         (3 + n)) + S[2, n]*((-34560 - 97776*n - 69852*n^2 - 91484*n^3 - 
           430121*n^4 - 738922*n^5 - 566428*n^6 - 203826*n^7 - 28023*n^8)/
          (81*n^3*(1 + n)^3*(2 + n)*(3 + n)) + (4976*S[3, n])/27 + 
         (256*S[-2, 1, n])/3 + 32*S[2, 1, n]) + 
       S[-2, n]*((32*(-28944 - 27720*n + 29772*n^2 + 41614*n^3 + 15318*n^4 - 
            14839*n^5 - 1688*n^6 + 651*n^7 - 1405*n^8 + 324*n^9 + 261*n^10))/
          (81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
         (256*(-4 + 11*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) + 
         (1280*S[1, n]^3)/27 + S[1, n]*
          ((128*(-1836 - 180*n - 339*n^2 - 4016*n^3 - 1789*n^4 + 582*n^5 + 
              487*n^6 + 83*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
             (3 + n)) - (512*S[2, n])/3) - (128*(-27 + 56*n + 20*n^2)*
           S[2, n])/(27*n*(1 + n)) + (3712*S[3, n])/27 + 
         (512*S[2, 1, n])/9) - (1984*S[2, 3, n])/9 - 
       (16*(156 + 215*n + 431*n^2)*S[3, 1, n])/(27*n*(1 + n)) + 
       (3008*S[4, 1, n])/9 - (512*S[-3, 1, 1, n])/3 + (512*S[-2, 1, -2, n])/
        3 + (256*(-21 + 46*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) - 
       (512*S[-2, 2, 1, n])/9 - (512*S[2, 1, -2, n])/9 + 
       Log[Q2/mu2]*((-19872 - 75744*n - 91608*n^2 + 2956*n^3 + 105156*n^4 + 
           83595*n^5 - 28385*n^6 - 72018*n^7 - 22506*n^8 + 17739*n^9 + 
           5967*n^10)/(54*(-2 + n)*n^4*(1 + n)^4*(3 + n)) + 
         (448*S[-4, n])/3 - (64*(3 + 22*n + 10*n^2)*S[-3, n])/(9*n*(1 + n)) + 
         64*S[-2, n]^2 + (32*(-1 + 4*n)*(5 + 4*n)*S[1, n]^3)/(9*n*(1 + n)) + 
         (80*S[1, n]^4)/9 + S[1, n]^2*((2*(828 + 504*n + 1051*n^2 + 
              2390*n^3 + 691*n^4))/(27*n^2*(1 + n)^2) - (224*S[2, n])/3) + 
         (2*(-276 - 104*n + 919*n^2 + 1806*n^3 + 1071*n^4)*S[2, n])/
          (9*n^2*(1 + n)^2) + 48*S[2, n]^2 + S[-2, n]*
          ((-64*(-162 - 39*n - 46*n^2 + 52*n^3 - 25*n^4 - 6*n^5 + 6*n^6))/
            (9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (128*(-9 + 22*n + 10*n^2)*
             S[1, n])/(9*n*(1 + n)) - (256*S[1, n]^2)/3 + (256*S[2, n])/3) - 
         (8*(10 + 299*n + 203*n^2)*S[3, n])/(9*n*(1 + n)) + (352*S[4, n])/3 - 
         (256*S[-3, 1, n])/3 + (128*(-9 + 22*n + 10*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) + (16*(-2 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
         S[1, n]*((-2*(1440 + 2928*n - 74*n^2 - 49*n^3 + 6541*n^4 + 
              7797*n^5 + 2985*n^6))/(27*n^3*(1 + n)^3) + (256*S[-3, n])/3 - 
           (32*(-21 + 62*n + 62*n^2)*S[2, n])/(9*n*(1 + n)) + 
           (544*S[3, n])/9 + (512*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
         64*S[3, 1, n] - (512*S[-2, 1, 1, n])/3 - 64*S[2, 1, 1, n]) + 
       (16*(-16 + 29*n + 5*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + 
       S[1, n]*((229824 + 787680*n + 702960*n^2 + 227984*n^3 + 800300*n^4 + 
           315866*n^5 - 1627513*n^6 - 1473715*n^7 - 63490*n^8 + 289824*n^9 + 
           89967*n^10 + 6009*n^11)/(162*(-2 + n)*n^4*(1 + n)^4*(2 + n)*
           (3 + n)) + (2*(24408 + 27036*n + 52890*n^2 + 133571*n^3 + 
            134975*n^4 + 58477*n^5 + 9187*n^6)*S[2, n])/(81*n^2*(1 + n)^2*
           (2 + n)*(3 + n)) - (752*S[2, n]^2)/9 - 
         (8*(-138 - 83*n + 61*n^2)*S[3, n])/(27*n*(1 + n)) - 
         (1664*S[4, n])/9 + (512*S[-3, 1, n])/3 - 
         (1024*(-6 + 14*n + 5*n^2)*S[-2, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, n])/9 - (16*(-34 + 61*n + 13*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + (1088*S[3, 1, n])/9 + (2048*S[-2, 1, 1, n])/9 + 
         (320*S[2, 1, 1, n])/3) + (64*S[2, 2, 1, n])/3 - 
       (2944*S[3, 1, 1, n])/9 - (1024*S[-2, 1, 1, 1, n])/9 - 
       (256*S[2, 1, 1, 1, n])/3) + 
     CF^3*((17280 + 130752*n + 385824*n^2 + 529968*n^3 + 194648*n^4 - 
         382164*n^5 - 441646*n^6 + 10607*n^7 + 60030*n^8 - 321342*n^9 - 
         295334*n^10 + 88824*n^11 + 183186*n^12 + 35986*n^13 - 25524*n^14 - 
         7255*n^15)/(24*(-2 + n)^2*n^6*(1 + n)^6*(3 + n)) + 
       (1088*S[-6, n])/9 + (2816*S[-3, n]^2)/3 + 
       z2^2*((-24*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(5*n^2*(1 + n)^2) - 
         (192*S[-2, n])/5) + (64*S[-2, n]^3)/9 + 
       S[-5, n]*((-8*(-502 + 583*n - 112*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) - 
         (5344*S[1, n])/3) + z5*((-20*(-312 + 322*n - 325*n^2 - 22*n^3 + 
            n^4))/(3*n*(1 + n)) - 1120*S[1, n]) + 
       (2*(-2 + 3*n + 3*n^2)*S[1, n]^5)/(n*(1 + n)) + (4*S[1, n]^6)/3 + 
       Log[Q2/mu2]^3*((2 + 3*n + 3*n^2)^3/(6*n^3*(1 + n)^3) - 
         (2*(2 + 3*n + 3*n^2)^2*S[1, n])/(n^2*(1 + n)^2) + 
         (8*(2 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) - (32*S[1, n]^3)/3) + 
       S[-4, n]*((-4*(6264 + 3240*n + 5052*n^2 - 4225*n^3 - 997*n^4 + 
            729*n^5 + 33*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
         (2816*S[-2, n])/3 + (8*(-338 + 705*n + 81*n^2)*S[1, n])/
          (3*n*(1 + n)) + (1456*S[1, n]^2)/3 - (1520*S[2, n])/3) + 
       S[1, n]^4*((20 + 26*n + 3*n^2 - 4*n^3 - 9*n^4)/(n^2*(1 + n)^2) - 
         36*S[2, n]) + ((148 + 222*n - 281*n^2 - 1108*n^3 - 617*n^4)*
         S[2, n]^2)/(3*n^2*(1 + n)^2) - (148*S[2, n]^3)/9 + 
       S[-2, n]^2*((-4*(-1032 + 484*n - 1170*n^2 - 749*n^3 + 149*n^4 + 
            169*n^5 + 37*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
         (8*(118 - 69*n + 27*n^2)*S[1, n])/(3*n*(1 + n)) - 
         (752*S[1, n]^2)/3 + (176*S[2, n])/3) - (512*S[3, n]^2)/3 - 
       (2*(6240 + 4936*n - 8996*n^2 - 29446*n^3 - 9957*n^4 + 6527*n^5 + 
          3797*n^6 + 403*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
         (3 + n)) - (8*(-280 - 11*n - 226*n^2 - 22*n^3 + n^4)*S[5, n])/
        (3*n*(1 + n)) - (1664*S[6, n])/9 + 320*S[-5, 1, n] + 
       (2432*S[-4, -2, n])/3 + (16*(-111 + 25*n)*S[-4, 1, n])/(1 + n) + 
       (5920*S[-4, 2, n])/3 - (8*(-7632 - 3342*n - 7001*n^2 + 2912*n^3 + 
          1249*n^4 - 390*n^5 + 36*n^6)*S[-3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*
         (3 + n)) - (9344*S[-3, 3, n])/3 - 
       (32*(-2 + 3*n + 3*n^2)*S[-2, -3, n])/(3*n*(1 + n)) + 
       (7168*S[-2, 1, n]^2)/3 + Log[Q2/mu2]^2*
        (-1/2*((2 + 3*n + 3*n^2)*(-12 - 52*n - 73*n^2 - 35*n^3 + 33*n^4 + 
             51*n^5 + 24*n^6))/(n^4*(1 + n)^4) - 
         (16*(2 + 3*n + 3*n^2)*S[-2, n])/(n^2*(1 + n)^2) + 
         S[-3, n]*((16*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 64*S[1, n]) - 
         (32*S[1, n]^3)/(n*(1 + n)) + 16*S[1, n]^4 + 
         S[1, n]^2*((68 + 132*n + 9*n^2 - 142*n^3 - 99*n^4)/(n^2*(1 + n)^2) - 
           128*S[-2, n] - 80*S[2, n]) - (5*(2 + 3*n + 3*n^2)^2*S[2, n])/
          (n^2*(1 + n)^2) + (16*(2 + 3*n + 3*n^2)*S[3, n])/(n*(1 + n)) - 
         (32*(2 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
         S[1, n]*((-104 - 412*n - 562*n^2 - 205*n^3 + 399*n^4 + 525*n^5 + 
             231*n^6)/(2*n^3*(1 + n)^3) + (32*(4 + 3*n + 3*n^2)*S[-2, n])/
            (n*(1 + n)) + (40*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] + 128*S[-2, 1, n])) - 
       (16*(-3780 - 1536*n - 3659*n^2 + 842*n^3 + 490*n^4 - 50*n^5 + 61*n^6)*
         S[-2, 2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
       (16*(-518 + 634*n - 37*n^2 - 22*n^3 + n^4)*S[-2, 3, n])/
        (3*n*(1 + n)) + (8*(302 - 281*n + 7*n^2)*S[2, -3, n])/(n*(1 + n)) + 
       S[-2, 1, n]*((16*(384 + 1112*n - 2060*n^2 - 5854*n^3 - 1113*n^4 + 
            1772*n^5 - 546*n^6 - 775*n^7 - 121*n^8 + 25*n^9))/
          (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 64*S[2, 1, n]) - 
       (4*(-20 - 60*n - 79*n^2 + 31*n^3 + 235*n^4 + 313*n^5 + 100*n^6)*
         S[2, 1, n])/(3*n^3*(1 + n)^3) - (64*S[2, 1, n]^2)/3 + 
       S[3, n]*((-3840 - 8624*n + 21648*n^2 + 23872*n^3 - 45276*n^4 - 
           68521*n^5 - 7588*n^6 + 19410*n^7 + 7672*n^8 + 575*n^9)/
          (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (7616*S[-2, 1, n])/3 + 
         (64*S[2, 1, n])/3) + S[1, n]^3*((-496 - 1344*n - 714*n^2 - 63*n^3 - 
           1215*n^4 - 1137*n^5 - 279*n^6)/(6*n^3*(1 + n)^3) - 
         (12*(-6 + 7*n + 7*n^2)*S[2, n])/(n*(1 + n)) - 48*S[3, n] - 
         960*S[-2, 1, n] + 32*S[2, 1, n]) + 
       S[-3, n]*((-8*(-1104 - 3104*n - 7848*n^2 - 8840*n^3 - 2005*n^4 + 
            1418*n^5 - 936*n^6 - 785*n^7 + 61*n^8 + 79*n^9))/
          (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
         S[-2, n]*((-16*(-56 + 33*n + 9*n^2))/(n*(1 + n)) - 1600*S[1, n]) - 
         (16*(102 - 73*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         (2656*S[1, n]^3)/3 + S[1, n]*((8*(-6192 - 3234*n - 4743*n^2 + 
              3376*n^3 + 657*n^4 - 450*n^5 + 34*n^6))/(3*(-2 + n)*n^2*
             (1 + n)^2*(3 + n)) - (2624*S[2, n])/3) + 
         (8*(374 - 729*n + 111*n^2)*S[2, n])/(3*n*(1 + n)) + 
         (8000*S[3, n])/3 - (8960*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
       z3*((-4*(-6288 - 15128*n - 3564*n^2 + 12218*n^3 - 6472*n^4 - 
            18819*n^5 - 2144*n^6 + 6674*n^7 + 3168*n^8 + 307*n^9))/
          (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
         S[-2, n]*((-16*(-168 + 202*n - 37*n^2 - 22*n^3 + n^4))/
            (3*n*(1 + n)) - 1216*S[1, n]) - (64*(-1 + n)*S[1, n]^2)/
          (n*(1 + n)) + 96*S[1, n]^3 + Log[Q2/mu2]*
          ((-96*(2 + 2*n + 2*n^2 - n^3 + n^4))/(n^2*(1 + n)^2) + 
           192*S[-2, n] + (48*(6 + n + 9*n^2)*S[1, n])/(n*(1 + n)) - 
           192*S[1, n]^2) + S[1, n]*((-8*(144 + 1536*n + 88*n^2 - 912*n^3 - 
              1353*n^4 - 407*n^5 + 169*n^6 + 79*n^7))/((-2 + n)*n^2*(1 + n)^2*
             (2 + n)*(3 + n)) - 416*S[2, n]) + (64*(4 + 3*n + 6*n^2)*S[2, n])/
          (n*(1 + n)) - (320*S[3, n])/3 + 512*S[-2, 1, n] + 192*S[2, 1, n]) - 
       (32*(11 + 5*n + 17*n^2)*S[2, 3, n])/(n*(1 + n)) - 
       (8*(-120 + 2120*n + 4014*n^2 + 3582*n^3 - 2810*n^4 - 2263*n^5 + 
          32*n^6 + 173*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
         (3 + n)) + (6080*S[4, -2, n])/3 + (8*(250 - 9*n + 135*n^2)*
         S[4, 1, n])/(3*n*(1 + n)) - (1088*S[4, 2, n])/3 - 1120*S[5, 1, n] - 
       (15104*S[-4, 1, 1, n])/3 + (1408*S[-3, -2, 1, n])/3 - 
       640*S[-3, 1, -2, n] - (32*(220 - 393*n + 39*n^2)*S[-3, 1, 1, n])/
        (3*n*(1 + n)) + (224*S[-3, 2, 1, n])/3 + 
       (16*(-354 + 313*n + 98*n^2 - 22*n^3 + n^4)*S[-2, 1, -2, n])/
        (3*n*(1 + n)) + S[-2, n]*((4*(-9984 - 32512*n - 27296*n^2 + 
            19656*n^3 + 45116*n^4 + 25482*n^5 + 2291*n^6 - 1815*n^7 + 
            659*n^8 - 3268*n^9 - 1523*n^10 + 521*n^11 + 241*n^12))/
          (3*(-2 + n)^2*n^4*(1 + n)^4*(2 + n)*(3 + n)) - 
         (32*(-5 + 7*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) - 64*S[1, n]^4 - 
         (8*(840 + 826*n + 137*n^2 - 1512*n^3 - 307*n^4 + 302*n^5 + 74*n^6)*
           S[2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 64*S[2, n]^2 + 
         S[1, n]^2*((8*(1536 + 1274*n - 13*n^2 - 740*n^3 - 595*n^4 + 
              178*n^5 + 96*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
           352*S[2, n]) - (16*(-80 + n - 46*n^2 - 22*n^3 + n^4)*S[3, n])/
          (3*n*(1 + n)) - (6752*S[4, n])/3 + (5888*S[-3, 1, n])/3 - 
         (16*(-34 + 7*n - 64*n^2 - 22*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (5248*S[-2, 2, n])/3 + S[1, n]*
          ((-8*(-17376 - 28400*n - 144*n^2 + 29248*n^3 + 8190*n^4 - 
              13309*n^5 - 219*n^6 + 2755*n^7 - 267*n^8 - 230*n^9 + 24*n^10))/
            (3*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 
           (16*(28 - 21*n + 3*n^2)*S[2, n])/(n*(1 + n)) - (2368*S[3, n])/3 - 
           (704*S[-2, 1, n])/3 - (11008*S[2, 1, n])/3) + 
         (64*(140 - 207*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
         3200*S[3, 1, n] - (12544*S[-2, 1, 1, n])/3) + 
       (16*(-7488 - 2802*n - 7635*n^2 + 456*n^3 + 711*n^4 + 190*n^5 + 
          208*n^6)*S[-2, 1, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
       (128*S[-2, 2, -2, n])/3 - (32*(290 - 417*n + 15*n^2)*S[-2, 2, 1, n])/
        (3*n*(1 + n)) - (896*S[-2, 2, 2, n])/3 - (8960*S[-2, 3, 1, n])/3 + 
       (4576*S[2, -3, 1, n])/3 - (16*(566 - 825*n + 39*n^2)*S[2, 1, -2, n])/
        (3*n*(1 + n)) + S[1, n]^2*((-24864 - 83120*n - 84440*n^2 + 
           15976*n^3 + 39368*n^4 - 9537*n^5 - 15755*n^6 - 3146*n^7 + 
           794*n^8 + 2115*n^9 + 561*n^10)/(12*(-2 + n)*n^4*(1 + n)^4*
           (3 + n)) + (2*(-272 - 380*n + 21*n^2 + 368*n^3 + 291*n^4)*S[2, n])/
          (3*n^2*(1 + n)^2) + 108*S[2, n]^2 - (4*(10 + 59*n + 75*n^2)*
           S[3, n])/(n*(1 + n)) + 344*S[4, n] - (6464*S[-3, 1, n])/3 - 
         (32*(-56 + 47*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) - 
         (6880*S[-2, 2, n])/3 + (24*(-2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n*(1 + n)) + 336*S[3, 1, n] + 4864*S[-2, 1, 1, n] - 
         48*S[2, 1, 1, n]) + (8*(-14 - 20*n + 10*n^2 + 29*n^3)*S[2, 1, 1, n])/
        (n^2*(1 + n)) + S[2, n]*((8160 + 35696*n + 50664*n^2 + 8424*n^3 - 
           37744*n^4 + 6165*n^5 + 89183*n^6 + 69026*n^7 - 3594*n^8 - 
           18719*n^9 - 4253*n^10)/(12*(-2 + n)*n^4*(1 + n)^4*(3 + n)) + 
         (4*(154 + 273*n + 513*n^2)*S[3, n])/(3*n*(1 + n)) + 40*S[4, n] - 
         (1120*S[-3, 1, n])/3 - (16*(638 - 831*n + 9*n^2)*S[-2, 1, n])/
          (3*n*(1 + n)) + (3296*S[-2, 2, n])/3 - 
         (8*(-4 + 15*n + 15*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 432*S[3, 1, n] - 
         (12416*S[-2, 1, 1, n])/3 + (272*S[2, 1, 1, n])/3) + 
       (80*S[2, 2, 1, n])/(3*n*(1 + n)) + (352*S[2, 3, 1, n])/3 - 
       (8896*S[3, 1, -2, n])/3 - (16*(82 + 51*n + 195*n^2)*S[3, 1, 1, n])/
        (3*n*(1 + n)) + (64*S[3, 2, 1, n])/3 + (128*S[4, 1, 1, n])/3 + 
       256*S[-3, 1, 1, 1, n] + (2816*S[-2, -2, 1, 1, n])/3 + 
       S[1, n]*((-301824 - 1344000*n - 2232704*n^2 - 1500992*n^3 - 
           131264*n^4 - 373632*n^5 + 339992*n^6 + 1874548*n^7 + 1482531*n^8 - 
           247430*n^9 - 659235*n^10 - 148240*n^11 + 47885*n^12 + 22594*n^13 + 
           3003*n^14)/(24*(-2 + n)^2*n^5*(1 + n)^5*(2 + n)*(3 + n)) + 
         (2*(-54 + 25*n + 25*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         (2*(3216 + 7072*n + 10448*n^2 + 16148*n^3 - 333*n^4 - 5889*n^5 - 
            1463*n^6 + 81*n^7)*S[3, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
           (3 + n)) - (4*(174 - 75*n + 85*n^2)*S[4, n])/(n*(1 + n)) - 
         (2560*S[5, n])/3 + 1088*S[-4, 1, n] + (64*(143 - 162*n + 6*n^2)*
           S[-3, 1, n])/(3*n*(1 + n)) - (128*S[-2, -3, n])/3 - 
         (16*(-3576 - 1126*n - 4043*n^2 + 28*n^3 + 85*n^4 + 178*n^5 + 
            158*n^6)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
         (16*(-586 + 633*n + 9*n^2)*S[-2, 2, n])/(3*n*(1 + n)) + 
         (11392*S[-2, 3, n])/3 - 3680*S[2, -3, n] + 
         S[2, n]*((1232 + 3776*n + 2254*n^2 + 833*n^3 + 5289*n^4 + 5807*n^5 + 
             1545*n^6)/(6*n^3*(1 + n)^3) + (976*S[3, n])/3 + 
           (13696*S[-2, 1, n])/3 - (64*S[2, 1, n])/3) - 
         (4*(-84 - 136*n - 47*n^2 + 86*n^3 + 85*n^4)*S[2, 1, n])/
          (3*n^2*(1 + n)^2) - 64*S[2, 3, n] + (8*(22 + 45*n + 109*n^2)*
           S[3, 1, n])/(n*(1 + n)) - (1696*S[4, 1, n])/3 + 
         (7168*S[-3, 1, 1, n])/3 + 3264*S[-2, 1, -2, n] + 
         (64*(-100 + 103*n + 7*n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + 
         (11648*S[-2, 2, 1, n])/3 + (11200*S[2, 1, -2, n])/3 - 
         (24*(-2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) - 
         (160*S[2, 2, 1, n])/3 - (1984*S[3, 1, 1, n])/3 - 
         10752*S[-2, 1, 1, 1, n]) - (192*(-40 + 49*n + n^2)*
         S[-2, 1, 1, 1, n])/(n*(1 + n)) + Log[Q2/mu2]*
        ((-2112 - 14528*n - 39696*n^2 - 53936*n^3 - 27916*n^4 + 22304*n^5 + 
           35417*n^6 + 86*n^7 - 26981*n^8 - 15964*n^9 + 1951*n^10 + 
           4662*n^11 + 1001*n^12)/(8*(-2 + n)*n^5*(1 + n)^5*(3 + n)) + 
         896*S[-5, n] + S[-4, n]*((8*(62 + 21*n + 21*n^2))/(n*(1 + n)) - 
           992*S[1, n]) - (2*(-2 + 3*n)*(5 + 3*n)*S[1, n]^4)/(n*(1 + n)) - 
         8*S[1, n]^5 + S[-2, n]^2*((8*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 
           32*S[1, n]) + (30*(2 + 3*n + 3*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         S[1, n]^3*((8*(-9 - 14*n + 11*n^3 + 9*n^4))/(n^2*(1 + n)^2) + 
           112*S[2, n]) + S[-3, n]*((-16*(6 + 2*n + 12*n^2 + 17*n^3 + 9*n^4))/
            (n^2*(1 + n)^2) + 320*S[-2, n] + (64*(10 + 5*n + 3*n^2)*S[1, n])/
            (n*(1 + n)) - 672*S[1, n]^2 + 1056*S[2, n]) - 
         (2*(-76 - 68*n + 65*n^2 + 242*n^3 + 125*n^4)*S[3, n])/
          (n^2*(1 + n)^2) + (4*(14 + 69*n + 69*n^2)*S[4, n])/(n*(1 + n)) + 
         832*S[-4, 1, n] - (96*(10 + n + n^2)*S[-3, 1, n])/(n*(1 + n)) + 
         S[2, n]*((-144 - 576*n - 722*n^2 + 11*n^3 + 1063*n^4 + 1197*n^5 + 
             483*n^6)/(2*n^3*(1 + n)^3) - 288*S[3, n] - 2112*S[-2, 1, n]) + 
         (32*(-7 + 3*n + 17*n^2 + 9*n^3)*S[-2, 1, n])/(n*(1 + n)^2) + 
         (48*(-18 + n + n^2)*S[-2, 2, n])/(n*(1 + n)) - 1472*S[-2, 3, n] + 
         1152*S[2, -3, n] + S[1, n]^2*((352 + 1064*n + 762*n^2 + 185*n^3 + 
             741*n^4 + 671*n^5 + 129*n^6)/(2*n^3*(1 + n)^3) + 
           (12*(-14 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 128*S[3, n] + 
           576*S[-2, 1, n] - 64*S[2, 1, n]) + (4*(-2 + 3*n + 3*n^2)*
           (2 + 3*n + 3*n^2)*S[2, 1, n])/(n^2*(1 + n)^2) + 
         S[-2, n]*((-8*(-144 - 336*n - 366*n^2 - 129*n^3 - 57*n^4 - 47*n^5 - 
              29*n^6 + 24*n^7 + 12*n^8))/((-2 + n)*n^3*(1 + n)^3*(3 + n)) + 
           (32*(-11 + 8*n)*S[1, n]^2)/(n*(1 + n)) + 192*S[1, n]^3 + 
           S[1, n]*((-32*(144 + 138*n + 45*n^2 - 154*n^3 - 40*n^4 + 28*n^5 + 
                7*n^6))/((-2 + n)*n^2*(1 + n)^2*(3 + n)) - 384*S[2, n]) + 
           (48*(4 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 64*S[3, n] - 
           128*S[-2, 1, n] + 2304*S[2, 1, n]) + 192*S[2, 3, n] - 
         (8*(-26 + 9*n + 9*n^2)*S[3, 1, n])/(n*(1 + n)) - 192*S[4, 1, n] - 
         2304*S[-3, 1, 1, n] - 512*S[-2, 1, -2, n] - 
         (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) - 
         2304*S[-2, 2, 1, n] - 2304*S[2, 1, -2, n] - 
         (24*(2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) + 
         S[1, n]*((3840 + 13904*n + 18320*n^2 + 5880*n^3 - 1972*n^4 + 
             1171*n^5 + 8729*n^6 + 6374*n^7 - 474*n^8 - 2049*n^9 - 475*n^10)/
            (2*(-2 + n)*n^4*(1 + n)^4*(3 + n)) - 
           (8*(-25 - 45*n + 11*n^2 + 85*n^3 + 53*n^4)*S[2, n])/
            (n^2*(1 + n)^2) - 120*S[2, n]^2 + (16*(-10 + 23*n + 15*n^2)*
             S[3, n])/(n*(1 + n)) - 112*S[4, n] + 1920*S[-3, 1, n] + 
           (64*(-8 - n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 1728*S[-2, 2, n] + 
           (64*S[2, 1, n])/(n*(1 + n)) - 416*S[3, 1, n] - 
           3072*S[-2, 1, 1, n] + 96*S[2, 1, 1, n]) + 384*S[3, 1, 1, n] + 
         4608*S[-2, 1, 1, 1, n]) + 192*S[-2, 1, 1, 2, n] - 
       128*S[-2, 2, 1, 1, n] + 2048*S[2, -2, 1, 1, n] + 
       (64*S[2, 2, 1, 1, n])/3 + 704*S[3, 1, 1, 1, n] + 
       9216*S[-2, 1, 1, 1, 1, n]) + 
     CA^2*CF*((14427072 + 8239104*n - 18265104*n^2 + 7097376*n^3 - 
         6099524*n^4 - 77570092*n^5 - 98312261*n^6 - 44721647*n^7 + 
         46575050*n^8 + 46945558*n^9 - 8768673*n^10 - 5729259*n^11)/
        (5832*(-2 + n)^2*n^4*(1 + n)^4*(3 + n)) + (544*S[-6, n])/9 + 
       (1072*S[-3, n]^2)/3 + z2^2*((-12*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/
          (5*n^2*(1 + n)^2) - (96*S[-2, n])/5) + (32*S[-2, n]^3)/9 + 
       S[-5, n]*((-2*(-1188 + 1562*n - 1387*n^2 - 66*n^3 + 3*n^4))/
          (9*n*(1 + n)) - 208*S[1, n]) + Log[Q2/mu2]^3*
        ((121*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) - (484*S[1, n])/27) + 
       (121*S[1, n]^4)/27 + z5*((-5*(-96 + 406*n - n^2 - 22*n^3 + n^4))/
          (3*n*(1 + n)) + 240*S[1, n]) + S[-4, n]*
        ((-4*(13122 + 8649*n - 13683*n^2 - 42161*n^3 - 792*n^4 + 9345*n^5 + 
            1540*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
         (736*S[-2, n])/3 - (8*(228 - 379*n + 53*n^2)*S[1, n])/
          (9*n*(1 + n)) + (320*S[1, n]^2)/3 - (320*S[2, n])/3) + 
       ((54 + 452*n + 293*n^2 + 264*n^3 + 423*n^4)*S[2, n]^2)/
        (9*n^2*(1 + n)^2) - (56*S[2, n]^3)/9 + 
       S[-2, n]^2*((-8*(-318 + 29*n - 807*n^2 - 848*n^3 + 17*n^4 + 210*n^5 + 
            49*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
         (8*(-62 + 95*n + 47*n^2)*S[1, n])/(3*n*(1 + n)) - 
         (400*S[1, n]^2)/3 + (208*S[2, n])/3) - (1280*S[3, n]^2)/9 - 
       (2*(-2700 + 10896*n - 32317*n^2 - 89702*n^3 - 41611*n^4 + 12631*n^5 + 
          12899*n^6 + 2284*n^7)*S[4, n])/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
         (3 + n)) - (2*(192 - 1720*n - 1501*n^2 - 66*n^3 + 3*n^4)*S[5, n])/
        (9*n*(1 + n)) + (80*S[6, n])/9 - 224*S[-5, 1, n] + 
       (1216*S[-4, -2, n])/3 + (8*(-8 - 207*n + 57*n^2)*S[-4, 1, n])/
        (3*n*(1 + n)) + (2096*S[-4, 2, n])/3 + 
       (4*(12672 + 7356*n + 6576*n^2 - 13771*n^3 - 1572*n^4 + 2595*n^5 + 
          248*n^6)*S[-3, 1, n])/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
       (2848*S[-3, 3, n])/3 + (32*S[-2, -3, n])/(3*n*(1 + n)) + 
       Log[Q2/mu2]^2*((2904 + 730*n - 6557*n^2 - 10944*n^3 - 8013*n^4)/
          (54*n^2*(1 + n)^2) + (88*S[-3, n])/3 - (88*S[-2, n])/
          (3*n*(1 + n)) + ((-726 + 4649*n + 4649*n^2)/(27*n*(1 + n)) + 
           (176*S[-2, n])/3)*S[1, n] + (242*S[1, n]^2)/9 - (242*S[2, n])/3 + 
         (88*S[3, n])/3 - (176*S[-2, 1, n])/3) + (2240*S[-2, 1, n]^2)/3 - 
       (8*(-19494 - 8379*n - 15849*n^2 + 9632*n^3 + 1896*n^4 - 1416*n^5 + 
          182*n^6)*S[-2, 2, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
       (4*(-1776 + 2584*n - 221*n^2 - 66*n^3 + 3*n^4)*S[-2, 3, n])/
        (9*n*(1 + n)) + (8*(801 - 758*n + 106*n^2)*S[2, -3, n])/
        (9*n*(1 + n)) + S[-2, 1, n]*
        ((-4*(-6480 - 44496*n + 49212*n^2 + 153144*n^3 - 220246*n^4 - 
            343611*n^5 - 19280*n^6 + 88574*n^7 + 30012*n^8 + 1963*n^9))/
          (81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 32*S[2, 1, n]) - 
       (4*(-540 - 36*n - 618*n^2 + 6405*n^3 + 26401*n^4 + 34038*n^5 + 
          18675*n^6 + 3691*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(3 + n)) - 
       (56*S[2, 1, n]^2)/3 + S[1, n]^3*((-726 + 4649*n + 4649*n^2)/
          (81*n*(1 + n)) + (616*S[2, n])/27 - (640*S[3, n])/9 - 
         320*S[-2, 1, n] + (32*S[2, 1, n])/9) + 
       S[-3, n]*((-2*(9072 - 170640*n - 423972*n^2 - 430176*n^3 + 
            109918*n^4 + 335763*n^5 - 23608*n^6 - 104870*n^7 - 14568*n^8 + 
            3761*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
         S[-2, n]*((8*(64 - 35*n + 13*n^2))/(3*n*(1 + n)) - 
           (832*S[1, n])/3) - (16*(189 - 67*n + 77*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (544*S[1, n]^3)/3 + 
         S[1, n]*((-4*(23166 + 19179*n + 8853*n^2 - 32261*n^3 - 2718*n^4 + 
              5853*n^5 + 676*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
           144*S[2, n]) + (8*(297 - 754*n + 110*n^2)*S[2, n])/(9*n*(1 + n)) + 
         (2080*S[3, n])/3 - (3136*S[-2, 1, n])/3 + (80*S[2, 1, n])/3) + 
       z3*((2*(23328 + 155088*n + 6936*n^2 - 225100*n^3 - 245062*n^4 - 
            211343*n^5 - 8987*n^6 + 60627*n^7 + 17529*n^8))/
          (27*(-2 + n)*n^3*(1 + n)^2*(2 + n)*(3 + n)) + 32*S[-3, n] + 
         S[-2, n]*((-4*(-192 + 74*n - 237*n^2 - 22*n^3 + n^4))/
            (3*n*(1 + n)) - 320*S[1, n]) - (16*(-4 + 15*n + 11*n^2)*
           S[1, n]^2)/(n*(1 + n)) + Log[Q2/mu2]*
          ((-8*(6 + 39*n + 37*n^2 + 40*n^3 + 42*n^4))/(n^2*(1 + n)^2) + 
           96*S[-2, n] + 352*S[1, n]) + S[1, n]*
          ((-8*(-7128 + 12312*n - 52368*n^2 - 122465*n^3 - 60352*n^4 + 
              16611*n^5 + 17416*n^6 + 3098*n^7))/(27*(-2 + n)*n^2*(1 + n)^2*
             (2 + n)*(3 + n)) - 64*S[2, n]) + (32*(1 + 18*n + 18*n^2)*
           S[2, n])/(n*(1 + n)) - 128*S[3, n] + 192*S[-2, 1, n] + 
         96*S[2, 1, n]) + S[3, n]*((2*(-8424 - 61992*n + 96174*n^2 - 
            209052*n^3 - 1675742*n^4 - 2123703*n^5 - 637870*n^6 + 
            376282*n^7 + 268194*n^8 + 43949*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*
           (2 + n)*(3 + n)) - (2080*S[-2, 1, n])/3 + (880*S[2, 1, n])/9) - 
       (16*(-35 + 106*n + 52*n^2)*S[2, 3, n])/(3*n*(1 + n)) - 
       (4*(18576 + 21744*n + 6252*n^2 - 22294*n^3 - 20843*n^4 + 2631*n^5 + 
          3227*n^6 + 379*n^7)*S[3, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
         (3 + n)) + (1600*S[4, -2, n])/3 + (8*(33 + 691*n + 367*n^2)*
         S[4, 1, n])/(9*n*(1 + n)) - (952*S[4, 2, n])/3 - 
       (2144*S[5, 1, n])/3 - (4480*S[-4, 1, 1, n])/3 + 
       (704*S[-3, -2, 1, n])/3 - 320*S[-3, 1, -2, n] - 
       (32*(61 - 122*n + 22*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) + 
       (112*S[-3, 2, 1, n])/3 + (4*(-500 + 582*n + 271*n^2 - 22*n^3 + n^4)*
         S[-2, 1, -2, n])/(3*n*(1 + n)) + 
       S[-2, n]*((2*(-28512 - 580176*n - 727992*n^2 + 888516*n^3 + 
            1687828*n^4 + 818608*n^5 - 58576*n^6 - 54183*n^7 + 91525*n^8 - 
            118858*n^9 - 70738*n^10 + 22185*n^11 + 10629*n^12))/
          (81*(-2 + n)^2*n^4*(1 + n)^4*(2 + n)*(3 + n)) + 
         (1760*S[1, n]^3)/27 + S[1, n]^2*
          ((4*(-102 - 358*n + 565*n^2 + 1459*n^3 + 536*n^4))/
            (9*n^2*(1 + n)^2) - 32*S[2, n]) - 
         (4*(-72 - 1206*n + 2737*n^2 + 1108*n^3)*S[2, n])/(27*n^2*(1 + n)) - 
         (16*S[2, n]^2)/3 - (4*(-576 - 52*n - 1123*n^2 - 198*n^3 + 9*n^4)*
           S[3, n])/(27*n*(1 + n)) - (1648*S[4, n])/3 + (1600*S[-3, 1, n])/
          3 - (4*(-84 - 14*n - 133*n^2 - 22*n^3 + n^4)*S[-2, 1, n])/
          (3*n*(1 + n)) + (1280*S[-2, 2, n])/3 + 
         S[1, n]*((4*(-48600 - 153360*n - 99882*n^2 + 85182*n^3 - 
              148117*n^4 - 339093*n^5 - 85433*n^6 + 65735*n^7 + 34062*n^8 + 
              4258*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 
           (32*(-3 + 22*n + 22*n^2)*S[2, n])/(3*n*(1 + n)) - 
           (320*S[3, n])/3 - 160*S[-2, 1, n] - 960*S[2, 1, n]) + 
         (32*(243 - 410*n + 22*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         768*S[3, 1, n] - (3584*S[-2, 1, 1, n])/3) + 
       (8*(-39960 - 11448*n - 43668*n^2 - 2785*n^3 + 2868*n^4 + 2121*n^5 + 
          1472*n^6)*S[-2, 1, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
       (64*S[-2, 2, -2, n])/3 - (64*(129 - 205*n + 11*n^2)*S[-2, 2, 1, n])/
        (9*n*(1 + n)) - (832*S[-2, 2, 2, n])/3 - (1984*S[-2, 3, 1, n])/3 + 
       (2096*S[2, -3, 1, n])/3 - (16*(495 - 820*n + 44*n^2)*S[2, 1, -2, n])/
        (9*n*(1 + n)) + S[1, n]^2*((8100 + 19980*n + 22752*n^2 + 3486*n^3 + 
           58645*n^4 + 252688*n^5 + 374706*n^6 + 231286*n^7 + 50689*n^8)/
          (162*n^4*(1 + n)^4) + (2*(-18 - 211*n + 80*n^2 + 426*n^3 + 147*n^4)*
           S[2, n])/(9*n^2*(1 + n)^2) - (8*S[2, n]^2)/3 + 
         (4*(240 - 205*n + 11*n^2)*S[3, n])/(9*n*(1 + n)) - 72*S[4, n] - 
         512*S[-3, 1, n] - (32*(-171 + 199*n + 55*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) - (1888*S[-2, 2, n])/3 - 
         (4*(12 + 209*n + 209*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         (1168*S[3, 1, n])/3 + (4480*S[-2, 1, 1, n])/3 - 32*S[2, 1, 1, n]) + 
       (4*(-72 - 354*n + 649*n^2 + 1565*n^3 + 562*n^4)*S[2, 1, 1, n])/
        (9*n^2*(1 + n)^2) + S[2, n]*((-1620 - 4536*n - 12852*n^2 - 
           12042*n^3 - 199315*n^4 - 898003*n^5 - 1561498*n^6 - 1283176*n^7 - 
           495343*n^8 - 71503*n^9)/(54*n^4*(1 + n)^4*(3 + n)) + 
         (8*(-666 + 1453*n + 481*n^2)*S[3, n])/(27*n*(1 + n)) + 
         (424*S[4, n])/3 - (1040*S[-3, 1, n])/3 + 
         (16*(-201 + 310*n + 22*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         352*S[-2, 2, n] + (16*(1 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) - 
         (1168*S[3, 1, n])/3 - 1088*S[-2, 1, 1, n] + (272*S[2, 1, 1, n])/3) + 
       (4*(-24 + 29*n + 29*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (640*S[2, 3, 1, n])/3 - (1952*S[3, 1, -2, n])/3 - 
       (16*(-264 + 611*n + 287*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) - 
       (208*S[3, 2, 1, n])/3 + (320*S[4, 1, 1, n])/3 + 
       384*S[-3, 1, 1, 1, n] + (1408*S[-2, -2, 1, 1, n])/3 - 
       (64*(-333 + 454*n + 22*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       Log[Q2/mu2]*((-78408 - 26280*n + 101550*n^2 - 124678*n^3 - 
           412803*n^4 - 441387*n^5 - 136051*n^6 + 142389*n^7 + 49620*n^8)/
          (81*(-2 + n)*n^3*(1 + n)^3*(3 + n)) + 352*S[-5, n] + 
         S[-4, n]*((16*(15 + 34*n + 34*n^2))/(3*n*(1 + n)) - 160*S[1, n]) - 
         (484*S[1, n]^3)/27 + S[-2, n]^2*((16*(-1 + 2*n)*(3 + 2*n))/
            (n*(1 + n)) + 96*S[1, n]) + (88*S[2, n]^2)/3 + 
         S[-3, n]*((-8*(27 + 69*n + 335*n^2 + 400*n^3 + 134*n^4))/
            (9*n^2*(1 + n)^2) + 160*S[-2, n] + (32*(12 + 11*n + 11*n^2)*
             S[1, n])/(3*n*(1 + n)) - 128*S[1, n]^2 + 384*S[2, n]) - 
         (4*(-243 - 765*n + 2525*n^2 + 5788*n^3 + 2498*n^4)*S[3, n])/
          (27*n^2*(1 + n)^2) + (8*(-24 + 77*n + 77*n^2)*S[4, n])/
          (3*n*(1 + n)) - 32*S[5, n] + 224*S[-4, 1, n] - 
         (32*(24 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 
         S[2, n]*((-242 + 5001*n + 11014*n^2 + 5507*n^3)/(9*n*(1 + n)^2) - 
           192*S[3, n] - 768*S[-2, 1, n]) + 
         (16*(27 - 63*n + 203*n^2 + 400*n^3 + 134*n^4)*S[-2, 1, n])/
          (9*n^2*(1 + n)^2) + S[1, n]^2*((726 - 4649*n - 4649*n^2)/
            (27*n*(1 + n)) - (88*S[2, n])/3 + 64*S[3, n] + 256*S[-2, 1, n]) - 
         (256*S[-2, 2, n])/(n*(1 + n)) - 544*S[-2, 3, n] + 384*S[2, -3, n] + 
         (88*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         S[-2, n]*((-8*(54 - 1305*n - 1131*n^2 - 5*n^3 - 132*n^4 - 423*n^5 - 
              455*n^6 + 108*n^7 + 93*n^8))/(9*(-2 + n)*n^3*(1 + n)^3*
             (3 + n)) - (16*(-27 - 117*n + 149*n^2 + 400*n^3 + 134*n^4)*
             S[1, n])/(9*n^2*(1 + n)^2) - (352*S[1, n]^2)/3 + 
           (352*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n] + 768*S[2, 1, n]) + 
         192*S[2, 3, n] + (16*(24 + 11*n + 11*n^2)*S[3, 1, n])/
          (3*n*(1 + n)) - 192*S[4, 1, n] - 768*S[-3, 1, 1, n] - 
         256*S[-2, 1, -2, n] + S[1, n]*((-4860 - 11988*n - 17136*n^2 - 
             9246*n^3 - 60805*n^4 - 241780*n^5 - 360702*n^6 - 226318*n^7 - 
             50689*n^8)/(81*n^4*(1 + n)^4) + (44*(6 + 11*n + 11*n^2)*S[2, n])/
            (9*n*(1 + n)) - (8*(8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) + 
           128*S[4, n] + 512*S[-3, 1, n] + (64*(-12 + 11*n + 11*n^2)*
             S[-2, 1, n])/(3*n*(1 + n)) + 512*S[-2, 2, n] + 
           (352*S[2, 1, n])/3 - 256*S[3, 1, n] - 1024*S[-2, 1, 1, n]) - 
         (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 
         768*S[-2, 2, 1, n] - 768*S[2, 1, -2, n] - 176*S[2, 1, 1, n] + 
         384*S[3, 1, 1, n] + 1536*S[-2, 1, 1, 1, n]) + 96*S[-2, 1, 1, 2, n] - 
       64*S[-2, 2, 1, 1, n] + 384*S[2, -2, 1, 1, n] - 
       (16*(36 + 11*n + 11*n^2)*S[2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       S[1, n]*((1049760 + 4129056*n + 7118928*n^2 + 6838020*n^3 + 
           2544156*n^4 - 7785942*n^5 - 53668604*n^6 - 124003084*n^7 - 
           129886893*n^8 - 51833983*n^9 + 12196222*n^10 + 18035106*n^11 + 
           5709355*n^12 + 599375*n^13)/(729*(-2 + n)*n^5*(1 + n)^5*(2 + n)*
           (3 + n)) - (4*(-6 + 145*n + 145*n^2)*S[2, n]^2)/(9*n*(1 + n)) + 
         (4*(12204 + 21528*n - 15489*n^2 - 72725*n^3 - 44536*n^4 + 8946*n^5 + 
            11260*n^6 + 1964*n^7)*S[3, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
           (3 + n)) - (4*(-162 + 1325*n + 893*n^2)*S[4, n])/(9*n*(1 + n)) + 
         (448*S[5, n])/3 + (1184*S[-4, 1, n])/3 + 
         (64*(36 - 37*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) - 
         (64*S[-2, -3, n])/3 - (8*(-20682 - 3609*n - 28359*n^2 - 13805*n^3 - 
            150*n^4 + 4053*n^5 + 1540*n^6)*S[-2, 1, n])/(27*(-2 + n)*n^2*
           (1 + n)^2*(3 + n)) + (32*(249 - 277*n + 11*n^2)*S[-2, 2, n])/
          (9*n*(1 + n)) + (2912*S[-2, 3, n])/3 - 1040*S[2, -3, n] + 
         S[2, n]*((-1080 - 72*n + 942*n^2 - 11865*n^3 - 47240*n^4 - 
             57930*n^5 - 26286*n^6 - 3221*n^7)/(27*n^3*(1 + n)^3*(3 + n)) + 
           (1184*S[3, n])/3 + 1376*S[-2, 1, n] - 32*S[2, 1, n]) - 
         (4*(-42 - 329*n + 498*n^2 + 1351*n^3 + 536*n^4)*S[2, 1, n])/
          (9*n^2*(1 + n)^2) - (1120*S[2, 3, n])/3 + 
         (16*(-73 + 120*n + 48*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 
         (176*S[4, 1, n])/3 + (1600*S[-3, 1, 1, n])/3 + 
         (3424*S[-2, 1, -2, n])/3 + (128*(-141 + 166*n + 22*n^2)*
           S[-2, 1, 1, n])/(9*n*(1 + n)) + (3200*S[-2, 2, 1, n])/3 + 
         992*S[2, 1, -2, n] + (8*(12 + 55*n + 55*n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)) + 64*S[2, 2, 1, n] - (2816*S[3, 1, 1, n])/3 - 
         3200*S[-2, 1, 1, 1, n] + 128*S[2, 1, 1, 1, n]) - 
       (272*S[2, 2, 1, 1, n])/3 + (2720*S[3, 1, 1, 1, n])/3 + 
       2560*S[-2, 1, 1, 1, 1, n] - (640*S[2, 1, 1, 1, 1, n])/3) + 
     CA*(CF*NF*TF*((-1311552 - 1263168*n + 1514448*n^2 + 528168*n^3 + 
           20668*n^4 + 4538354*n^5 + 7383499*n^6 + 3843517*n^7 - 
           3241402*n^8 - 3536240*n^9 + 601299*n^10 + 428649*n^11)/
          (729*(-2 + n)^2*n^4*(1 + n)^4*(3 + n)) - (1504*S[-5, n])/9 + 
         z2^2*((16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) - (64*S[1, n])/5) - 
         (88*S[1, n]^4)/27 + Log[Q2/mu2]^3*((-88*(2 + 3*n + 3*n^2))/
            (27*n*(1 + n)) + (352*S[1, n])/27) + 
         S[-4, n]*((16*(-66 + 413*n + 197*n^2))/(27*n*(1 + n)) + 
           (128*S[1, n])/9) + S[-2, n]^2*((16*(-6 + 21*n + 13*n^2))/
            (3*n*(1 + n)) + (128*S[1, n])/3) + 
         z3*((-4*(9936 - 11820*n - 2896*n^2 - 13819*n^3 + 3318*n^4 + 
              3153*n^5))/(27*(-2 + n)*n^2*(1 + n)*(3 + n)) - 
           (448*S[-2, n])/3 + Log[Q2/mu2]*((32*(2 - n + 3*n^2))/(n*(1 + n)) - 
             64*S[1, n]) + (16*(1728 - 8724*n - 7756*n^2 + 899*n^3 + 
              2020*n^4 + 361*n^5)*S[1, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*
             (3 + n)) + 32*S[1, n]^2 - (352*S[2, n])/3) + 
         S[-3, n]*((32*(-4860 - 5436*n - 4173*n^2 + 4787*n^3 + 2215*n^4 - 
              1119*n^5 - 379*n^6 + 25*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*
             (2 + n)*(3 + n)) - (256*S[-2, n])/3 + 
           (128*(-15 + 28*n + 10*n^2)*S[1, n])/(27*n*(1 + n)) + 
           (448*S[1, n]^2)/9 - (320*S[2, n])/9) + 
         S[1, n]^3*((-16*(-33 + 194*n + 194*n^2))/(81*n*(1 + n)) - 
           (224*S[2, n])/27) - (4*(40 + 61*n + 109*n^2)*S[2, n]^2)/
          (9*n*(1 + n)) - (8*(-1656 + 1596*n - 23230*n^2 - 64685*n^3 - 
            39436*n^4 + 6514*n^5 + 11006*n^6 + 2251*n^7)*S[3, n])/
          (27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
         (4*(9576 - 30444*n - 34066*n^2 + 539*n^3 + 7540*n^4 + 1687*n^5)*
           S[4, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) - 
         (1312*S[5, n])/9 - (64*(-9 + 22*n + 10*n^2)*S[-3, 1, n])/
          (9*n*(1 + n)) + (64*(126 - 57*n - 50*n^2 + 643*n^3 + 404*n^4 + 
            83*n^5)*S[-2, 1, n])/(81*n^2*(1 + n)^2*(2 + n)) + 
         Log[Q2/mu2]^2*((2*(-528 - 274*n + 1001*n^2 + 1890*n^3 + 1407*n^4))/
            (27*n^2*(1 + n)^2) - (32*S[-3, n])/3 + S[-2, n]*
            (32/(3*n*(1 + n)) - (64*S[1, n])/3) - (16*(-33 + 194*n + 194*n^2)*
             S[1, n])/(27*n*(1 + n)) - (176*S[1, n]^2)/9 + (176*S[2, n])/3 - 
           (32*S[3, n])/3 + (64*S[-2, 1, n])/3) - 
         (64*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/(27*n*(1 + n)) + 
         (448*S[-2, 3, n])/9 - (256*S[2, -3, n])/9 + 
         S[-2, n]*((-16*(-28944 - 27720*n + 29772*n^2 + 41614*n^3 + 
              15318*n^4 - 14839*n^5 - 1688*n^6 + 651*n^7 - 1405*n^8 + 
              324*n^9 + 261*n^10))/(81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*
             (3 + n)) - (128*(-4 + 11*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 
           (640*S[1, n]^3)/27 + (64*(-27 + 56*n + 20*n^2)*S[2, n])/
            (27*n*(1 + n)) + S[1, n]*((-64*(-1836 - 180*n - 339*n^2 - 
                4016*n^3 - 1789*n^4 + 582*n^5 + 487*n^6 + 83*n^7))/
              (81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
             (256*S[2, n])/3) - (1856*S[3, n])/27 - (256*S[2, 1, n])/9) + 
         S[2, n]*((2*(-324 + 3996*n + 5076*n^2 + 98223*n^3 + 329536*n^4 + 
              395214*n^5 + 193848*n^6 + 32287*n^7))/(81*n^3*(1 + n)^3*
             (3 + n)) - (1360*S[3, n])/27 - (128*S[-2, 1, n])/3 - 
           16*S[2, 1, n]) + (8*(360 + 66*n + 2733*n^2 + 6329*n^3 + 4825*n^4 + 
            1103*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(3 + n)) + 
         S[1, n]^2*((-2*(-540 + 504*n + 336*n^2 + 8401*n^3 + 27861*n^4 + 
              26499*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) + 
           (8*(17 - 10*n + 2*n^2)*S[2, n])/(9*n*(1 + n)) - (16*S[3, n])/9 + 
           (640*S[-2, 1, n])/9 + (304*S[2, 1, n])/9) + (320*S[2, 3, n])/3 - 
         (8*(2592 - 2004*n - 3392*n^2 - 347*n^3 + 308*n^4 + 131*n^5)*
           S[3, 1, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) - 
         (1120*S[4, 1, n])/9 + (256*S[-3, 1, 1, n])/3 - (256*S[-2, 1, -2, n])/
          3 - (128*(-21 + 46*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, 1, n])/9 + (256*S[2, 1, -2, n])/9 + 
         S[1, n]*((-4*(-69984 + 31104*n + 220968*n^2 - 41364*n^3 - 
              1603590*n^4 - 6460412*n^5 - 10461842*n^6 - 6544585*n^7 + 
              44376*n^8 + 1757044*n^9 + 688424*n^10 + 80453*n^11))/
            (729*(-2 + n)*n^4*(1 + n)^4*(2 + n)*(3 + n)) + 
           (8*(-180 - 231*n + 927*n^2 + 2899*n^3 + 1985*n^4 + 328*n^5)*
             S[2, n])/(27*n^2*(1 + n)^2*(3 + n)) + (224*S[2, n]^2)/9 - 
           (32*(72 - 1518*n - 1669*n^2 + 32*n^3 + 460*n^4 + 97*n^5)*S[3, n])/
            (27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (1312*S[4, n])/9 - 
           (256*S[-3, 1, n])/3 + (512*(-6 + 14*n + 5*n^2)*S[-2, 1, n])/
            (27*n*(1 + n)) - (128*S[-2, 2, n])/9 + 
           (16*(-25 + 64*n + 40*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           96*S[3, 1, n] - (1024*S[-2, 1, 1, n])/9 - (160*S[2, 1, 1, n])/3) - 
         (64*(-6 + 13*n + 4*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) + 
         Log[Q2/mu2]*((-4*(-14256 - 9864*n + 17364*n^2 - 8116*n^3 - 
              62271*n^4 - 75915*n^5 - 24511*n^6 + 23247*n^7 + 8274*n^8))/
            (81*(-2 + n)*n^3*(1 + n)^3*(3 + n)) - (224*S[-4, n])/3 - 
           32*S[-2, n]^2 + S[-3, n]*((32*(3 + 22*n + 10*n^2))/(9*n*(1 + n)) - 
             (128*S[1, n])/3) + (352*S[1, n]^3)/27 + 
           S[-2, n]*((32*(-162 - 39*n - 46*n^2 + 52*n^3 - 25*n^4 - 6*n^5 + 
                6*n^6))/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
             (64*(-9 + 22*n + 10*n^2)*S[1, n])/(9*n*(1 + n)) + 
             (128*S[1, n]^2)/3 - (128*S[2, n])/3) - 
           (16*(-11 + 213*n + 460*n^2 + 230*n^3)*S[2, n])/(9*n*(1 + n)^2) - 
           (32*S[2, n]^2)/3 + S[1, n]^2*((16*(-33 + 194*n + 194*n^2))/
              (27*n*(1 + n)) + (32*S[2, n])/3) + (16*(-45 + 440*n + 368*n^2)*
             S[3, n])/(27*n*(1 + n)) - (224*S[4, n])/3 + (128*S[-3, 1, n])/
            3 - (64*(-9 + 22*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(-324 + 936*n + 1110*n^2 + 8815*n^3 + 27447*n^4 + 
                26121*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) - 
             (32*(3 + 11*n + 11*n^2)*S[2, n])/(9*n*(1 + n)) + 32*S[3, n] - 
             (256*S[-2, 1, n])/3 - (128*S[2, 1, n])/3) - 
           (64*(-3 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3 + 64*S[2, 1, 1, n]) - 
         (64*S[2, 2, 1, n])/3 + (1696*S[3, 1, 1, n])/9 + 
         (512*S[-2, 1, 1, 1, n])/9 + (64*S[2, 1, 1, 1, n])/9) + 
       CF^2*((-1729728 - 6774048*n - 6598896*n^2 + 4200112*n^3 + 
           7931228*n^4 - 3343434*n^5 - 9000225*n^6 + 2421476*n^7 + 
           13650627*n^8 + 5087252*n^9 - 6752619*n^10 - 4137924*n^11 + 
           1075005*n^12 + 494694*n^13)/(648*(-2 + n)^2*n^5*(1 + n)^5*
           (3 + n)) - (544*S[-6, n])/3 - 1184*S[-3, n]^2 - 
         (32*S[-2, n]^3)/3 + z2^2*((36*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/
            (5*n^2*(1 + n)^2) + (288*S[-2, n])/5) + (44*S[1, n]^5)/9 + 
         z5*((20*(-240 + 310*n - 217*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) + 
           560*S[1, n]) + S[-5, n]*((4*(-2694 + 3311*n - 1723*n^2 - 132*n^3 + 
              6*n^4))/(9*n*(1 + n)) + (3920*S[1, n])/3) + 
         Log[Q2/mu2]^3*((-11*(2 + 3*n + 3*n^2)^2)/(6*n^2*(1 + n)^2) + 
           (44*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) - (88*S[1, n]^2)/3) + 
         S[-2, n]^2*((2*(-3576 + 716*n - 7626*n^2 - 7533*n^3 + 285*n^4 + 
              1849*n^5 + 429*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
           (4*(-366 + 449*n + 161*n^2)*S[1, n])/(3*n*(1 + n)) + 
           392*S[1, n]^2 - 168*S[2, n]) + 
         ((-684 - 4794*n + 2455*n^2 + 11762*n^3 + 4513*n^4)*S[2, n]^2)/
          (27*n^2*(1 + n)^2) + (64*S[2, n]^3)/3 + 
         S[1, n]^4*((-110 + 433*n + 433*n^2)/(9*n*(1 + n)) + 8*S[2, n]) + 
         S[-4, n]*((2*(108864 + 63756*n - 9264*n^2 - 206669*n^3 - 12141*n^4 + 
              43941*n^5 + 6457*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + 
           960*S[-2, n] - (4*(-1926 + 3631*n + 31*n^2)*S[1, n])/
            (9*n*(1 + n)) - 456*S[1, n]^2 + (1400*S[2, n])/3) + 
         (3392*S[3, n]^2)/9 + (4*(10584 + 43020*n - 89754*n^2 - 251779*n^3 - 
            90491*n^4 + 46752*n^5 + 32765*n^6 + 4591*n^7)*S[4, n])/
          (27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
         (4*(-792 - 1577*n - 2003*n^2 - 132*n^3 + 6*n^4)*S[5, n])/
          (9*n*(1 + n)) + 224*S[6, n] + 288*S[-5, 1, n] - 1216*S[-4, -2, n] - 
         (8*(-16 - 747*n + 189*n^2)*S[-4, 1, n])/(3*n*(1 + n)) - 
         2384*S[-4, 2, n] - (4*(48240 + 24738*n + 34155*n^2 - 36278*n^3 - 
            6891*n^4 + 6360*n^5 + 388*n^6)*S[-3, 1, n])/(9*(-2 + n)*n^2*
           (1 + n)^2*(3 + n)) + 3456*S[-3, 3, n] + 
         (16*(-1 + n)*(2 + n)*S[-2, -3, n])/(n*(1 + n)) - 
         2688*S[-2, 1, n]^2 + Log[Q2/mu2]^2*
          ((-924 - 2752*n - 2653*n^2 + 1506*n^3 + 6234*n^4 + 6102*n^5 + 
             2727*n^6)/(18*n^3*(1 + n)^3) - (8*(6 + 31*n + 31*n^2)*S[-3, n])/
            (3*n*(1 + n)) + (8*(6 + 31*n + 31*n^2)*S[-2, n])/
            (3*n^2*(1 + n)^2) + ((-594 + 1369*n + 1369*n^2)/(9*n*(1 + n)) + 
             64*S[-2, n])*S[1, n]^2 + 44*S[1, n]^3 + 
           (121*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) - 
           (8*(6 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 
           S[1, n]*((2244 + 1396*n - 5003*n^2 - 9762*n^3 - 6267*n^4)/
              (18*n^2*(1 + n)^2) + 32*S[-3, n] - (16*(12 + 31*n + 31*n^2)*S[
                -2, n])/(3*n*(1 + n)) - (484*S[2, n])/3 + 32*S[3, n] - 
             64*S[-2, 1, n]) + (16*(6 + 31*n + 31*n^2)*S[-2, 1, n])/
            (3*n*(1 + n))) + (8*(-73008 - 30582*n - 64629*n^2 + 26842*n^3 + 
            8202*n^4 - 3282*n^5 + 913*n^6)*S[-2, 2, n])/(27*(-2 + n)*n^2*
           (1 + n)^2*(3 + n)) - (16*(-1665 + 2243*n - 166*n^2 - 66*n^3 + 
            3*n^4)*S[-2, 3, n])/(9*n*(1 + n)) - (4*(5922 - 5561*n + 487*n^2)*
           S[2, -3, n])/(9*n*(1 + n)) + 
         z3*((-25056 - 108576*n - 75096*n^2 + 83628*n^3 + 94644*n^4 + 
             68039*n^5 + 70516*n^6 + 14010*n^7 - 13792*n^8 - 5021*n^9)/
            (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 64*S[-3, n] + 
           (16*(-180 + 138*n - 137*n^2 - 22*n^3 + n^4)*S[-2, n])/
            (3*n*(1 + n)) + (4*(-22 + 75*n + 35*n^2)*S[1, n]^2)/(n*(1 + n)) - 
           96*S[1, n]^3 + Log[Q2/mu2]*((2*(108 + 308*n + 187*n^2 + 86*n^3 + 
                255*n^4))/(n^2*(1 + n)^2) - 288*S[-2, n] - 
             (8*(30 + 65*n + 89*n^2)*S[1, n])/(n*(1 + n)) + 192*S[1, n]^2) - 
           (12*(22 + 69*n + 77*n^2)*S[2, n])/(n*(1 + n)) + 
           S[1, n]*((2*(-3888 + 20832*n - 27520*n^2 - 70804*n^3 - 38361*n^4 + 
                5775*n^5 + 8797*n^6 + 1873*n^7))/(3*(-2 + n)*n^2*(1 + n)^2*(
                2 + n)*(3 + n)) + 1248*S[-2, n] + 480*S[2, n]) + 
           256*S[3, n] - 640*S[-2, 1, n] - 288*S[2, 1, n]) + 
         S[3, n]*((114048 + 352224*n - 537576*n^2 - 68076*n^3 + 4078570*n^4 + 
             5370597*n^5 + 1296434*n^6 - 1131968*n^7 - 674988*n^8 - 
             97249*n^9)/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
           2656*S[-2, 1, n] - (1072*S[2, 1, n])/9) + 
         S[-3, n]*((4*(-20736 - 254448*n - 635868*n^2 - 668856*n^3 + 
              55783*n^4 + 374049*n^5 - 48880*n^6 - 126065*n^7 - 12921*n^8 + 
              5894*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
           (8*(1674 - 925*n + 335*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 
           (2416*S[1, n]^3)/3 + S[-2, n]*((8*(-296 + 169*n + n^2))/
              (3*n*(1 + n)) + (4064*S[1, n])/3) - 
           (4*(2310 - 5203*n + 773*n^2)*S[2, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(102060 + 67464*n + 60393*n^2 - 94906*n^3 - 
                11349*n^4 + 15756*n^5 + 1046*n^6))/(27*(-2 + n)*n^2*(1 + n)^
                2*(3 + n)) + (2176*S[2, n])/3) - 2720*S[3, n] + 
           3584*S[-2, 1, n] - 80*S[2, 1, n]) + S[1, n]^3*
          ((3212 + 2712*n + 7625*n^2 + 30615*n^3 + 30483*n^4 + 8425*n^5)/
            (54*n^2*(1 + n)^3) - (4*(108 + 491*n + 491*n^2)*S[2, n])/
            (27*n*(1 + n)) + (1648*S[3, n])/9 + 1120*S[-2, 1, n] - 
           (320*S[2, 1, n])/9) + (4*(-648 - 804*n + 38*n^2 + 5241*n^3 + 
            16961*n^4 + 26891*n^5 + 22584*n^6 + 9442*n^7 + 1511*n^8)*
           S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 40*S[2, 1, n]^2 + 
         S[-2, 1, n]*((8*(-16848 - 74520*n + 104832*n^2 + 311202*n^3 - 
              190195*n^4 - 391455*n^5 - 4538*n^6 + 109499*n^7 + 33279*n^8 + 
              1288*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 
           96*S[2, 1, n]) + (16*(-87 + 647*n + 431*n^2)*S[2, 3, n])/
          (9*n*(1 + n)) + (4*(28080 + 51948*n + 26208*n^2 - 63475*n^3 - 
            107039*n^4 - 15678*n^5 + 15287*n^6 + 4645*n^7)*S[3, 1, n])/
          (27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 2080*S[4, -2, n] - 
         (4*(702 + 2671*n + 1807*n^2)*S[4, 1, n])/(9*n*(1 + n)) + 
         552*S[4, 2, n] + (5888*S[5, 1, n])/3 + 5504*S[-4, 1, 1, n] - 
         704*S[-3, -2, 1, n] + 960*S[-3, 1, -2, n] + 
         (16*(464 - 881*n + 127*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - 
         112*S[-3, 2, 1, n] - (8*(-854 + 895*n + 369*n^2 - 44*n^3 + 2*n^4)*
           S[-2, 1, -2, n])/(3*n*(1 + n)) - 
         (8*(-147312 - 48114*n - 156051*n^2 - 1466*n^3 + 12135*n^4 + 
            5952*n^5 + 4816*n^6)*S[-2, 1, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*
           (3 + n)) + S[-2, n]*((-2*(-326592 - 2038176*n - 2192976*n^2 + 
              2307744*n^3 + 4593788*n^4 + 2325230*n^5 - 55295*n^6 - 
              157371*n^7 + 200843*n^8 - 325952*n^9 - 182597*n^10 + 
              58437*n^11 + 27765*n^12))/(81*(-2 + n)^2*n^4*(1 + n)^4*(2 + n)*
             (3 + n)) - (16*(135 + 31*n + 139*n^2)*S[1, n]^3)/
            (27*n*(1 + n)) + 32*S[1, n]^4 + S[1, n]^2*
            ((-4*(5832 + 7914*n - 7739*n^2 - 19314*n^3 - 4169*n^4 + 
                4524*n^5 + 1360*n^6))/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
             112*S[2, n]) + (4*(8424 + 22626*n - 19839*n^2 - 59242*n^3 - 
              5307*n^4 + 12624*n^5 + 2882*n^6)*S[2, n])/(27*(-2 + n)*n^2*
             (1 + n)^2*(3 + n)) + (128*S[2, n]^2)/3 + 
           (8*(-1296 - 43*n - 1537*n^2 - 396*n^3 + 18*n^4)*S[3, n])/
            (27*n*(1 + n)) + 2224*S[4, n] - 2048*S[-3, 1, n] + 
           (8*(-118 - 7*n - 197*n^2 - 44*n^3 + 2*n^4)*S[-2, 1, n])/
            (3*n*(1 + n)) - 1728*S[-2, 2, n] - (32*(906 - 1441*n + 71*n^2)*
             S[2, 1, n])/(9*n*(1 + n)) + S[1, n]*
            ((-4*(663552 + 1283040*n + 96696*n^2 - 1330188*n^3 + 541702*n^4 + 
                1419481*n^5 - 330541*n^6 - 508191*n^7 + 2431*n^8 + 
                57302*n^9 + 7868*n^10))/(81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(
                3 + n)) + (8*(60 + 113*n + 185*n^2)*S[2, n])/(3*n*(1 + n)) + 
             608*S[3, n] + (1312*S[-2, 1, n])/3 + (11264*S[2, 1, n])/3) - 
           3136*S[3, 1, n] + 4480*S[-2, 1, 1, n]) + 64*S[-2, 2, -2, n] + 
         (16*(1902 - 2891*n + 133*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) + 
         704*S[-2, 2, 2, n] + 2816*S[-2, 3, 1, n] - 2160*S[2, -3, 1, n] + 
         (8*(3678 - 5755*n + 293*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + 
         S[2, n]*((-124416 - 1159488*n - 2638368*n^2 - 1227864*n^3 - 
             1653956*n^4 - 15500034*n^5 - 31706485*n^6 - 24947513*n^7 - 
             3891846*n^8 + 5392892*n^9 + 3002511*n^10 + 463143*n^11)/
            (324*(-2 + n)*n^4*(1 + n)^4*(2 + n)*(3 + n)) - 
           (16*(-522 + 1861*n + 1159*n^2)*S[3, n])/(27*n*(1 + n)) - 
           (616*S[4, n])/3 + 880*S[-3, 1, n] - (8*(-1442 + 2071*n + 79*n^2)*
             S[-2, 1, n])/(3*n*(1 + n)) - (3760*S[-2, 2, n])/3 - 
           (20*(4 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
           (3136*S[3, 1, n])/3 + (12736*S[-2, 1, 1, n])/3 - 
           (544*S[2, 1, 1, n])/3) - (4*(-108 - 383*n + 152*n^2 + 728*n^3 + 
            277*n^4)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2) + 
         S[1, n]^2*((34560 + 131616*n + 153696*n^2 - 55652*n^3 - 76780*n^4 + 
             124231*n^5 + 172417*n^6 + 58642*n^7 - 16394*n^8 - 24261*n^9 - 
             5563*n^10)/(36*(-2 + n)*n^4*(1 + n)^4*(3 + n)) - 
           (4*(-93 - 451*n + 823*n^2 + 2320*n^3 + 1124*n^4)*S[2, n])/
            (9*n^2*(1 + n)^2) - (40*S[2, n]^2)/3 + 
           (4*(-492 + 1093*n + 733*n^2)*S[3, n])/(9*n*(1 + n)) - 88*S[4, n] + 
           (6304*S[-3, 1, n])/3 + (16*(-1188 + 1219*n + 247*n^2)*S[-2, 1, n])/
            (9*n*(1 + n)) + (7216*S[-2, 2, n])/3 + 
           (16*(30 + 29*n + 29*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (2464*S[3, 1, n])/3 - (16256*S[-2, 1, 1, n])/3 + 
           80*S[2, 1, 1, n]) - (4*(-4 + 65*n + 65*n^2)*S[2, 2, 1, n])/
          (3*n*(1 + n)) - (1760*S[2, 3, 1, n])/3 + 2784*S[3, 1, -2, n] + 
         (32*(-171 + 577*n + 361*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) + 
         48*S[3, 2, 1, n] + (320*S[4, 1, 1, n])/3 - 896*S[-3, 1, 1, 1, n] - 
         1408*S[-2, -2, 1, 1, n] + Log[Q2/mu2]*
          ((218592 + 755424*n + 674760*n^2 - 429908*n^3 - 909900*n^4 + 
             221655*n^5 + 1570771*n^6 + 1330182*n^7 + 113070*n^8 - 
             407673*n^9 - 112077*n^10)/(216*(-2 + n)*n^4*(1 + n)^4*(3 + n)) - 
           1152*S[-5, n] + S[-2, n]^2*((-4*(-26 + 41*n + 41*n^2))/
              (n*(1 + n)) - 208*S[1, n]) - (220*S[1, n]^4)/9 + 
           S[-4, n]*((-4*(306 + 335*n + 335*n^2))/(3*n*(1 + n)) + 
             816*S[1, n]) + S[-3, n]*((8*(108 + 156*n + 778*n^2 + 953*n^3 + 
                349*n^4))/(9*n^2*(1 + n)^2) - 480*S[-2, n] - 
             (32*(54 + 37*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) + 
             592*S[1, n]^2 - 1296*S[2, n]) + S[1, n]^3*
            ((-40*(-11 + 40*n + 40*n^2))/(9*n*(1 + n)) - 16*S[2, n]) - 
           (8*(1 + 18*n + 18*n^2)*S[2, n]^2)/(n*(1 + n)) + 
           (2*(-720 - 718*n + 3195*n^2 + 6662*n^3 + 2821*n^4)*S[3, n])/
            (9*n^2*(1 + n)^2) - (8*(-24 + 193*n + 193*n^2)*S[4, n])/
            (3*n*(1 + n)) - 864*S[-4, 1, n] + (16*(186 + 53*n + 53*n^2)*
             S[-3, 1, n])/(3*n*(1 + n)) - (16*(54 - 189*n + 433*n^2 + 
              953*n^3 + 349*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + 
           S[2, n]*((3036 + 3148*n - 13081*n^2 - 36875*n^3 - 37587*n^4 - 
               13761*n^5)/(18*n^2*(1 + n)^3) + 432*S[3, n] + 
             2592*S[-2, 1, n]) - (8*(-118 + 3*n + 3*n^2)*S[-2, 2, n])/
            (n*(1 + n)) + 1824*S[-2, 3, n] - 1344*S[2, -3, n] + 
           S[-2, n]*((4*(-1080 - 8244*n - 7818*n^2 - 1181*n^3 - 1041*n^4 - 
                2115*n^5 - 2081*n^6 + 648*n^7 + 480*n^8))/(9*(-2 + n)*n^
                3*(1 + n)^3*(3 + n)) + (16*(33 + 20*n + 44*n^2)*S[1, n]^2)/
              (3*n*(1 + n)) - 96*S[1, n]^3 - (8*(36 + 115*n + 115*n^2)*S[2, 
                n])/(3*n*(1 + n)) + S[1, n]*((16*(1620 + 2592*n - 1671*n^2 - 
                  6122*n^3 - 870*n^4 + 1320*n^5 + 331*n^6))/(9*(-2 + n)*n^2*
                 (1 + n)^2*(3 + n)) + 192*S[2, n]) - 32*S[3, n] + 
             192*S[-2, 1, n] - 2688*S[2, 1, n]) - 
           (4*(-12 - 40*n + 59*n^2 + 198*n^3 + 99*n^4)*S[2, 1, n])/
            (3*n^2*(1 + n)^2) + S[1, n]^2*((-9108 - 9036*n - 8921*n^2 - 40947*
                n^3 - 39579*n^4 - 8489*n^5)/(54*n^2*(1 + n)^3) + 
             (4*(18 + 163*n + 163*n^2)*S[2, n])/(3*n*(1 + n)) - 240*S[3, n] - 
             800*S[-2, 1, n] + 64*S[2, 1, n]) - 384*S[2, 3, n] - 
           (8*(38 + 7*n + 7*n^2)*S[3, 1, n])/(n*(1 + n)) + 384*S[4, 1, n] + 
           2688*S[-3, 1, 1, n] + 768*S[-2, 1, -2, n] + 
           (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + 
           2688*S[-2, 2, 1, n] + 2688*S[2, 1, -2, n] + 
           S[1, n]*((-62208 - 263520*n - 371376*n^2 + 21900*n^3 + 41720*n^4 - 
               834709*n^5 - 1434915*n^6 - 725494*n^7 + 150722*n^8 + 241455*
                n^9 + 50889*n^10)/(54*(-2 + n)*n^4*(1 + n)^4*(3 + n)) + 
             (4*(-18 - 489*n + 1025*n^2 + 3100*n^3 + 1550*n^4)*S[2, n])/
              (9*n^2*(1 + n)^2) + 16*S[2, n]^2 - (8*(-288 + 313*n + 241*n^2)*
               S[3, n])/(9*n*(1 + n)) - 128*S[4, n] - 1984*S[-3, 1, n] - 
             (32*(-72 + 41*n + 53*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
             1888*S[-2, 2, n] - (64*(3 + 5*n + 5*n^2)*S[2, 1, n])/
              (3*n*(1 + n)) + 608*S[3, 1, n] + 3584*S[-2, 1, 1, n] - 
             96*S[2, 1, 1, n]) + (8*(6 + 31*n + 31*n^2)*S[2, 1, 1, n])/
            (n*(1 + n)) - 768*S[3, 1, 1, n] - 5376*S[-2, 1, 1, 1, n]) + 
         (32*(-2412 + 3139*n + 115*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) - 
         288*S[-2, 1, 1, 2, n] + 192*S[-2, 2, 1, 1, n] - 
         1792*S[2, -2, 1, 1, n] + S[1, n]*((5971968 + 27948672*n + 
             46793088*n^2 + 25711872*n^3 - 5950960*n^4 + 17126664*n^5 - 
             33854512*n^6 - 158068804*n^7 - 139889479*n^8 + 10248134*n^9 + 
             64591263*n^10 + 20878856*n^11 - 4940481*n^12 - 3433746*n^13 - 
             458487*n^14)/(648*(-2 + n)^2*n^5*(1 + n)^5*(2 + n)*(3 + n)) + 
           (8*(15 + 236*n + 236*n^2)*S[2, n]^2)/(9*n*(1 + n)) - 
           (2*(67824 + 100728*n + 59256*n^2 + 12110*n^3 - 45617*n^4 - 
              22167*n^5 - 2755*n^6 + 781*n^7)*S[3, n])/(27*(-2 + n)*n^2*
             (1 + n)^2*(2 + n)*(3 + n)) + (8*(297 + 806*n + 734*n^2)*S[4, n])/
            (9*n*(1 + n)) + 256*S[5, n] - (4000*S[-4, 1, n])/3 - 
           (32*(287 - 310*n + 50*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 
           64*S[-2, -3, n] + (8*(-73548 - 17352*n - 93105*n^2 - 27358*n^3 + 
              465*n^4 + 9708*n^5 + 4502*n^6)*S[-2, 1, n])/(27*(-2 + n)*n^2*
             (1 + n)^2*(3 + n)) - (8*(3750 - 4115*n + 61*n^2)*S[-2, 2, n])/
            (9*n*(1 + n)) - 3840*S[-2, 3, n] + 3920*S[2, -3, n] + 
           (4*(-294 - 845*n + 324*n^2 + 1468*n^3 + 575*n^4)*S[2, 1, n])/
            (9*n^2*(1 + n)^2) + S[2, n]*((23328 - 177768*n - 286164*n^2 - 
               543882*n^3 - 2222155*n^4 - 3627014*n^5 - 2631828*n^6 - 894616*
                n^7 - 116957*n^8)/(162*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 
             (2960*S[3, n])/3 - (15104*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
           (2080*S[2, 3, n])/3 - (8*(-636 + 1445*n + 869*n^2)*S[3, 1, n])/
            (9*n*(1 + n)) + 240*S[4, 1, n] - (6784*S[-3, 1, 1, n])/3 - 
           (11744*S[-2, 1, -2, n])/3 - (32*(-2028 + 2255*n + 239*n^2)*
             S[-2, 1, 1, n])/(9*n*(1 + n)) - (12224*S[-2, 2, 1, n])/3 - 
           (11552*S[2, 1, -2, n])/3 - (40*(6 + 13*n + 13*n^2)*S[2, 1, 1, n])/
            (3*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + 1984*S[3, 1, 1, n] + 
           11776*S[-2, 1, 1, 1, n] - 128*S[2, 1, 1, 1, n]) + 
         (32*(6 + 13*n + 13*n^2)*S[2, 1, 1, 1, n])/(3*n*(1 + n)) + 
         (208*S[2, 2, 1, 1, n])/3 - (6368*S[3, 1, 1, 1, n])/3 - 
         9728*S[-2, 1, 1, 1, 1, n] + (640*S[2, 1, 1, 1, 1, n])/3))), 
 CqF2PS[N] -> CF*NF*TF*as[MS]^2*
    ((4*(80 + 368*n + 840*n^2 + 1312*n^3 + 1373*n^4 + 849*n^5 + 297*n^6 + 
        79*n^7 + 33*n^8 + 14*n^9 + 3*n^10))/((-1 + n)*n^4*(1 + n)^4*
       (2 + n)^3) + (4*(2 + n + n^2)^2*Log[Q2/mu2]^2)/
      ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (64*S[-2, n])/
      ((-1 + n)*n*(1 + n)*(2 + n)) + 
     (8*(-16 - 48*n - 76*n^2 - 92*n^3 - 58*n^4 - 15*n^5 + n^7)*S[1, n])/
      ((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (4*(2 + n + n^2)^2*S[1, n]^2)/
      ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + Log[Q2/mu2]*
      ((-8*(-16 - 48*n - 76*n^2 - 92*n^3 - 58*n^4 - 15*n^5 + n^7))/
        ((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - (8*(2 + n + n^2)^2*S[1, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (4*(2 + n + n^2)^2*S[2, n])/
      ((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
   as[MS]^3*(CF*NF^2*TF^2*((-32*(119232 + 502848*n + 878256*n^2 + 
          801072*n^3 + 107380*n^4 - 802132*n^5 - 756255*n^6 + 348241*n^7 + 
          775488*n^8 + 130420*n^9 - 320533*n^10 - 191762*n^11 + 4062*n^12 + 
          39452*n^13 + 14466*n^14 + 1733*n^15))/(243*(-2 + n)*(-1 + n)*n^5*
         (1 + n)^5*(2 + n)^4*(3 + n)) + 
       (128*(4 + 40*n + 41*n^2 + 2*n^3 + n^4)*z3)/(9*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (32*(-48 - 80*n - 56*n^2 - 68*n^3 + 7*n^4 + 53*n^5 + 
          37*n^6 + 11*n^7)*Log[Q2/mu2]^2)/(9*(-1 + n)*n^3*(1 + n)^3*
         (2 + n)^2) + (32*(2 + n + n^2)^2*Log[Q2/mu2]^3)/
        (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (1024*S[-3, n])/
        (3*(-1 + n)*n*(1 + n)*(2 + n)) - 
       (512*(72 - 36*n - 38*n^2 + 15*n^3 + 5*n^4)*S[-2, n])/
        (9*(-2 + n)*(-1 + n)*n^2*(1 + n)*(2 + n)^2*(3 + n)) + 
       (16*(-168 - 580*n - 970*n^2 - 1183*n^3 - 799*n^4 - 248*n^5 - 37*n^6 + 
          n^7)*S[1, n]^2)/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
       (64*(2 + n + n^2)^2*S[1, n]^3)/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (16*(-168 - 196*n + 62*n^2 + 65*n^3 + 287*n^4 + 340*n^5 + 185*n^6 + 
          49*n^7)*S[2, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
       Log[Q2/mu2]*((32*(864 + 2496*n + 2848*n^2 + 2008*n^3 - 558*n^4 - 
            4578*n^5 - 4016*n^6 - 372*n^7 + 1113*n^8 + 644*n^9 + 127*n^10))/
          (27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (512*S[-2, n])/
          (3*(-1 + n)*n*(1 + n)*(2 + n)) + (32*(2 + n + n^2)*
           (16 + 27*n + 13*n^2 + 8*n^3)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^3*
           (2 + n)) - (16*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) - (16*(2 + n + n^2)^2*S[2, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[1, n]*((-32*(288 - 1248*n - 7816*n^2 - 16036*n^3 - 20424*n^4 - 
            19173*n^5 - 10192*n^6 - 948*n^7 + 1824*n^8 + 973*n^9 + 176*n^10))/
          (81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - 
         (32*(2 + n + n^2)^2*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (160*(2 + n + n^2)^2*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
     CF^2*NF*TF*((-4*(-69120 - 480000*n - 1520896*n^2 - 2893056*n^3 - 
          3487424*n^4 - 2245408*n^5 + 242464*n^6 + 1685392*n^7 + 
          1048298*n^8 - 59123*n^9 - 193953*n^10 + 112942*n^11 + 105366*n^12 - 
          46169*n^13 - 63725*n^14 - 13976*n^15 + 5830*n^16 + 3206*n^17 + 
          424*n^18))/(3*(-2 + n)^2*(-1 + n)*n^6*(1 + n)^6*(2 + n)^4*
         (3 + n)) + (96*(2 + n + n^2)^2*z2^2)/(5*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (128*(6 + 5*n + 5*n^2)*S[-4, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (16*(-176 - 384*n - 348*n^2 - 288*n^3 - 28*n^4 + 
          147*n^5 + 94*n^6 + 23*n^7)*S[1, n]^3)/(9*(-1 + n)*n^3*(1 + n)^3*
         (2 + n)^2) + (44*(2 + n + n^2)^2*S[1, n]^4)/(9*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)) + Log[Q2/mu2]^3*
        ((8*(2 + n + n^2)^2*(2 + 3*n + 3*n^2))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - (32*(2 + n + n^2)^2*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n))) + S[-3, n]*((64*(144 + 168*n + 100*n^2 - 246*n^3 - 
            214*n^4 - 35*n^5 + 16*n^6 + 24*n^7 + 10*n^8 + n^9))/
          ((-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
         (128*(6 + n + n^2)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       z3*((32*(2208 + 3664*n + 2896*n^2 + 1192*n^3 - 1550*n^4 - 1159*n^5 - 
            140*n^6 - 154*n^7 - 54*n^8 + 9*n^9))/(3*(-2 + n)*(-1 + n)*n^3*
           (1 + n)^3*(2 + n)^2*(3 + n)) - (384*(2 + n + n^2)*Log[Q2/mu2])/
          ((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (128*(84 - 20*n - 43*n^2 - 18*n^3 - 11*n^4 - 12*n^5 + 4*n^6)*
           S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n))) - 
       (4*(1888 + 7920*n + 14848*n^2 + 17152*n^3 + 12778*n^4 + 4697*n^5 + 
          160*n^6 - 30*n^7 + 192*n^8 + 53*n^9 + 6*n^10)*S[2, n])/
        (3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (68*(2 + n + n^2)^2*S[2, n]^2)/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       S[1, n]^2*((4*(2400 + 9040*n + 15008*n^2 + 14832*n^3 + 7466*n^4 - 
            2417*n^5 - 4306*n^6 - 264*n^7 + 1398*n^8 + 681*n^9 + 114*n^10))/
          (3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - 
         (112*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       Log[Q2/mu2]^2*((-4*(-96 - 416*n - 872*n^2 - 1180*n^3 - 1016*n^4 - 
            535*n^5 - 38*n^6 + 144*n^7 + 86*n^8 + 19*n^9))/
          ((-1 + n)*n^4*(1 + n)^4*(2 + n)^2) + 
         (8*(-80 - 192*n - 232*n^2 - 244*n^3 - 117*n^4 + 5*n^5 + 21*n^6 + 
            7*n^7)*S[1, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (24*(2 + n + n^2)^2*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (24*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[-2, n]*((32*(-1152 - 2784*n - 2288*n^2 - 1040*n^3 + 520*n^4 + 
            446*n^5 + 519*n^6 + 333*n^7 - 182*n^8 - 100*n^9 + 23*n^10 + 
            9*n^11))/((-2 + n)^2*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2*(3 + n)) - 
         (32*(576 + 432*n + 464*n^2 + 408*n^3 - 148*n^4 - 165*n^5 - 9*n^6 + 
            9*n^7 + n^8)*S[1, n])/((-2 + n)*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (128*(4 + n + n^2)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + (128*(4 + n + n^2)*S[2, n])/((-1 + n)*n^2*(1 + n)^2*
           (2 + n))) - (8*(-768 + 560*n + 560*n^2 + 4416*n^3 + 2820*n^4 + 
          1309*n^5 - 1652*n^6 - 2698*n^7 - 744*n^8 + 37*n^9)*S[3, n])/
        (9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
       (8*(-3336 - 188*n - 178*n^2 + 231*n^3 + 67*n^4 - 135*n^5 + 19*n^6)*
         S[4, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
       (1024*(1 + n + n^2)*S[-3, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (256*(4 + 12*n + 13*n^2 + 16*n^3 + 7*n^4)*S[-2, 1, n])/
        ((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
       S[1, n]*((8*(31872 + 173632*n + 432480*n^2 + 655920*n^3 + 647480*n^4 + 
            375052*n^5 + 58234*n^6 - 74387*n^7 - 60252*n^8 - 37143*n^9 - 
            29382*n^10 - 15821*n^11 - 3182*n^12 + 845*n^13 + 542*n^14 + 
            78*n^15))/(3*(-2 + n)*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4*(3 + n)) - 
         (8*(-384 - 952*n - 1060*n^2 - 1022*n^3 - 435*n^4 + 139*n^5 + 
            175*n^6 + 51*n^7)*S[2, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (16*(-1896 + 580*n + 278*n^2 - 273*n^3 - 173*n^4 - 159*n^5 + 43*n^6)*
           S[3, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
         (256*S[-2, 1, n])/(n^2*(1 + n)^2)) + Log[Q2/mu2]*
        ((8*(-2112 - 12320*n - 33248*n^2 - 55680*n^3 - 61796*n^4 - 
            39026*n^5 - 2828*n^6 + 15177*n^7 + 7577*n^8 - 3213*n^9 - 
            3666*n^10 - 353*n^11 + 681*n^12 + 303*n^13 + 40*n^14))/
          ((-2 + n)*(-1 + n)*n^5*(1 + n)^5*(2 + n)^3*(3 + n)) + 
         (128*(2 + n + n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (32*(96 + 104*n + 60*n^2 - 82*n^3 - 53*n^4 - 14*n^5 + 8*n^6 + 
            8*n^7 + n^8)*S[-2, n])/((-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)*
           (3 + n)) - (4*(-224 - 520*n - 556*n^2 - 546*n^3 - 195*n^4 + 
            101*n^5 + 91*n^6 + 25*n^7)*S[1, n]^2)/((-1 + n)*n^3*(1 + n)^3*
           (2 + n)^2) - (56*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + (4*(-224 - 600*n - 772*n^2 - 806*n^3 - 
            421*n^4 - 21*n^5 + 45*n^6 + 15*n^7)*S[2, n])/
          ((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         S[1, n]*((-8*(608 + 2432*n + 4528*n^2 + 5400*n^3 + 4034*n^4 + 
              1182*n^5 - 309*n^6 - 101*n^7 + 161*n^8 + 95*n^9 + 18*n^10))/
            ((-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (512*S[-2, n])/
            ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (72*(2 + n + n^2)^2*S[2, n])/
            ((-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
         (16*(-22 + n + n^2)*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) - (256*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*
           (2 + n))) - (256*(2 + 3*n + 3*n^2)*S[-2, 2, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (64*(16 + 36*n + 52*n^2 + 73*n^3 + 33*n^4 + 2*n^5 + 3*n^6 + n^7)*
         S[2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
       (64*(-120 + 44*n + 34*n^2 - 3*n^3 - 7*n^4 - 13*n^5 + n^6)*S[3, 1, n])/
        ((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
       (1024*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)) - 
       (32*(2 + n + n^2)^2*S[2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n))) + CA*CF*NF*TF*
      ((8*(-2799360 - 22156416*n - 78065856*n^2 - 166111776*n^3 - 
          242010000*n^4 - 250266040*n^5 - 183461620*n^6 - 114975366*n^7 - 
          98368740*n^8 - 75545302*n^9 - 4027635*n^10 + 46452820*n^11 + 
          29789918*n^12 - 4276384*n^13 - 12029850*n^14 - 4107236*n^15 + 
          783522*n^16 + 933618*n^17 + 255605*n^18 + 24754*n^19))/
        (243*(-2 + n)*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)^5*(3 + n)) - 
       (96*(2 + n + n^2)^2*z2^2)/(5*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (8*(308 + 440*n + 487*n^2 + 94*n^3 + 47*n^4)*S[-4, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[-2, n]^2)/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (8*(2 + n + n^2)*(-228 - 340*n + 377*n^2 + 532*n^3 + 558*n^4 + 
          246*n^5 + 7*n^6)*S[1, n]^3)/(27*(-1 + n)^2*n^3*(1 + n)^3*
         (2 + n)^2) + (28*(2 + n + n^2)^2*S[1, n]^4)/(9*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)) + Log[Q2/mu2]^3*
        ((-8*(2 + n + n^2)^2*(-12 - 34*n - 23*n^2 + 22*n^3 + 11*n^4))/
          (9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - 
         (16*(2 + n + n^2)^2*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[-3, n]*((8*(496 + 1576*n + 2252*n^2 + 1994*n^3 - 986*n^4 - 
            2063*n^5 - 883*n^6 - 119*n^7 + 37*n^8))/(3*(-1 + n)^2*n^3*
           (1 + n)^3*(2 + n)^2) + (8*(4 - 64*n - n^2 + 126*n^3 + 63*n^4)*
           S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       z3*((-16*(-5040 + 3696*n + 20992*n^2 + 16444*n^3 + 5535*n^4 - 
            12210*n^5 - 5543*n^6 + 1572*n^7 - 27*n^8 - 142*n^9 + 67*n^10))/
          (9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
         (48*(2 + n + n^2)*(6 + n + n^2)*Log[Q2/mu2])/((-1 + n)*n^2*(1 + n)^2*
           (2 + n)) - (16*(-600 - 428*n - 382*n^2 + 3*n^3 + 67*n^4 + 
            117*n^5 + 7*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)*(3 + n))) - (4*(720 + 7584*n + 22840*n^2 + 44472*n^3 + 
          75245*n^4 + 83556*n^5 + 50950*n^6 + 22103*n^7 + 11052*n^8 + 
          6953*n^9 + 3749*n^10 + 824*n^11)*S[2, n])/(27*(-1 + n)^2*n^4*
         (1 + n)^4*(2 + n)^3) + (16*(2 + n + n^2)*(5 + 2*n + 2*n^2)*
         S[2, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       S[-2, n]*((-8*(17856 + 92064*n + 200928*n^2 + 198720*n^3 + 10252*n^4 - 
            167366*n^5 - 84768*n^6 + 50307*n^7 + 38262*n^8 - 3405*n^9 - 
            6196*n^10 - 1159*n^11 + 66*n^12 + 39*n^13))/
          (9*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3*(3 + n)) - 
         (16*(528 - 688*n - 2088*n^2 - 2376*n^3 - 1643*n^4 + 693*n^5 + 
            993*n^6 + 106*n^7 - 121*n^8 - 15*n^9 + 3*n^10)*S[1, n])/
          (3*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - 
         (16*(-22 + n + n^2)*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + (32*(-8 + n + n^2)*(2 + n + n^2)*S[2, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[1, n]^2*((4*(-1584 - 7584*n + 5000*n^2 + 57120*n^3 + 112177*n^4 + 
            143766*n^5 + 123752*n^6 + 66823*n^7 + 19278*n^8 + 1405*n^9 - 
            107*n^10 + 82*n^11))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) - 
         (80*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       Log[Q2/mu2]^2*((8*(864 + 4368*n + 8936*n^2 + 10668*n^3 + 8836*n^4 + 
            4728*n^5 + 179*n^6 - 53*n^7 + 1782*n^8 + 1882*n^9 + 859*n^10 + 
            151*n^11))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) - 
         (32*(2 + n + n^2)^2*S[-2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (16*(2 + n + n^2)^2*(-1 + 5*n^2)*S[1, n])/((-1 + n)^2*n^3*(1 + n)^3*
           (2 + n)) + (16*(2 + n + n^2)^2*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*
           (2 + n)) - (16*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*
           (2 + n))) + (8*(-2448 - 2928*n + 712*n^2 - 3632*n^3 + 19215*n^4 + 
          10779*n^5 + 1450*n^6 - 2682*n^7 - 3885*n^8 - 673*n^9 + 220*n^10)*
         S[3, n])/(27*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - 
       (4*(-3720 + 140*n + 190*n^2 + 297*n^3 + 65*n^4 - 177*n^5 + 5*n^6)*
         S[4, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
       (64*(28 + 64*n + 65*n^2 + 2*n^3 + n^4)*S[-3, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-176 - 504*n - 644*n^2 - 734*n^3 - 464*n^4 - 187*n^5 - 26*n^6 + 
          15*n^7)*S[-2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
       Log[Q2/mu2]*((-8*(-19008 - 124416*n - 352272*n^2 - 602224*n^3 - 
            724860*n^4 - 606160*n^5 - 316791*n^6 - 165593*n^7 - 246794*n^8 - 
            261746*n^9 - 108615*n^10 + 16729*n^11 + 34014*n^12 + 13034*n^13 + 
            1790*n^14))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4) - 
         (144*(2 + n + n^2)^2*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (16*(168 + 492*n + 602*n^2 + 477*n^3 - 307*n^4 - 579*n^5 - 241*n^6 - 
            42*n^7 + 6*n^8)*S[-2, n])/(3*(-1 + n)^2*n^3*(1 + n)^3*
           (2 + n)^2) + (4*(2 + n + n^2)*(-120 - 176*n + 220*n^2 + 329*n^3 + 
            327*n^4 + 135*n^5 + 5*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^3*(1 + n)^3*
           (2 + n)^2) - (40*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + (4*(2 + n + n^2)*(72 + 64*n - 140*n^2 - 
            175*n^3 - 213*n^4 - 57*n^5 + 17*n^6)*S[2, n])/
          (3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + 
         S[1, n]*((-8*(432 + 2016*n + 8048*n^2 + 19668*n^3 + 29305*n^4 + 
              33057*n^5 + 26096*n^6 + 14389*n^7 + 5922*n^8 + 1996*n^9 + 
              649*n^10 + 118*n^11))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + 
           (32*(2 + n + n^2)*S[-2, n])/(n^2*(1 + n)^2) + 
           (40*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
         (8*(2 + n + n^2)*(62 + 13*n + 13*n^2)*S[3, n])/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + (96*(2 + n + n^2)^2*S[-2, 1, n])/
          ((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[1, n]*((4*(414720 + 2401920*n + 7254144*n^2 + 15346080*n^3 + 
            24009536*n^4 + 27507368*n^5 + 22903928*n^6 + 13620182*n^7 + 
            6113428*n^8 + 1448375*n^9 - 1526011*n^10 - 1974485*n^11 - 
            811481*n^12 - 491*n^13 + 116771*n^14 + 39739*n^15 + 4373*n^16))/
          (81*(-2 + n)*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4*(3 + n)) + 
         (8*(-648 - 1180*n - 150*n^2 + 897*n^3 + 2301*n^4 + 1826*n^5 + 
            754*n^6 + 221*n^7 + 11*n^8)*S[2, n])/(9*(-1 + n)^2*n^3*(1 + n)^3*
           (2 + n)^2) + (8*(264 - 2516*n - 2326*n^2 + 129*n^3 + 301*n^4 + 
            399*n^5 + 37*n^6)*S[3, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)*(3 + n)) - (16*(60 - 112*n - 87*n^2 + 50*n^3 + 25*n^4)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (16*(-20 - 72*n - 71*n^2 + 2*n^3 + n^4)*S[-2, 2, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(80 + 200*n + 248*n^2 + 274*n^3 + 125*n^4 + 7*n^5 + 7*n^6 + 3*n^7)*
         S[2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
       (64*(-60 - 20*n + 15*n^2 + 13*n^3 + 8*n^4)*S[3, 1, n])/
        ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
       (64*(-4 - 88*n - 83*n^2 + 10*n^3 + 5*n^4)*S[-2, 1, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (32*(2 + n + n^2)^2*S[2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)))), CqF2D33[N] -> 
  (D33*NF*as[MS]^3*((64*(-3 - n + n^2))/((-2 + n)*(3 + n)) - 
     (1280*(-3 + n)*(-2 + n)*z5)/(3*n*(1 + n)) + 
     (64*(-18 + n + n^3)*S[-4, n])/((-2 + n)*(1 + n)*(3 + n)) + 
     (64*(-1 + n)*S[-2, n]^2)/(1 + n) + 
     S[-3, n]*((128*(-24 + 46*n + 21*n^2 - 21*n^3 + 2*n^5))/
        ((-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (512*(-3 + n)*S[1, n])/
        ((-2 + n)*(1 + n)*(3 + n))) + 
     z3*((32*(-432 + 60*n + 128*n^2 - 25*n^3 + 22*n^4 + 7*n^5))/
        (3*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (1024*(-1 + n)*S[-2, n])/
        (n*(1 + n)) + (1024*(-12 - 4*n - 3*n^2 + n^3)*S[1, n])/
        ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n))) + 
     S[-2, n]*((-64*(48 + 40*n + 68*n^2 + 28*n^3 - 49*n^4 - 31*n^5 + 11*n^6 + 
          5*n^7))/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
       (256*(-6 - 23*n - 17*n^2 - 4*n^3 + 2*n^4)*S[1, n])/
        ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) - 
     (128*(-1 + n)*(-24 - 8*n + 6*n^2 + 6*n^3 + n^4)*S[3, n])/
      ((-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) - 
     (256*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[4, n])/
      ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (512*(-1 + n)*S[-4, 1, n])/
      (n*(1 + n)) - (1024*(-3 + n)*S[-3, 1, n])/((-2 + n)*(1 + n)*(3 + n)) - 
     (256*(-24 + 46*n + 21*n^2 - 21*n^3 + 2*n^5)*S[-2, 1, n])/
      ((-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + 
     S[1, n]*((-128*(-66 + 5*n - 9*n^2 + n^3))/((-2 + n)*n*(1 + n)*(2 + n)*
         (3 + n)) - (256*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[3, n])/
        ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
       (1024*(-3 + n)*S[-2, 1, n])/((-2 + n)*(1 + n)*(3 + n))) - 
     (1024*(-3 + n)*S[-2, 2, n])/((-2 + n)*(1 + n)*(3 + n)) - 
     (512*(-1 + n)*S[-2, 3, n])/(n*(1 + n)) + 
     (512*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[3, 1, n])/
      ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
     (2048*(-3 + n)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n))))/NC, 
 CqFLNS[N] -> (4*CF*as[MS])/(1 + n) + 
   as[MS]^2*(CF*NF*TF*((-8*(-6 + 7*n + 19*n^2))/(9*n*(1 + n)^2) + 
       (16*Log[Q2/mu2])/(3*(1 + n)) - (16*S[1, n])/(3*(1 + n))) + 
     CA*CF*((2*(396 - 888*n - 1597*n^2 + 298*n^3 + 215*n^4))/
        (9*(-2 + n)*n*(1 + n)^2*(3 + n)) - (48*z3)/(1 + n) - 
       (44*Log[Q2/mu2])/(3*(1 + n)) + (16*S[-3, n])/(1 + n) - 
       (32*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/((-2 + n)*n*(1 + n)^2*
         (3 + n)) + (92/(3*(1 + n)) + (32*S[-2, n])/(1 + n))*S[1, n] + 
       (16*S[3, n])/(1 + n) - (32*S[-2, 1, n])/(1 + n)) + 
     CF^2*((-2*(24 + 104*n - 64*n^2 - 299*n^3 - 157*n^4 + 39*n^5 + 17*n^6))/
        ((-2 + n)*n^2*(1 + n)^3*(3 + n)) + (96*z3)/(1 + n) - 
       (32*S[-3, n])/(1 + n) + (64*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/
        ((-2 + n)*n*(1 + n)^2*(3 + n)) + 
       ((-4*(2 + 13*n + 9*n^2))/(n*(1 + n)^2) - (64*S[-2, n])/(1 + n))*
        S[1, n] + (8*S[1, n]^2)/(1 + n) + Log[Q2/mu2]*
        ((4*(2 + 3*n + 3*n^2))/(n*(1 + n)^2) - (16*S[1, n])/(1 + n)) - 
       (8*S[2, n])/(1 + n) - (32*S[3, n])/(1 + n) + (64*S[-2, 1, n])/
        (1 + n))) + as[MS]^3*
    (CF*NF^2*TF^2*((32*(36 - 6*n - 31*n^2 + 178*n^3 + 203*n^4))/
        (81*n^2*(1 + n)^3) + (64*Log[Q2/mu2]^2)/(9*(1 + n)) + 
       (64*(-6 + 7*n + 19*n^2)*S[1, n])/(27*n*(1 + n)^2) + 
       (64*S[1, n]^2)/(9*(1 + n)) + Log[Q2/mu2]*
        ((-64*(-6 + 7*n + 19*n^2))/(27*n*(1 + n)^2) - (128*S[1, n])/
          (9*(1 + n))) - (64*S[2, n])/(9*(1 + n))) + 
     CF^2*NF*TF*((2*(7776 + 17856*n - 15336*n^2 - 21724*n^3 + 97028*n^4 + 
          120351*n^5 + 4418*n^6 - 35584*n^7 + 810*n^8 + 2133*n^9))/
        (27*(-2 + n)^2*n^3*(1 + n)^4*(3 + n)) - (256*S[-4, n])/(1 + n) - 
       (256*S[-2, n]^2)/(3*(1 + n)) - (128*S[1, n]^3)/(9*(1 + n)) + 
       z3*((-64*(-288 + 540*n + 148*n^2 - 301*n^3 - 34*n^4 + 31*n^5))/
          (3*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(3 + n)) + 
         (256*Log[Q2/mu2])/(1 + n) - (1280*S[1, n])/(3*(1 + n))) + 
       S[-3, n]*((256*(144 + 72*n + 50*n^2 - 129*n^3 - 46*n^4 + 39*n^5 + 
            14*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
         (512*S[1, n])/(3*(1 + n))) + Log[Q2/mu2]^2*
        ((8*(2 + 3*n + 3*n^2))/(n*(1 + n)^2) - (32*S[1, n])/(1 + n)) + 
       (8*(-60 - 104*n + 19*n^2 + 118*n^3 + 43*n^4)*S[2, n])/
        (3*n*(1 + n)^2*(2 + n)*(3 + n)) - (128*S[2, n]^2)/(3*(1 + n)) + 
       S[-2, n]*((-256*(288 - 180*n - 824*n^2 + 29*n^3 + 438*n^4 + 213*n^5 - 
            168*n^6 - 108*n^7 + 14*n^8 + 10*n^9))/(9*(-2 + n)^2*(-1 + n)*n^2*
           (1 + n)^3*(2 + n)*(3 + n)) + (512*(-36 + 120*n - 13*n^2 - 38*n^3 + 
            n^4 + 2*n^5)*S[1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*
           (3 + n)) + (512*S[1, n]^2)/(3*(1 + n)) - (512*S[2, n])/
          (3*(1 + n))) + S[1, n]^2*((8*(30 + 83*n + 23*n^2))/
          (9*n*(1 + n)^2) + (64*S[2, n])/(3*(1 + n))) + 
       (32*(294 + 553*n + 270*n^2 + 35*n^3)*S[3, n])/(9*(1 + n)^2*(2 + n)*
         (3 + n)) - (1088*S[4, n])/(3*(1 + n)) + (512*S[-3, 1, n])/
        (3*(1 + n)) - (512*(-16 - 23*n + n^2 + 2*n^3)*S[-2, 1, n])/
        (9*(-1 + n)*(1 + n)^2*(2 + n)) + Log[Q2/mu2]*
        ((-32*(72 + 126*n - 203*n^2 - 499*n^3 - 269*n^4 + 81*n^5 + 36*n^6))/
          (9*(-2 + n)*n^2*(1 + n)^3*(3 + n)) - (256*S[-3, n])/(3*(1 + n)) + 
         (512*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/(3*(-2 + n)*n*
           (1 + n)^2*(3 + n)) + ((-16*(10 + n)*(3 + 5*n))/(9*n*(1 + n)^2) - 
           (512*S[-2, n])/(3*(1 + n)))*S[1, n] + (128*S[1, n]^2)/
          (3*(1 + n)) - (128*S[2, n])/(3*(1 + n)) - (256*S[3, n])/
          (3*(1 + n)) + (512*S[-2, 1, n])/(3*(1 + n))) + 
       (64*(-10 + 25*n + 38*n^2 + 11*n^3)*S[2, 1, n])/(3*(1 + n)^2*(2 + n)*
         (3 + n)) + S[1, n]*((32*(-216 - 252*n + 5634*n^2 + 9827*n^3 - 
            679*n^4 - 6931*n^5 - 1687*n^6 + 920*n^7 + 296*n^8))/
          (27*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - 
         (64*(4 + 3*n)*(-5 + n^2)*S[2, n])/(3*(1 + n)^2*(2 + n)*(3 + n)) + 
         (128*S[3, n])/(3*(1 + n)) - (1024*S[-2, 1, n])/(3*(1 + n)) - 
         (256*S[2, 1, n])/(3*(1 + n))) + (128*S[3, 1, n])/(1 + n) + 
       (1024*S[-2, 1, 1, n])/(3*(1 + n)) + (128*S[2, 1, 1, n])/(1 + n)) + 
     CF^3*((2880 + 17088*n + 26832*n^2 - 13440*n^3 - 29940*n^4 + 59528*n^5 + 
         123927*n^6 + 45693*n^7 - 30326*n^8 - 17094*n^9 + 4659*n^10 + 
         1937*n^11)/(6*(-2 + n)^2*n^4*(1 + n)^5*(3 + n)) + 
       (160*(-26 + n + n^2)*z5)/(1 + n) + (64*(-28 + n + n^2)*S[-5, n])/
        (1 + n) - (8*(2 + 13*n + 9*n^2)*S[1, n]^3)/(n*(1 + n)^2) + 
       (8*S[1, n]^4)/(1 + n) + S[-2, n]^2*
        ((-32*(-8 + n + n^2)*(-6 + 5*n + 5*n^2))/((-2 + n)*n*(1 + n)^2*
           (3 + n)) - (256*S[1, n])/(1 + n)) + 
       S[-4, n]*((-64*(-138 - 7*n + 8*n^2 + 30*n^3 + 15*n^4))/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) + (1664*S[1, n])/(1 + n)) + 
       Log[Q2/mu2]^2*((2*(2 + 3*n + 3*n^2)^2)/(n^2*(1 + n)^3) - 
         (16*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)^2) + 
         (32*S[1, n]^2)/(1 + n)) + (24*S[2, n]^2)/(1 + n) + 
       S[-3, n]*((32*(96 + 32*n + 472*n^2 + 702*n^3 + 117*n^4 - 222*n^5 + 
            72*n^6 + 136*n^7 + 35*n^8))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*
           (2 + n)*(3 + n)) - (384*S[-2, n])/(1 + n) - 
         (32*(-420 - 12*n + 7*n^2 + 90*n^3 + 47*n^4)*S[1, n])/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) + (1216*S[1, n]^2)/(1 + n) - 
         (2240*S[2, n])/(1 + n)) + 
       z3*((-16*(-288 - 48*n + 1180*n^2 + 1552*n^3 + 79*n^4 + 141*n^5 + 
            309*n^6 + 115*n^7))/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*
           (3 + n)) + (128*(-9 + n + n^2)*S[-2, n])/(1 + n) + 
         (32*(360 + 100*n + 226*n^2 - 93*n^3 + 15*n^4 + 141*n^5 + 51*n^6)*
           S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
         (64*S[1, n]^2)/(1 + n) + Log[Q2/mu2]*((96*(2 + 3*n + 3*n^2))/
            (n*(1 + n)^2) - (384*S[1, n])/(1 + n)) - (192*S[2, n])/(1 + n)) + 
       (8*(216 + 1572*n + 1830*n^2 - 407*n^3 - 1242*n^4 + 352*n^5 + 700*n^6 + 
          179*n^7)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) - 
       (16*(432 + 596*n + 240*n^2 - 637*n^3 - 131*n^4 + 225*n^5 + 75*n^6)*
         S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       (64*(-8 + n + n^2)*S[5, n])/(1 + n) - (2176*S[-4, 1, n])/(1 + n) + 
       (128*(-156 + 24*n + 35*n^2 + 22*n^3 + 11*n^4)*S[-3, 1, n])/
        ((-2 + n)*n*(1 + n)^2*(3 + n)) - 
       (64*(-72 + 408*n + 824*n^2 + 271*n^3 - 144*n^4 + 42*n^5 + 88*n^6 + 
          23*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*
         (3 + n)) + S[1, n]^2*((-2*(144 + 504*n + 218*n^2 - 413*n^3 - 
            62*n^4 + 17*n^5))/((-2 + n)*n^2*(1 + n)^2*(3 + n)) - 
         (80*S[2, n])/(1 + n) + (64*S[3, n])/(1 + n) - (1408*S[-2, 1, n])/
          (1 + n)) + S[2, n]*((2*(96 + 608*n + 378*n^2 - 463*n^3 - 383*n^4 + 
            15*n^5 + 21*n^6))/((-2 + n)*n^2*(1 + n)^3*(3 + n)) - 
         (320*S[3, n])/(1 + n) + (4480*S[-2, 1, n])/(1 + n)) + 
       Log[Q2/mu2]*((-8*(24 + 116*n + 114*n^2 - 97*n^3 - 354*n^4 - 318*n^5 - 
            80*n^6 + 39*n^7 + 12*n^8))/((-2 + n)*n^3*(1 + n)^4*(3 + n)) - 
         (32*(2 + n + n^2)*S[-3, n])/(n*(1 + n)^2) + 
         (64*(-12 - 16*n - 21*n^2 - 7*n^3 + 4*n^4 + 9*n^5 + 3*n^6)*S[-2, n])/
          ((-2 + n)*n^2*(1 + n)^3*(3 + n)) + 
         ((8*(6 + 29*n + 21*n^2))/(n*(1 + n)^2) + (256*S[-2, n])/(1 + n))*
          S[1, n]^2 - (32*S[1, n]^3)/(1 + n) - (24*(2 + 3*n + 3*n^2)*S[2, n])/
          (n*(1 + n)^2) - (32*(2 + n + n^2)*S[3, n])/(n*(1 + n)^2) + 
         (64*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)^2) + 
         S[1, n]*((4*(120 + 484*n + 190*n^2 - 313*n^3 - 281*n^4 - 15*n^5 + 
              7*n^6))/((-2 + n)*n^2*(1 + n)^3*(3 + n)) + (128*S[-3, n])/
            (1 + n) - (64*(-36 - 12*n - 7*n^2 + 10*n^3 + 5*n^4)*S[-2, n])/
            ((-2 + n)*n*(1 + n)^2*(3 + n)) + (96*S[2, n])/(1 + n) + 
           (128*S[3, n])/(1 + n) - (256*S[-2, 1, n])/(1 + n))) + 
       (128*(-150 + 29*n + 39*n^2 + 20*n^3 + 10*n^4)*S[-2, 2, n])/
        ((-2 + n)*n*(1 + n)^2*(3 + n)) - (128*(-27 + n + n^2)*S[-2, 3, n])/
        (1 + n) - (2304*S[2, -3, n])/(1 + n) + 
       (16*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)^2) + 
       S[-2, n]*((-32*(192 + 352*n - 792*n^2 - 2104*n^3 - 1730*n^4 + 
            396*n^5 + 1231*n^6 + 209*n^7 - 554*n^8 - 176*n^9 + 69*n^10 + 
            27*n^11))/((-2 + n)^2*(-1 + n)*n^3*(1 + n)^4*(2 + n)*(3 + n)) - 
         (64*(24 - 28*n - n^2 + 3*n^3)*S[1, n]^2)/((-2 + n)*n*(1 + n)*
           (3 + n)) - (128*S[1, n]^3)/(1 + n) - 
         (128*(-12 - 7*n - 5*n^2 + 4*n^3 + 2*n^4)*S[2, n])/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*
          ((64*(288 - 192*n - 964*n^2 - 384*n^3 + 397*n^4 + 407*n^5 - 
              173*n^6 - 133*n^7 + 20*n^8 + 14*n^9))/((-2 + n)^2*(-1 + n)*n^2*
             (1 + n)^3*(2 + n)*(3 + n)) + (384*S[2, n])/(1 + n)) + 
         (128*(-1 + n + n^2)*S[3, n])/(1 + n) + 
         (128*(-1 + n)*(2 + n)*S[-2, 1, n])/(1 + n) - (4608*S[2, 1, n])/
          (1 + n)) + (384*S[2, 3, n])/(1 + n) + 
       (32*(288 + 572*n + 284*n^2 - 511*n^3 - 93*n^4 + 195*n^5 + 65*n^6)*
         S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
       (384*S[4, 1, n])/(1 + n) + (4608*S[-3, 1, 1, n])/(1 + n) - 
       (128*(-8 + n + n^2)*S[-2, 1, -2, n])/(1 + n) - 
       (256*(-144 + 34*n + 43*n^2 + 18*n^3 + 9*n^4)*S[-2, 1, 1, n])/
        ((-2 + n)*n*(1 + n)^2*(3 + n)) + 
       S[1, n]*((8*(1248 + 1712*n - 936*n^2 - 8880*n^3 - 7676*n^4 + 
            2037*n^5 + 7786*n^6 + 2393*n^7 - 2100*n^8 - 827*n^9 + 90*n^10 + 
            33*n^11))/((-2 + n)^2*(-1 + n)*n^3*(1 + n)^4*(2 + n)*(3 + n)) + 
         (8*(1 + 3*n)*(10 + 9*n)*S[2, n])/(n*(1 + n)^2) - 
         (64*(60 + 148*n + 101*n^2 - 142*n^3 - 37*n^4 + 52*n^5 + 18*n^6)*
           S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
         (640*S[4, n])/(1 + n) - (3584*S[-3, 1, n])/(1 + n) + 
         (64*(-276 + 60*n + 55*n^2 + 42*n^3 + 23*n^4)*S[-2, 1, n])/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) - (3328*S[-2, 2, n])/(1 + n) + 
         (64*S[2, 1, n])/(1 + n) - (512*S[3, 1, n])/(1 + n) + 
         (6144*S[-2, 1, 1, n])/(1 + n)) + (4608*S[-2, 2, 1, n])/(1 + n) + 
       (4608*S[2, 1, -2, n])/(1 + n) - (96*S[2, 1, 1, n])/(1 + n) + 
       (768*S[3, 1, 1, n])/(1 + n) - (9216*S[-2, 1, 1, 1, n])/(1 + n)) + 
     CA^2*CF*((4*(26136 - 56556*n + 53370*n^2 + 378583*n^3 + 102862*n^4 - 
          194889*n^5 + 802*n^6 + 16828*n^7))/(81*(-2 + n)^2*n^2*(1 + n)^3*
         (3 + n)) + (40*(-16 + n + n^2)*z5)/(1 + n) + 
       (484*Log[Q2/mu2]^2)/(9*(1 + n)) + (16*(-40 + n + n^2)*S[-5, n])/
        (1 + n) + S[-2, n]^2*((-16*(144 - 234*n - 203*n^2 + 62*n^3 + 31*n^4))/
          (3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (128*S[1, n])/(1 + n)) + 
       S[-4, n]*((-16*(-144 - 162*n - 119*n^2 + 86*n^3 + 43*n^4))/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) + (384*S[1, n])/(1 + n)) + 
       z3*((-8*(-2736 + 4644*n + 9376*n^2 - 1239*n^3 - 3089*n^4 + 99*n^5 + 
            385*n^6))/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
         (352*Log[Q2/mu2])/(1 + n) + (32*(-3 + n)*(4 + n)*S[-2, n])/(1 + n) - 
         (32*(-504 + 588*n + 28*n^2 - 1065*n^3 - 395*n^4 + 165*n^5 + 55*n^6)*
           S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
         (64*S[1, n]^2)/(1 + n)) - (176*S[2, n]^2)/(3*(1 + n)) + 
       S[-3, n]*((16*(2844 + 3114*n + 1826*n^2 - 4233*n^3 - 1177*n^4 + 
            1497*n^5 + 521*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*
           (3 + n)) - (128*S[-2, n])/(1 + n) - 
         (128*(-72 - 36*n - 23*n^2 + 26*n^3 + 13*n^4)*S[1, n])/
          (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (256*S[1, n]^2)/(1 + n) - 
         (768*S[2, n])/(1 + n)) + (16*(486 + 3471*n + 2234*n^2 - 2823*n^3 - 
          733*n^4 + 603*n^5 + 146*n^6)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*
         (1 + n)^2*(2 + n)*(3 + n)) - 
       (8*(-144 + 2772*n + 1756*n^2 - 1917*n^3 - 671*n^4 + 345*n^5 + 115*n^6)*
         S[4, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       (16*(4 + n + n^2)*S[5, n])/(1 + n) - (704*S[-4, 1, n])/(1 + n) + 
       (128*(-144 - 30*n - 11*n^2 + 38*n^3 + 19*n^4)*S[-3, 1, n])/
        (3*(-2 + n)*n*(1 + n)^2*(3 + n)) - 
       (32*(-324 + 3642*n + 3410*n^2 - 2385*n^3 - 913*n^4 + 705*n^5 + 
          257*n^6)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*
         (3 + n)) + S[1, n]^2*(1276/(9*(1 + n)) + (88*S[2, n])/(3*(1 + n)) - 
         (96*S[3, n])/(1 + n) - (512*S[-2, 1, n])/(1 + n)) + 
       Log[Q2/mu2]*((-4*(4356 - 11604*n - 19097*n^2 + 3890*n^3 + 2671*n^4))/
          (27*(-2 + n)*n*(1 + n)^2*(3 + n)) - (352*S[-3, n])/(3*(1 + n)) + 
         (704*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/(3*(-2 + n)*n*
           (1 + n)^2*(3 + n)) + (-2024/(9*(1 + n)) - (704*S[-2, n])/
            (3*(1 + n)))*S[1, n] - (352*S[3, n])/(3*(1 + n)) + 
         (704*S[-2, 1, n])/(3*(1 + n))) + 
       S[2, n]*((44*(-51 - 68*n + 7*n^2))/(9*(1 + n)^2*(3 + n)) + 
         (288*S[3, n])/(1 + n) + (1536*S[-2, 1, n])/(1 + n)) + 
       (64*(-96 + 2*n + 11*n^2 + 18*n^3 + 9*n^4)*S[-2, 2, n])/
        ((-2 + n)*n*(1 + n)^2*(3 + n)) - (32*(-38 + n + n^2)*S[-2, 3, n])/
        (1 + n) - (768*S[2, -3, n])/(1 + n) + 
       (352*(-1 + n)*(3 + 2*n)*S[2, 1, n])/(3*(1 + n)^2*(3 + n)) + 
       S[-2, n]*((-16*(6552 - 5472*n - 21338*n^2 - 616*n^3 + 13731*n^4 + 
            7179*n^5 - 6279*n^6 - 3699*n^7 + 728*n^8 + 430*n^9))/
          (9*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
         (32*(468 + 1794*n + 2009*n^2 - 1626*n^3 - 871*n^4 + 300*n^5 + 
            122*n^6)*S[1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*
           (3 + n)) + (512*S[1, n]^2)/(3*(1 + n)) - (704*S[2, n])/
          (3*(1 + n)) + (32*(-4 + n + n^2)*S[3, n])/(1 + n) + 
         (32*(-4 + n + n^2)*S[-2, 1, n])/(1 + n) - (1536*S[2, 1, n])/
          (1 + n)) - (288*S[2, 3, n])/(1 + n) - 
       (16*(48 - 308*n - 380*n^2 - 131*n^3 - 33*n^4 + 39*n^5 + 13*n^6)*
         S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       (288*S[4, 1, n])/(1 + n) + (1536*S[-3, 1, 1, n])/(1 + n) - 
       (32*(-3 + n)*(4 + n)*S[-2, 1, -2, n])/(1 + n) - 
       (1024*(-36 + 9*n + 11*n^2 + 4*n^3 + 2*n^4)*S[-2, 1, 1, n])/
        (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + 
       S[1, n]*((4*(-9720 - 12636*n - 2448*n^2 + 75768*n^3 + 183334*n^4 + 
            93575*n^5 - 149641*n^6 - 154834*n^7 - 8632*n^8 + 27179*n^9 + 
            6439*n^10))/(27*(-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)*
           (3 + n)) - (176*(-1 + n)*(3 + 2*n)*S[2, n])/(3*(1 + n)^2*
           (3 + n)) + (16*(72 - 204*n - 484*n^2 - 519*n^3 - 157*n^4 + 
            123*n^5 + 41*n^6)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*
           (2 + n)*(3 + n)) - (192*S[4, n])/(1 + n) - (1024*S[-3, 1, n])/
          (1 + n) + (512*(-36 + 15*n + 16*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/
          (3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (1024*S[-2, 2, n])/(1 + n) - 
         (352*S[2, 1, n])/(3*(1 + n)) + (384*S[3, 1, n])/(1 + n) + 
         (2048*S[-2, 1, 1, n])/(1 + n)) + (1536*S[-2, 2, 1, n])/(1 + n) + 
       (1536*S[2, 1, -2, n])/(1 + n) + (176*S[2, 1, 1, n])/(1 + n) - 
       (576*S[3, 1, 1, n])/(1 + n) - (3072*S[-2, 1, 1, 1, n])/(1 + n)) + 
     CA*(CF*NF*TF*((-16*(4752 - 7740*n + 2700*n^2 + 49639*n^3 + 15784*n^4 - 
            28605*n^5 - 128*n^6 + 2686*n^7))/(81*(-2 + n)^2*n^2*(1 + n)^3*
           (3 + n)) - (352*Log[Q2/mu2]^2)/(9*(1 + n)) + 
         (128*S[-4, n])/(1 + n) + (128*S[-2, n]^2)/(3*(1 + n)) + 
         S[-3, n]*((-128*(144 + 72*n + 50*n^2 - 129*n^3 - 46*n^4 + 39*n^5 + 
              14*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
           (256*S[1, n])/(3*(1 + n))) + 
         z3*((128*(36 - 45*n - 22*n^2 + 2*n^3))/(3*(-2 + n)*n*(1 + n)*
             (3 + n)) - (128*Log[Q2/mu2])/(1 + n) + 
           (1024*(9 - 5*n - 4*n^2 + 2*n^3 + n^4)*S[1, n])/
            (3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n))) + 
         (64*(21 + 28*n + n^2)*S[2, n])/(9*(1 + n)^2*(3 + n)) + 
         (64*S[2, n]^2)/(3*(1 + n)) + S[1, n]^2*(-640/(9*(1 + n)) - 
           (32*S[2, n])/(3*(1 + n))) + S[-2, n]*
          ((128*(288 - 180*n - 824*n^2 + 29*n^3 + 438*n^4 + 213*n^5 - 
              168*n^6 - 108*n^7 + 14*n^8 + 10*n^9))/(9*(-2 + n)^2*(-1 + n)*
             n^2*(1 + n)^3*(2 + n)*(3 + n)) - 
           (256*(-36 + 120*n - 13*n^2 - 38*n^3 + n^4 + 2*n^5)*S[1, n])/
            (9*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(3 + n)) - 
           (256*S[1, n]^2)/(3*(1 + n)) + (256*S[2, n])/(3*(1 + n))) + 
         (64*(-174 - 61*n + 273*n^2 + 113*n^3 - 9*n^4 + 2*n^5)*S[3, n])/
          (9*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)*(3 + n)) + 
         (32*(180 - 136*n - 125*n^2 + 22*n^3 + 11*n^4)*S[4, n])/
          (3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - 
         (256*S[-3, 1, n])/(3*(1 + n)) + (256*(-16 - 23*n + n^2 + 2*n^3)*
           S[-2, 1, n])/(9*(-1 + n)*(1 + n)^2*(2 + n)) + 
         Log[Q2/mu2]*((16*(792 - 1686*n - 3065*n^2 + 674*n^3 + 469*n^4))/
            (27*(-2 + n)*n*(1 + n)^2*(3 + n)) + (128*S[-3, n])/(3*(1 + n)) - 
           (256*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/(3*(-2 + n)*n*
             (1 + n)^2*(3 + n)) + (1088/(9*(1 + n)) + (256*S[-2, n])/
              (3*(1 + n)))*S[1, n] + (128*S[3, n])/(3*(1 + n)) - 
           (256*S[-2, 1, n])/(3*(1 + n))) - (128*(-1 + n)*(3 + 2*n)*
           S[2, 1, n])/(3*(1 + n)^2*(3 + n)) + 
         S[1, n]*((-16*(648 - 1044*n + 5856*n^2 + 16144*n^3 + 661*n^4 - 
              12656*n^5 - 2678*n^6 + 2632*n^7 + 805*n^8))/
            (27*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
           (64*(-1 + n)*(3 + 2*n)*S[2, n])/(3*(1 + n)^2*(3 + n)) - 
           (256*(6 - 2*n - n^2 + 2*n^3 + n^4)*S[3, n])/(3*(-2 + n)*(-1 + n)*
             (1 + n)*(2 + n)*(3 + n)) + (512*S[-2, 1, n])/(3*(1 + n)) + 
           (128*S[2, 1, n])/(3*(1 + n))) + 
         (64*(-4 + 8*n + 9*n^2 + 2*n^3 + n^4)*S[3, 1, n])/
          ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - (512*S[-2, 1, 1, n])/
          (3*(1 + n)) - (64*S[2, 1, 1, n])/(1 + n)) + 
       CF^2*((-85536 - 153216*n + 300888*n^2 + 42212*n^3 - 1823284*n^4 - 
           1767525*n^5 + 213650*n^6 + 608888*n^7 - 50958*n^8 - 47295*n^9)/
          (54*(-2 + n)^2*n^3*(1 + n)^4*(3 + n)) - (160*(-21 + n + n^2)*z5)/
          (1 + n) - (64*(-34 + n + n^2)*S[-5, n])/(1 + n) + 
         (640*S[1, n]^3)/(9*(1 + n)) + S[-4, n]*
          ((32*(-282 - 169*n - 111*n^2 + 116*n^3 + 58*n^4))/
            ((-2 + n)*n*(1 + n)^2*(3 + n)) - (1600*S[1, n])/(1 + n)) + 
         Log[Q2/mu2]^2*((-22*(2 + 3*n + 3*n^2))/(n*(1 + n)^2) + 
           (88*S[1, n])/(1 + n)) + S[-2, n]^2*
          ((16*(432 - 606*n - 529*n^2 + 154*n^3 + 77*n^4))/
            (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (384*S[1, n])/(1 + n)) + 
         (304*S[2, n]^2)/(3*(1 + n)) + 
         z3*((16*(-432 - 2772*n + 6480*n^2 + 11969*n^3 - 1095*n^4 - 
              2740*n^5 + 1029*n^6 + 713*n^7))/(3*(-2 + n)*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)*(3 + n)) - (64*(-21 + 2*n + 2*n^2)*S[-2, n])/
            (1 + n) - (16*(3096 - 1548*n + 902*n^2 + 3747*n^3 + 1763*n^4 + 
              69*n^5 + 35*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*
             (2 + n)*(3 + n)) + (160*S[1, n]^2)/(1 + n) + 
           Log[Q2/mu2]*((-16*(6 + 53*n + 53*n^2))/(n*(1 + n)^2) + 
             (192*S[1, n])/(1 + n)) + (96*S[2, n])/(1 + n)) + 
         S[-3, n]*((-16*(864 + 5976*n + 16164*n^2 + 16198*n^3 - 3761*n^4 - 
              12818*n^5 + 1288*n^6 + 5260*n^7 + 1357*n^8))/
            (9*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
           (448*S[-2, n])/(1 + n) + (16*(-2412 - 612*n - 347*n^2 + 686*n^3 + 
              349*n^4)*S[1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - 
           (1120*S[1, n]^2)/(1 + n) + (2656*S[2, n])/(1 + n)) - 
         (8*(3024 + 22020*n + 29584*n^2 - 2843*n^3 - 16112*n^4 + 3778*n^5 + 
            7264*n^6 + 1669*n^7)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*
           (2 + n)*(3 + n)) + (32*(252 + 1896*n + 1121*n^2 - 1416*n^3 - 
            373*n^4 + 402*n^5 + 134*n^6)*S[4, n])/(3*(-2 + n)*(-1 + n)*n*
           (1 + n)^2*(2 + n)*(3 + n)) - (64*(-1 + n)*(2 + n)*S[5, n])/
          (1 + n) + (2496*S[-4, 1, n])/(1 + n) - 
         (64*(-1044 - 48*n + 61*n^2 + 218*n^3 + 109*n^4)*S[-3, 1, n])/
          (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + 
         (32*(-1296 + 10308*n + 21520*n^2 + 4489*n^3 - 7892*n^4 - 38*n^5 + 
            2716*n^6 + 721*n^7)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*
           (2 + n)*(3 + n)) + S[2, n]*((-2*(1896 + 3860*n - 198*n^2 - 
              4669*n^3 - 2395*n^4 + 705*n^5 + 449*n^6))/(3*(-2 + n)*n*
             (1 + n)^3*(2 + n)*(3 + n)) - (416*S[3, n])/(1 + n) - 
           (5312*S[-2, 1, n])/(1 + n)) + S[1, n]^2*
          ((-2*(-2844 - 6156*n + 745*n^2 + 1478*n^3 + 265*n^4))/
            (9*(-2 + n)*n*(1 + n)^2*(3 + n)) - (128*S[2, n])/(3*(1 + n)) + 
           (160*S[3, n])/(1 + n) + (1728*S[-2, 1, n])/(1 + n)) + 
         Log[Q2/mu2]*((4*(1584 + 2052*n - 6308*n^2 - 13105*n^3 - 6689*n^4 + 
              2133*n^5 + 909*n^6))/(9*(-2 + n)*n^2*(1 + n)^3*(3 + n)) + 
           (16*(6 + 47*n + 47*n^2)*S[-3, n])/(3*n*(1 + n)^2) - 
           (32*(-36 - 312*n - 415*n^2 - 153*n^3 + 56*n^4 + 159*n^5 + 53*n^6)*
             S[-2, n])/(3*(-2 + n)*n^2*(1 + n)^3*(3 + n)) + 
           (-544/(3*(1 + n)) - (128*S[-2, n])/(1 + n))*S[1, n]^2 + 
           (352*S[2, n])/(3*(1 + n)) + (16*(6 + 47*n + 47*n^2)*S[3, n])/
            (3*n*(1 + n)^2) - (32*(6 + 47*n + 47*n^2)*S[-2, 1, n])/
            (3*n*(1 + n)^2) + S[1, n]*((4*(-2412 - 2736*n + 1063*n^2 + 
                734*n^3 + 103*n^4))/(9*(-2 + n)*n*(1 + n)^2*(3 + n)) - 
             (64*S[-3, n])/(1 + n) + (32*(-108 - 300*n - 241*n^2 + 118*n^3 + 
                59*n^4)*S[-2, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - 
             (64*S[3, n])/(1 + n) + (128*S[-2, 1, n])/(1 + n))) - 
         (64*(-342 + 33*n + 61*n^2 + 56*n^3 + 28*n^4)*S[-2, 2, n])/
          ((-2 + n)*n*(1 + n)^2*(3 + n)) + (64*(-65 + 2*n + 2*n^2)*
           S[-2, 3, n])/(1 + n) + (2688*S[2, -3, n])/(1 + n) - 
         (16*(-36 - 140*n + 269*n^2 + 418*n^3 + 121*n^4)*S[2, 1, n])/
          (3*n*(1 + n)^2*(2 + n)*(3 + n)) + S[-2, n]*
          ((16*(1728 + 16272*n - 4968*n^2 - 72556*n^3 - 59478*n^4 + 
              29794*n^5 + 52899*n^6 + 3681*n^7 - 24942*n^8 - 7526*n^9 + 
              2937*n^10 + 1103*n^11))/(9*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^4*
             (2 + n)*(3 + n)) - (32*(-72 - 108*n + 35*n^2 + 23*n^3)*
             S[1, n]^2)/(3*(-2 + n)*n*(1 + n)*(3 + n)) + (64*S[1, n]^3)/
            (1 + n) + (64*(-36 - 153*n - 125*n^2 + 56*n^3 + 28*n^4)*S[2, n])/
            (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*
            ((-32*(2592 - 3600*n - 16788*n^2 - 14144*n^3 + 9647*n^4 + 
                14417*n^5 - 4267*n^6 - 4027*n^7 + 536*n^8 + 370*n^9))/
              (9*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - 
             (192*S[2, n])/(1 + n)) - (64*(-5 + 2*n + 2*n^2)*S[3, n])/
            (1 + n) - (128*(-3 + n + n^2)*S[-2, 1, n])/(1 + n) + 
           (5376*S[2, 1, n])/(1 + n)) + (384*S[2, 3, n])/(1 + n) - 
         (64*(48 + 324*n + 284*n^2 - 63*n^3 + 11*n^4 + 51*n^5 + 17*n^6)*
           S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
         (384*S[4, 1, n])/(1 + n) - (5376*S[-3, 1, 1, n])/(1 + n) + 
         (128*(-10 + n + n^2)*S[-2, 1, -2, n])/(1 + n) + 
         (128*(-1008 + 246*n + 305*n^2 + 118*n^3 + 59*n^4)*S[-2, 1, 1, n])/
          (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + 
         S[1, n]*((-4*(62208 + 84672*n - 42048*n^2 - 552096*n^3 - 
              665500*n^4 + 154440*n^5 + 850715*n^6 + 289655*n^7 - 
              251134*n^8 - 109486*n^9 + 18327*n^10 + 8183*n^11))/
            (27*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^4*(2 + n)*(3 + n)) + 
           (16*(-18 - 343*n - 366*n^2 - 64*n^3 + 15*n^4)*S[2, n])/
            (3*n*(1 + n)^2*(2 + n)*(3 + n)) + 
           (16*(216 + 1548*n + 1742*n^2 + 69*n^3 + 161*n^4 + 219*n^5 + 
              77*n^6)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*
             (3 + n)) + (64*S[4, n])/(1 + n) + (3840*S[-3, 1, n])/(1 + n) - 
           (32*(-1980 + 660*n + 677*n^2 + 190*n^3 + 101*n^4)*S[-2, 1, n])/
            (3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (3712*S[-2, 2, n])/(1 + n) + 
           (512*S[2, 1, n])/(3*(1 + n)) - (512*S[3, 1, n])/(1 + n) - 
           (7168*S[-2, 1, 1, n])/(1 + n)) - (5376*S[-2, 2, 1, n])/(1 + n) - 
         (5376*S[2, 1, -2, n])/(1 + n) - (256*S[2, 1, 1, n])/(1 + n) + 
         (768*S[3, 1, 1, n])/(1 + n) + (10752*S[-2, 1, 1, 1, n])/(1 + n)))), 
 CqFLPS[N] -> CF*NF*TF*as[MS]^2*
    ((-32*(-4 - 12*n - 5*n^2 + 2*n^3 + 2*n^4 + n^5))/
      ((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + (32*(2 + n + n^2)*Log[Q2/mu2])/
      ((-1 + n)*n*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)*S[1, n])/
      ((-1 + n)*n*(1 + n)^2*(2 + n))) + 
   as[MS]^3*(CF*NF^2*TF^2*((128*(-864 - 1440*n + 288*n^2 - 2296*n^3 - 
          14130*n^4 - 17624*n^5 - 8468*n^6 - 236*n^7 + 1753*n^8 + 842*n^9 + 
          127*n^10))/(27*(-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3*(3 + n)) - 
       (256*(-12 - 4*n + 55*n^2 + 59*n^3 + 35*n^4 + 11*n^5)*Log[Q2/mu2])/
        (9*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + 
       (128*(2 + n + n^2)*Log[Q2/mu2]^2)/(3*(-1 + n)*n*(1 + n)^2*(2 + n)) - 
       (2048*S[-2, n])/(3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + 
       (128*(16 + 27*n + 13*n^2 + 8*n^3)*S[1, n])/(9*(-1 + n)*n*(1 + n)^3*
         (2 + n)) - (64*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n*(1 + n)^2*
         (2 + n)) - (64*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n)^2*
         (2 + n))) + CA*CF*NF*TF*
      ((-32*(25920 + 152064*n + 331056*n^2 + 334800*n^3 + 330028*n^4 + 
          593144*n^5 + 667861*n^6 + 106345*n^7 - 483740*n^8 - 478032*n^9 - 
          152593*n^10 + 39487*n^11 + 50096*n^12 + 16184*n^13 + 1844*n^14))/
        (27*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^4*(3 + n)) - 
       (576*(2 + n + n^2)*S[-3, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - 
       (16*(24 + 32*n - 364*n^2 - 329*n^3 - 111*n^4 + 9*n^5 + 19*n^6)*
         S[1, n]^2)/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) - 
       (160*(2 + n + n^2)*S[1, n]^3)/(3*(-1 + n)*n*(1 + n)^2*(2 + n)) + 
       Log[Q2/mu2]^2*((-32*(2 + n + n^2)*(-12 - 34*n - 23*n^2 + 22*n^3 + 
            11*n^4))/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) - 
         (64*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)^2*(2 + n))) + 
       z3*((192*(18 + 5*n + 5*n^2))/((-2 + n)*n*(1 + n)^2*(3 + n)) - 
         (512*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*
           (3 + n))) + S[-2, n]*((64*(-216 - 900*n + 58*n^2 + 297*n^3 + 
            61*n^4 + 141*n^5 - 17*n^6 - 6*n^7 + 6*n^8))/
          (3*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) + 
         (128*(16 - 14*n - 13*n^2 + 2*n^3 + n^4)*S[1, n])/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + 
       (16*(-24 - 80*n - 284*n^2 - 175*n^3 + 3*n^4 + 87*n^5 + 41*n^6)*
         S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) + 
       Log[Q2/mu2]*((64*(288 + 1272*n + 1492*n^2 - 338*n^3 - 1841*n^4 - 
            364*n^5 + 1396*n^6 + 1520*n^7 + 753*n^8 + 142*n^9))/
          (9*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3) - 
         (256*(2 + n + n^2)*S[-2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) + 
         (128*(-1 - 11*n - 4*n^2 - n^3 + n^4)*S[1, n])/((-1 + n)^2*n*
           (1 + n)^3*(2 + n)) + (128*(2 + n + n^2)*S[1, n]^2)/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) - (128*(2 + n + n^2)*S[2, n])/
          ((-1 + n)*n*(1 + n)^2*(2 + n))) - 
       (32*(-372 + 56*n + 105*n^2 + 98*n^3 + 49*n^4)*S[3, n])/
        (3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       S[1, n]*((-32*(-3024 - 9216*n - 11760*n^2 - 9500*n^3 + 4865*n^4 + 
            6491*n^5 - 4410*n^6 - 7845*n^7 - 3834*n^8 - 190*n^9 + 343*n^10 + 
            64*n^11))/(9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*
           (3 + n)) + (160*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)^2*
           (2 + n)) + (256*(2 + n + n^2)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*
           (2 + n)*(3 + n))) + (256*(2 + n + n^2)*S[4, n])/
        ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + 
       (384*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - 
       (512*(2 + n + n^2)*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*
         (3 + n))) + CF^2*NF*TF*
      ((32*(960 + 4736*n + 8624*n^2 + 5408*n^3 + 1348*n^4 + 4744*n^5 + 
          9049*n^6 + 5318*n^7 - 1277*n^8 - 2923*n^9 - 985*n^10 + 286*n^11 + 
          253*n^12 + 43*n^13))/((-2 + n)^2*(-1 + n)*n^4*(1 + n)^5*(2 + n)^3*
         (3 + n)) + (256*(-16 + 2*n + 3*n^2 + 2*n^3 + n^4)*S[-3, n])/
        ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
       (16*(-32 - 36*n + 36*n^2 + 47*n^3 + 30*n^4 + 11*n^5)*S[1, n]^2)/
        ((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) - (32*(2 + n + n^2)*S[1, n]^3)/
        (3*(-1 + n)*n*(1 + n)^2*(2 + n)) + Log[Q2/mu2]^2*
        ((64*(1 + n + n^2)*(2 + n + n^2))/((-1 + n)*n^2*(1 + n)^3*(2 + n)) - 
         (64*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)^2*(2 + n))) + 
       z3*((-128*(-84 + 28*n + 39*n^2 + 22*n^3 + 11*n^4))/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
         (1024*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*
           (3 + n))) + S[-2, n]*((256*(-40 + 4*n - 2*n^2 + 37*n^3 - 10*n^5 + 
            2*n^6 + n^7))/((-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*
           (3 + n)) - (128*(44 - 16*n - 15*n^2 + 2*n^3 + n^4)*S[1, n])/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + 
       (16*(-32 - 76*n - 52*n^2 - 19*n^3 - 6*n^4 + n^5)*S[2, n])/
        ((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + Log[Q2/mu2]*
        ((-32*(-192 - 880*n - 1568*n^2 - 1624*n^3 - 888*n^4 - 115*n^5 + 
            153*n^6 + 91*n^7 + 15*n^8))/((-2 + n)*n^3*(1 + n)^4*(2 + n)^2*
           (3 + n)) + (128*(2 + n + n^2)*S[-2, n])/((-2 + n)*n*(1 + n)^2*
           (3 + n)) + (128*(-8 - 12*n + 2*n^2 + 7*n^3 + 5*n^4 + 2*n^5)*
           S[1, n])/((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + 
         (64*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)^2*(2 + n)) - 
         (64*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n))) + 
       (64*(-204 + 76*n + 117*n^2 + 82*n^3 + 41*n^4)*S[3, n])/
        (3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       S[1, n]*((-32*(-768 - 2464*n - 2944*n^2 - 1656*n^3 - 748*n^4 + 
            92*n^5 + 1035*n^6 + 1139*n^7 + 641*n^8 + 205*n^9 + 28*n^10))/
          ((-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3*(3 + n)) + 
         (96*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - 
         (512*(2 + n + n^2)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*
           (3 + n))) - (512*(2 + n + n^2)*S[4, n])/((-2 + n)*(-1 + n)*(1 + n)*
         (2 + n)*(3 + n)) - (1024*S[-2, 1, n])/((-1 + n)*n*(1 + n)^2*
         (2 + n)) + (1024*(2 + n + n^2)*S[3, 1, n])/((-2 + n)*(-1 + n)*
         (1 + n)*(2 + n)*(3 + n)))), 
 CqFLD33[N] -> (D33*NF*as[MS]^3*((-128*n)/((-2 + n)*(3 + n)) + 
     (2560*z5)/(1 + n) - (128*(10 + n + n^2)*S[-4, n])/
      ((-2 + n)*(1 + n)*(3 + n)) - (128*S[-2, n]^2)/(1 + n) + 
     S[-3, n]*((-256*(18 - 35*n - 31*n^2 + 8*n^3 + 4*n^4))/
        ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - 
       (2048*S[1, n])/((-2 + n)*(1 + n)*(3 + n))) + 
     z3*((-64*(36 - 44*n - 43*n^2 + 2*n^3 + n^4))/((-2 + n)*(-1 + n)*(1 + n)*
         (2 + n)*(3 + n)) + (1024*S[-2, n])/(1 + n) - 
       (6144*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*
         (3 + n))) + S[-2, n]*((128*(-12 - 47*n^2 - 87*n^3 - 26*n^4 + 
          21*n^5 + 7*n^6))/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       (1536*(2 + n + 3*n^2 + 4*n^3 + 2*n^4)*S[1, n])/((-2 + n)*(-1 + n)*n*
         (1 + n)^2*(2 + n)*(3 + n))) - (128*(36 + 4*n + 5*n^2 + 2*n^3 + n^4)*
       S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + 
     (1024*(6 + n + 2*n^2 + 2*n^3 + n^4)*S[4, n])/((-2 + n)*(-1 + n)*n*
       (1 + n)^2*(2 + n)*(3 + n)) + (512*S[-4, 1, n])/(1 + n) + 
     (4096*S[-3, 1, n])/((-2 + n)*(1 + n)*(3 + n)) + 
     (512*(18 - 35*n - 31*n^2 + 8*n^3 + 4*n^4)*S[-2, 1, n])/
      ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + 
     S[1, n]*((1536*(8 + n + n^2))/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*
         (3 + n)) + (1024*(6 + n + 2*n^2 + 2*n^3 + n^4)*S[3, n])/
        ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       (4096*S[-2, 1, n])/((-2 + n)*(1 + n)*(3 + n))) + 
     (4096*S[-2, 2, n])/((-2 + n)*(1 + n)*(3 + n)) - 
     (512*S[-2, 3, n])/(1 + n) - (2048*(6 + n + 2*n^2 + 2*n^3 + n^4)*
       S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
     (8192*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n))))/NC, 
 CqF3NS[N] -> 1 + as[MS]*(CF*Log[Q2/mu2]*((2 + 3*n + 3*n^2)/(n*(1 + n)) - 
       4*S[1, n]) + CF*(-(((2 + 3*n)*(-1 + 3*n^2))/(n^2*(1 + n))) + 
       ((-2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 2*S[1, n]^2 - 2*S[2, n])) + 
   as[MS]^2*(Log[Q2/mu2]^2*(CF*NF*TF*((2*(2 + 3*n + 3*n^2))/(3*n*(1 + n)) - 
         (8*S[1, n])/3) + CA*CF*((-11*(2 + 3*n + 3*n^2))/(6*n*(1 + n)) + 
         (22*S[1, n])/3) + CF^2*((2 + 3*n + 3*n^2)^2/(2*n^2*(1 + n)^2) - 
         (4*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 8*S[1, n]^2)) + 
     Log[Q2/mu2]*(CF*NF*TF*((-2*(-24 - 10*n + 65*n^2 + 96*n^3 + 57*n^4))/
          (9*n^2*(1 + n)^2) + (4*(-6 + 29*n + 29*n^2)*S[1, n])/
          (9*n*(1 + n)) + (8*S[1, n]^2)/3 - 8*S[2, n]) + 
       CF^2*((-16 + 6*n^2 - 21*n^3 - 135*n^4 - 135*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) + 16*S[-3, n] - (16*S[-2, n])/(n*(1 + n)) - 
         (6*(-1 + n)*(2 + n)*S[1, n]^2)/(n*(1 + n)) - 8*S[1, n]^3 - 
         (6*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 
         S[1, n]*((-20 - 36*n + 21*n^2 + 78*n^3 + 45*n^4)/(n^2*(1 + n)^2) + 
           32*S[-2, n] + 24*S[2, n]) + 16*S[3, n] - 32*S[-2, 1, n]) + 
       CA*CF*((144 + 24*n + 34*n^2 + 863*n^3 + 1945*n^4 + 1737*n^5 + 645*n^6)/
          (18*n^3*(1 + n)^3) - 8*S[-3, n] + S[-2, n]*(8/(n*(1 + n)) - 
           16*S[1, n]) + ((66 - 367*n - 367*n^2)*S[1, n])/(9*n*(1 + n)) - 
         (22*S[1, n]^2)/3 + 22*S[2, n] - 8*S[3, n] + 16*S[-2, 1, n])) + 
     CF*NF*TF*((360 + 360*n - 556*n^2 + 271*n^3 + 2957*n^4 + 3429*n^5 + 
         1371*n^6)/(54*n^3*(1 + n)^3) - (2*(-6 + 29*n + 29*n^2)*S[1, n]^2)/
        (9*n*(1 + n)) - (8*S[1, n]^3)/9 + (2*(-6 + 85*n + 85*n^2)*S[2, n])/
        (9*n*(1 + n)) + S[1, n]*((-2*(72 + 30*n + 223*n^2 + 548*n^3 + 
            247*n^4))/(27*n^2*(1 + n)^2) + (8*S[2, n])/3) - (88*S[3, n])/9 + 
       (16*S[2, 1, n])/3) + CF^2*((224 + 112*n - 1232*n^2 - 928*n^3 + 
         246*n^4 - 1673*n^5 - 4341*n^6 - 1826*n^7 + 1492*n^8 + 1451*n^9 + 
         331*n^10)/(8*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 40*S[-4, n] - 
       (16*S[-3, n])/(n*(1 + n)) + 24*S[-2, n]^2 + 
       (2*(-2 + 3*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) + 2*S[1, n]^4 + 
       z3*(-72 + 48*S[1, n]) + S[1, n]^2*
        ((24 + 32*n - 15*n^2 - 42*n^3 - 27*n^4)/(2*n^2*(1 + n)^2) - 
         20*S[2, n]) + ((-16 - 24*n + 59*n^2 + 178*n^3 + 95*n^4)*S[2, n])/
        (2*n^2*(1 + n)^2) + 6*S[2, n]^2 + 
       S[-2, n]*((-8*(2 + 7*n + 2*n^2 + 5*n^3 + 6*n^4 + 2*n^5))/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) + (16*S[1, n])/(n*(1 + n)) - 
         32*S[1, n]^2 + 16*S[2, n]) - (2*(-2 + 9*n + 9*n^2)*S[3, n])/
        (n*(1 + n)) + 12*S[4, n] - 32*S[-3, 1, n] - 16*S[-2, 2, n] + 
       (4*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + 
       S[1, n]*((-16 - 72*n - 54*n^2 - 49*n^3 - 115*n^4 - 131*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) + 16*S[-3, n] - (2*(-2 + 3*n)*(5 + 3*n)*S[2, n])/
          (n*(1 + n)) - 24*S[3, n] + 32*S[-2, 1, n] + 16*S[2, 1, n]) + 
       40*S[3, 1, n] - 24*S[2, 1, 1, n]) + 
     CA*CF*((-5184 - 3312*n + 16200*n^2 + 6224*n^3 + 16970*n^4 + 105113*n^5 + 
         133973*n^6 + 5090*n^7 - 101500*n^8 - 74235*n^9 - 16395*n^10)/
        (216*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 20*S[-4, n] - 12*S[-2, n]^2 + 
       z3*((6*(1 + 3*n)*(2 + 3*n))/(n*(1 + n)) - 48*S[1, n]) + 
       S[-3, n]*(8/(n*(1 + n)) - 8*S[1, n]) + (22*S[1, n]^3)/9 + 
       S[-2, n]*((4*(2 + 7*n + 2*n^2 + 5*n^3 + 6*n^4 + 2*n^5))/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) - (8*S[1, n])/(n*(1 + n)) + 
         16*S[1, n]^2 - 8*S[2, n]) + ((66 - 929*n - 2134*n^2 - 1067*n^3)*
         S[2, n])/(18*n*(1 + n)^2) - 4*S[2, n]^2 + 
       S[1, n]^2*((-66 + 367*n + 367*n^2)/(18*n*(1 + n)) + 4*S[2, n]) + 
       (2*(-36 + 121*n + 121*n^2)*S[3, n])/(9*n*(1 + n)) - 8*S[4, n] + 
       16*S[-3, 1, n] + 8*S[-2, 2, n] + 
       S[1, n]*((-432 - 72*n + 546*n^2 + 3473*n^3 + 9867*n^4 + 9951*n^5 + 
           3155*n^6)/(54*n^3*(1 + n)^3) - (2*(6 + 11*n + 11*n^2)*S[2, n])/
          (3*n*(1 + n)) + 24*S[3, n] - 16*S[-2, 1, n] - 16*S[2, 1, n]) - 
       (4*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 24*S[3, 1, n] + 
       24*S[2, 1, 1, n])) + 
   as[MS]^3*(Log[Q2/mu2]^3*(CA^2*CF*((121*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) - 
         (484*S[1, n])/27) + CF*NF^2*TF^2*((16*(2 + 3*n + 3*n^2))/
          (27*n*(1 + n)) - (64*S[1, n])/27) + CF^2*NF*TF*
        ((2*(2 + 3*n + 3*n^2)^2)/(3*n^2*(1 + n)^2) - 
         (16*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) + (32*S[1, n]^2)/3) + 
       CF^3*((2 + 3*n + 3*n^2)^3/(6*n^3*(1 + n)^3) - 
         (2*(2 + 3*n + 3*n^2)^2*S[1, n])/(n^2*(1 + n)^2) + 
         (8*(2 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) - (32*S[1, n]^3)/3) + 
       CA*(CF*NF*TF*((-88*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + 
           (352*S[1, n])/27) + CF^2*((-11*(2 + 3*n + 3*n^2)^2)/
            (6*n^2*(1 + n)^2) + (44*(2 + 3*n + 3*n^2)*S[1, n])/
            (3*n*(1 + n)) - (88*S[1, n]^2)/3))) + 
     Log[Q2/mu2]^2*(CF*NF^2*TF^2*((-8*(-24 - 10*n + 65*n^2 + 96*n^3 + 
            57*n^4))/(27*n^2*(1 + n)^2) + (16*(-6 + 29*n + 29*n^2)*S[1, n])/
          (27*n*(1 + n)) + (32*S[1, n]^2)/9 - (32*S[2, n])/3) + 
       CA^2*CF*((-1584 - 264*n - 986*n^2 - 11635*n^3 - 24761*n^4 - 
           21861*n^5 - 8013*n^6)/(54*n^3*(1 + n)^3) + (88*S[-3, n])/3 - 
         (88*S[-2, n])/(3*n*(1 + n)) + ((-726 + 4649*n + 4649*n^2)/
            (27*n*(1 + n)) + (176*S[-2, n])/3)*S[1, n] + (242*S[1, n]^2)/9 - 
         (242*S[2, n])/3 + (88*S[3, n])/3 - (176*S[-2, 1, n])/3) + 
       CF^2*NF*TF*((-2*(12 - 44*n + 37*n^2 + 285*n^3 + 687*n^4 + 567*n^5 + 
            216*n^6))/(9*n^3*(1 + n)^3) + (64*S[-3, n])/3 - 
         (64*S[-2, n])/(3*n*(1 + n)) - (4*(-54 + 107*n + 107*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) - 16*S[1, n]^3 - (44*(2 + 3*n + 3*n^2)*S[2, n])/
          (3*n*(1 + n)) + S[1, n]*((2*(-204 - 116*n + 541*n^2 + 894*n^3 + 
              501*n^4))/(9*n^2*(1 + n)^2) + (128*S[-2, n])/3 + 
           (176*S[2, n])/3) + (64*S[3, n])/3 - (128*S[-2, 1, n])/3) + 
       CF^3*(-1/2*((2 + 3*n + 3*n^2)*(20 + 16*n + 9*n^2 - 3*n^3 + 63*n^4 + 
             63*n^5 + 24*n^6))/(n^4*(1 + n)^4) - 
         (16*(2 + 3*n + 3*n^2)*S[-2, n])/(n^2*(1 + n)^2) + 
         S[-3, n]*((16*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 64*S[1, n]) - 
         (32*S[1, n]^3)/(n*(1 + n)) + 16*S[1, n]^4 + 
         S[1, n]^2*((68 + 116*n - 39*n^2 - 174*n^3 - 99*n^4)/
            (n^2*(1 + n)^2) - 128*S[-2, n] - 80*S[2, n]) - 
         (5*(2 + 3*n + 3*n^2)^2*S[2, n])/(n^2*(1 + n)^2) + 
         (16*(2 + 3*n + 3*n^2)*S[3, n])/(n*(1 + n)) - 
         (32*(2 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
         S[1, n]*((24 - 124*n - 162*n^2 + 51*n^3 + 639*n^4 + 621*n^5 + 
             231*n^6)/(2*n^3*(1 + n)^3) + (32*(4 + 3*n + 3*n^2)*S[-2, n])/
            (n*(1 + n)) + (40*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] + 128*S[-2, 1, n])) + 
       CA*(CF*NF*TF*((2*(144 - 240*n - 250*n^2 + 1783*n^3 + 4211*n^4 + 
              3825*n^5 + 1407*n^6))/(27*n^3*(1 + n)^3) - (32*S[-3, n])/3 + 
           S[-2, n]*(32/(3*n*(1 + n)) - (64*S[1, n])/3) - 
           (16*(-33 + 194*n + 194*n^2)*S[1, n])/(27*n*(1 + n)) - 
           (176*S[1, n]^2)/9 + (176*S[2, n])/3 - (32*S[3, n])/3 + 
           (64*S[-2, 1, n])/3) + CF^2*((288 + 1140*n + 1760*n^2 + 2725*n^3 + 
             6779*n^4 + 13878*n^5 + 16494*n^6 + 10017*n^7 + 2727*n^8)/
            (18*n^4*(1 + n)^4) - (8*(6 + 31*n + 31*n^2)*S[-3, n])/
            (3*n*(1 + n)) + (8*(6 + 31*n + 31*n^2)*S[-2, n])/
            (3*n^2*(1 + n)^2) + ((-594 + 1369*n + 1369*n^2)/(9*n*(1 + n)) + 
             64*S[-2, n])*S[1, n]^2 + 44*S[1, n]^3 + 
           (121*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) - 
           (8*(6 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 
           S[1, n]*((-576 + 1092*n + 1696*n^2 - 6775*n^3 - 18725*n^4 - 17613*
                n^5 - 6267*n^6)/(18*n^3*(1 + n)^3) + 32*S[-3, n] - 
             (16*(12 + 31*n + 31*n^2)*S[-2, n])/(3*n*(1 + n)) - 
             (484*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n]) + 
           (16*(6 + 31*n + 31*n^2)*S[-2, 1, n])/(3*n*(1 + n))))) + 
     CF*NF^2*TF^2*((-2*(-9936 - 14112*n + 12600*n^2 + 10748*n^3 - 11961*n^4 + 
          46548*n^5 + 118370*n^6 + 92280*n^7 + 28551*n^8))/
        (729*n^4*(1 + n)^4) + (16*(-6 + 29*n + 29*n^2)*S[1, n]^3)/
        (81*n*(1 + n)) + (16*S[1, n]^4)/27 + 
       z3*((-32*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + (128*S[1, n])/27) + 
       S[1, n]^2*((8*(72 + 30*n + 211*n^2 + 524*n^3 + 235*n^4))/
          (81*n^2*(1 + n)^2) - (32*S[2, n])/9) - 
       (8*(72 + 30*n + 1031*n^2 + 2164*n^3 + 1055*n^4)*S[2, n])/
        (81*n^2*(1 + n)^2) + (80*S[2, n]^2)/9 + 
       (32*(-6 + 247*n + 247*n^2)*S[3, n])/(81*n*(1 + n)) + 
       S[1, n]*((8*(-1944 - 1404*n + 3798*n^2 + 9091*n^3 + 16977*n^4 + 
            16149*n^5 + 4357*n^6))/(729*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[2, n])/(27*n*(1 + n)) + 
         (128*S[3, n])/27) - (992*S[4, n])/27 - (1216*S[2, 1, n])/27 + 
       (256*S[3, 1, n])/9 - (128*S[2, 1, 1, n])/9) + 
     Log[Q2/mu2]*(CF*NF^2*TF^2*((8*(216 + 156*n - 422*n^2 + 83*n^3 + 
            1393*n^4 + 1485*n^5 + 609*n^6))/(81*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[1, n]^2)/(27*n*(1 + n)) - 
         (64*S[1, n]^3)/27 + (16*(-2 + 35*n + 35*n^2)*S[2, n])/
          (9*n*(1 + n)) + S[1, n]*((-16*(72 + 30*n + 211*n^2 + 524*n^3 + 
              235*n^4))/(81*n^2*(1 + n)^2) + (64*S[2, n])/9) - 
         (896*S[3, n])/27 + (128*S[2, 1, n])/9) + 
       CF^2*NF*TF*((4896 - 2496*n - 33176*n^2 - 22044*n^3 - 1400*n^4 - 
           22029*n^5 - 68081*n^6 - 24018*n^7 + 27138*n^8 + 24651*n^9 + 
           5967*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (448*S[-4, n])/3 + 64*S[-2, n]^2 + (32*(-1 + 4*n)*(5 + 4*n)*
           S[1, n]^3)/(9*n*(1 + n)) + (80*S[1, n]^4)/9 + 
         z3*((-16*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 64*S[1, n]) + 
         S[-3, n]*((-64*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) + 
           (256*S[1, n])/3) + S[1, n]^2*
          ((2*(828 + 216*n + 187*n^2 + 1814*n^3 + 691*n^4))/
            (27*n^2*(1 + n)^2) - (224*S[2, n])/3) + 
         (2*(-276 - 8*n + 1207*n^2 + 1998*n^3 + 1071*n^4)*S[2, n])/
          (9*n^2*(1 + n)^2) + 48*S[2, n]^2 + S[-2, n]*
          ((-64*(-6 + 29*n + 46*n^2 - 20*n^3 - n^4 + 18*n^5 + 6*n^6))/
            (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*(-3 + 10*n + 10*n^2)*
             S[1, n])/(9*n*(1 + n)) - (256*S[1, n]^2)/3 + (256*S[2, n])/3) - 
         (232*(2 + 7*n + 7*n^2)*S[3, n])/(9*n*(1 + n)) + (352*S[4, n])/3 - 
         (256*S[-3, 1, n])/3 + (128*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) + (16*(-2 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
         S[1, n]*((-2*(1440 + 2136*n - 638*n^2 + 863*n^3 + 7105*n^4 + 
              7677*n^5 + 2985*n^6))/(27*n^3*(1 + n)^3) - 
           (32*(-21 + 62*n + 62*n^2)*S[2, n])/(9*n*(1 + n)) + 
           (544*S[3, n])/9 + (512*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
         64*S[3, 1, n] - (512*S[-2, 1, 1, n])/3 - 64*S[2, 1, 1, n]) + 
       CA*(CF*NF*TF*((-4*(2160 - 1656*n - 9048*n^2 + 3272*n^3 - 6994*n^4 - 
              55159*n^5 - 59902*n^6 + 7538*n^7 + 53630*n^8 + 37149*n^9 + 
              8274*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (224*S[-4, n])/3 - 32*S[-2, n]^2 + z3*(96 - 64*S[1, n]) + 
           S[-3, n]*((32*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) - 
             (128*S[1, n])/3) + (352*S[1, n]^3)/27 + 
           S[-2, n]*((32*(-6 + 29*n + 46*n^2 - 20*n^3 - n^4 + 18*n^5 + 
                6*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (64*(-3 + 10*n + 10*n^2)*S[1, n])/(9*n*(1 + n)) + 
             (128*S[1, n]^2)/3 - (128*S[2, n])/3) - 
           (16*(-11 + 213*n + 460*n^2 + 230*n^3)*S[2, n])/(9*n*(1 + n)^2) - 
           (32*S[2, n]^2)/3 + S[1, n]^2*((16*(-33 + 194*n + 194*n^2))/
              (27*n*(1 + n)) + (32*S[2, n])/3) + (16*(-9 + 368*n + 368*n^2)*
             S[3, n])/(27*n*(1 + n)) - (224*S[4, n])/3 + (128*S[-3, 1, n])/
            3 - (64*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(-324 + 936*n + 1614*n^2 + 7375*n^3 + 23055*n^4 + 
                23673*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) - 
             (32*(3 + 11*n + 11*n^2)*S[2, n])/(9*n*(1 + n)) + 32*S[3, n] - 
             (256*S[-2, 1, n])/3 - (128*S[2, 1, n])/3) - 
           (64*(-3 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3 + 64*S[2, 1, 1, n]) + 
         CF^2*((-58752 - 278496*n - 340608*n^2 + 411016*n^3 + 1219324*n^4 + 
             987724*n^5 + 828007*n^6 + 1523266*n^7 + 1177081*n^8 - 
             500304*n^9 - 1152591*n^10 - 607014*n^11 - 112077*n^12)/
            (216*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 1152*S[-5, n] + 
           S[-2, n]^2*((-4*(-26 + 41*n + 41*n^2))/(n*(1 + n)) - 
             208*S[1, n]) - (220*S[1, n]^4)/9 + S[-4, n]*
            ((-4*(306 + 335*n + 335*n^2))/(3*n*(1 + n)) + 816*S[1, n]) + 
           z3*((30*(-4 + 17*n^2 + 34*n^3 + 17*n^4))/(n^2*(1 + n)^2) - 
             288*S[-2, n] - (8*(18 + 89*n + 89*n^2)*S[1, n])/(n*(1 + n)) + 
             192*S[1, n]^2) + S[-3, n]*((8*(450 + 621*n + 997*n^2 + 671*n^3 + 
                349*n^4))/(9*n^2*(1 + n)^2) - 480*S[-2, n] - 
             (32*(57 + 31*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) + 
             592*S[1, n]^2 - 1296*S[2, n]) + S[1, n]^3*
            ((-40*(-11 + 40*n + 40*n^2))/(9*n*(1 + n)) - 16*S[2, n]) - 
           (8*(1 + 18*n + 18*n^2)*S[2, n]^2)/(n*(1 + n)) + 
           (2*(-648 - 154*n + 2775*n^2 + 5534*n^3 + 2821*n^4)*S[3, n])/
            (9*n^2*(1 + n)^2) - (8*(-24 + 193*n + 193*n^2)*S[4, n])/
            (3*n*(1 + n)) - 864*S[-4, 1, n] + (16*(186 + 53*n + 53*n^2)*
             S[-3, 1, n])/(3*n*(1 + n)) - (16*(396 + 276*n + 652*n^2 + 
              671*n^3 + 349*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + 
           S[2, n]*((-864 + 1308*n + 364*n^2 - 17305*n^3 - 42155*n^4 - 39699*
                n^5 - 13761*n^6)/(18*n^3*(1 + n)^3) + 432*S[3, n] + 
             2592*S[-2, 1, n]) - (8*(-118 + 3*n + 3*n^2)*S[-2, 2, n])/
            (n*(1 + n)) + 1824*S[-2, 3, n] - 1344*S[2, -3, n] + 
           S[-2, n]*((4*(-360 - 876*n + 1798*n^2 + 4947*n^3 + 823*n^4 - 
                1995*n^5 + 1327*n^6 + 1920*n^7 + 480*n^8))/(9*(-1 + n)*n^
                3*(1 + n)^3*(2 + n)) + (16*(21 + 44*n + 44*n^2)*S[1, n]^2)/
              (3*n*(1 + n)) - 96*S[1, n]^3 - (8*(36 + 115*n + 115*n^2)*S[2, 
                n])/(3*n*(1 + n)) + S[1, n]*((16*(-144 + 96*n - 794*n^2 - 
                  990*n^3 + 319*n^4 + 966*n^5 + 331*n^6))/(9*(-1 + n)*n^2*
                 (1 + n)^2*(2 + n)) + 192*S[2, n]) - 32*S[3, n] + 
             192*S[-2, 1, n] - 2688*S[2, 1, n]) - 
           (4*(-12 - 40*n + 59*n^2 + 198*n^3 + 99*n^4)*S[2, 1, n])/
            (3*n^2*(1 + n)^2) + S[1, n]^2*((2592 - 3924*n - 5868*n^2 - 3161*
                n^3 - 23379*n^4 - 29787*n^5 - 8489*n^6)/(54*n^3*(1 + n)^3) + 
             (4*(18 + 163*n + 163*n^2)*S[2, n])/(3*n*(1 + n)) - 240*S[3, n] - 
             800*S[-2, 1, n] + 64*S[2, 1, n]) - 384*S[2, 3, n] - 
           (8*(38 + 7*n + 7*n^2)*S[3, 1, n])/(n*(1 + n)) + 384*S[4, 1, n] + 
           2688*S[-3, 1, 1, n] + 768*S[-2, 1, -2, n] + 
           (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + 
           2688*S[-2, 2, 1, n] + 2688*S[2, 1, -2, n] + 
           S[1, n]*((22464 + 20160*n - 26688*n^2 - 2668*n^3 - 80296*n^4 - 
               355453*n^5 - 371731*n^6 + 62258*n^7 + 359138*n^8 + 238983*
                n^9 + 50889*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
             (4*(-18 - 489*n + 1025*n^2 + 3100*n^3 + 1550*n^4)*S[2, n])/
              (9*n^2*(1 + n)^2) + 16*S[2, n]^2 - (8*(-252 + 241*n + 241*n^2)*
               S[3, n])/(9*n*(1 + n)) - 128*S[4, n] - 1984*S[-3, 1, n] - 
             (32*(-78 + 53*n + 53*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
             1888*S[-2, 2, n] - (64*(3 + 5*n + 5*n^2)*S[2, 1, n])/
              (3*n*(1 + n)) + 608*S[3, 1, n] + 3584*S[-2, 1, 1, n] - 
             96*S[2, 1, 1, n]) + (8*(6 + 31*n + 31*n^2)*S[2, 1, 1, n])/
            (n*(1 + n)) - 768*S[3, 1, 1, n] - 5376*S[-2, 1, 1, 1, n])) + 
       CA^2*CF*((3888 + 36072*n + 43776*n^2 - 89256*n^3 - 174718*n^4 - 
           181532*n^5 - 423743*n^6 - 660503*n^7 - 279116*n^8 + 391498*n^9 + 
           554141*n^10 + 273681*n^11 + 49620*n^12)/(81*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)) + 352*S[-5, n] + S[-4, n]*((16*(15 + 34*n + 34*n^2))/
            (3*n*(1 + n)) - 160*S[1, n]) - (484*S[1, n]^3)/27 + 
         S[-2, n]^2*((16*(-1 + 2*n)*(3 + 2*n))/(n*(1 + n)) + 96*S[1, n]) + 
         z3*((-8*(-6 + 5*n + 47*n^2 + 84*n^3 + 42*n^4))/(n^2*(1 + n)^2) + 
           96*S[-2, n] + 352*S[1, n]) + (88*S[2, n]^2)/3 + 
         S[-3, n]*((-8*(135 + 243*n + 377*n^2 + 268*n^3 + 134*n^4))/
            (9*n^2*(1 + n)^2) + 160*S[-2, n] + (32*(12 + 11*n + 11*n^2)*
             S[1, n])/(3*n*(1 + n)) - 128*S[1, n]^2 + 384*S[2, n]) - 
         (4*(-243 - 369*n + 2129*n^2 + 4996*n^3 + 2498*n^4)*S[3, n])/
          (27*n^2*(1 + n)^2) + (8*(-24 + 77*n + 77*n^2)*S[4, n])/
          (3*n*(1 + n)) - 32*S[5, n] + 224*S[-4, 1, n] - 
         (32*(24 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 
         S[2, n]*((-242 + 5001*n + 11014*n^2 + 5507*n^3)/(9*n*(1 + n)^2) - 
           192*S[3, n] - 768*S[-2, 1, n]) + 
         (16*(135 + 111*n + 245*n^2 + 268*n^3 + 134*n^4)*S[-2, 1, n])/
          (9*n^2*(1 + n)^2) + S[1, n]^2*((726 - 4649*n - 4649*n^2)/
            (27*n*(1 + n)) - (88*S[2, n])/3 + 64*S[3, n] + 256*S[-2, 1, n]) - 
         (256*S[-2, 2, n])/(n*(1 + n)) - 544*S[-2, 3, n] + 384*S[2, -3, n] + 
         (88*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         S[-2, n]*((-8*(-54 - 129*n + 355*n^2 + 1041*n^3 + 136*n^4 - 
              465*n^5 + 235*n^6 + 372*n^7 + 93*n^8))/(9*(-1 + n)*n^3*
             (1 + n)^3*(2 + n)) - (16*(45 + 21*n + 155*n^2 + 268*n^3 + 
              134*n^4)*S[1, n])/(9*n^2*(1 + n)^2) - (352*S[1, n]^2)/3 + 
           (352*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n] + 768*S[2, 1, n]) + 
         192*S[2, 3, n] + (16*(24 + 11*n + 11*n^2)*S[3, 1, n])/
          (3*n*(1 + n)) - 192*S[4, 1, n] - 768*S[-3, 1, 1, n] - 
         256*S[-2, 1, -2, n] + S[1, n]*((324 + 3564*n + 3600*n^2 - 8778*n^3 - 
             67105*n^4 - 216832*n^5 - 315954*n^6 - 208102*n^7 - 50689*n^8)/
            (81*n^4*(1 + n)^4) + (44*(6 + 11*n + 11*n^2)*S[2, n])/
            (9*n*(1 + n)) - (8*(8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) + 
           128*S[4, n] + 512*S[-3, 1, n] + (64*(-12 + 11*n + 11*n^2)*
             S[-2, 1, n])/(3*n*(1 + n)) + 512*S[-2, 2, n] + 
           (352*S[2, 1, n])/3 - 256*S[3, 1, n] - 1024*S[-2, 1, 1, n]) - 
         (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 
         768*S[-2, 2, 1, n] - 768*S[2, 1, -2, n] - 176*S[2, 1, 1, n] + 
         384*S[3, 1, 1, n] + 1536*S[-2, 1, 1, 1, n]) + 
       CF^3*((2112 + 7552*n + 7856*n^2 - 5040*n^3 - 22020*n^4 - 13180*n^5 - 
           4659*n^6 - 15970*n^7 - 19861*n^8 - 1544*n^9 + 9171*n^10 + 
           5430*n^11 + 1001*n^12)/(8*(-1 + n)*n^5*(1 + n)^5*(2 + n)) + 
         896*S[-5, n] + S[-4, n]*((8*(62 + 21*n + 21*n^2))/(n*(1 + n)) - 
           992*S[1, n]) - (2*(-2 + 3*n)*(5 + 3*n)*S[1, n]^4)/(n*(1 + n)) - 
         8*S[1, n]^5 + S[-2, n]^2*((8*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 
           32*S[1, n]) + z3*((-48*(-2 + n + 3*n^2 + 4*n^3 + 2*n^4))/
            (n^2*(1 + n)^2) + 192*S[-2, n] + (48*(1 + 3*n)*(2 + 3*n)*S[1, n])/
            (n*(1 + n)) - 192*S[1, n]^2) + (30*(2 + 3*n + 3*n^2)*S[2, n]^2)/
          (n*(1 + n)) + S[1, n]^3*((24*(-3 - 4*n + 2*n^2 + 5*n^3 + 3*n^4))/
            (n^2*(1 + n)^2) + 112*S[2, n]) + S[-3, n]*
          ((-16*(20 + 15*n + 27*n^2 + 15*n^3 + 9*n^4))/(n^2*(1 + n)^2) + 
           320*S[-2, n] + (64*(11 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) - 
           672*S[1, n]^2 + 1056*S[2, n]) - 
         (2*(-60 - 60*n + 89*n^2 + 226*n^3 + 125*n^4)*S[3, n])/
          (n^2*(1 + n)^2) + (4*(14 + 69*n + 69*n^2)*S[4, n])/(n*(1 + n)) + 
         832*S[-4, 1, n] - (96*(10 + n + n^2)*S[-3, 1, n])/(n*(1 + n)) + 
         S[2, n]*((48 - 144*n - 122*n^2 + 395*n^3 + 1423*n^4 + 1341*n^5 + 
             483*n^6)/(2*n^3*(1 + n)^3) - 288*S[3, n] - 2112*S[-2, 1, n]) + 
         (32*(14 + 6*n + 18*n^2 + 15*n^3 + 9*n^4)*S[-2, 1, n])/
          (n^2*(1 + n)^2) + (48*(-18 + n + n^2)*S[-2, 2, n])/(n*(1 + n)) - 
         1472*S[-2, 3, n] + 1152*S[2, -3, n] + S[1, n]^2*
          ((160 + 568*n + 354*n^2 + 121*n^3 + 253*n^4 + 335*n^5 + 129*n^6)/
            (2*n^3*(1 + n)^3) + (12*(-14 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)) + 128*S[3, n] + 576*S[-2, 1, n] - 64*S[2, 1, n]) + 
         (4*(-2 + 3*n + 3*n^2)*(2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n^2*(1 + n)^2) + S[-2, n]*((-8*(-16 - 40*n + 42*n^2 + 87*n^3 + 
              31*n^4 - 15*n^5 + 43*n^6 + 48*n^7 + 12*n^8))/
            ((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (224*S[1, n]^2)/(n*(1 + n)) + 
           192*S[1, n]^3 + S[1, n]*((-32*(4 + 10*n - 34*n^2 - 30*n^3 + n^4 + 
                18*n^5 + 7*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             384*S[2, n]) + (48*(4 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] - 128*S[-2, 1, n] + 2304*S[2, 1, n]) + 192*S[2, 3, n] - 
         (8*(-26 + 9*n + 9*n^2)*S[3, 1, n])/(n*(1 + n)) - 192*S[4, 1, n] - 
         2304*S[-3, 1, 1, n] - 512*S[-2, 1, -2, n] - 
         (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) - 
         2304*S[-2, 2, 1, n] - 2304*S[2, 1, -2, n] - 
         (24*(2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) + 
         S[1, n]*((-896 - 1008*n + 1552*n^2 + 1944*n^3 + 1396*n^4 + 
             2755*n^5 + 4689*n^6 + 974*n^7 - 2682*n^8 - 2105*n^9 - 475*n^10)/
            (2*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (8*(-25 - 39*n + 29*n^2 + 97*n^3 + 53*n^4)*S[2, n])/
            (n^2*(1 + n)^2) - 120*S[2, n]^2 + (48*(-2 + 5*n + 5*n^2)*S[3, n])/
            (n*(1 + n)) - 112*S[4, n] + 1920*S[-3, 1, n] + 
           (64*(-10 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
           1728*S[-2, 2, n] + (64*S[2, 1, n])/(n*(1 + n)) - 416*S[3, 1, n] - 
           3072*S[-2, 1, 1, n] + 96*S[2, 1, 1, n]) + 384*S[3, 1, 1, n] + 
         4608*S[-2, 1, 1, 1, n])) + CF^2*NF*TF*
      ((-26784 + 10848*n + 170136*n^2 - 68324*n^3 - 563692*n^4 - 194549*n^5 - 
         15640*n^6 - 435404*n^7 - 547648*n^8 + 43770*n^9 + 221328*n^10 + 
         79368*n^11 + 2556*n^12 - 3069*n^13)/(162*(-1 + n)^2*n^5*(1 + n)^5*
         (2 + n)) + (3008*S[-5, n])/9 + S[-2, n]^2*
        ((-32*(-2 + 13*n + 13*n^2))/(3*n*(1 + n)) - (256*S[1, n])/3) + 
       S[-4, n]*((-32*(42 + 197*n + 197*n^2))/(27*n*(1 + n)) - 
         (256*S[1, n])/9) - (20*(-2 + 7*n + 7*n^2)*S[1, n]^4)/(9*n*(1 + n)) - 
       (16*S[1, n]^5)/9 + z2^2*((-16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) + 
         (64*S[1, n])/5) - (4*(-210 + 167*n + 167*n^2)*S[2, n]^2)/
        (27*n*(1 + n)) + S[1, n]^3*((-2*(292 + 68*n + 479*n^2 + 1510*n^3 + 
            683*n^4))/(27*n^2*(1 + n)^2) + (832*S[2, n])/27) + 
       S[-3, n]*((-64*(54 + 705*n + 901*n^2 - 303*n^3 - 161*n^4 + 75*n^5 + 
            25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (512*S[-2, n])/3 - 
         (512*(-3 + 5*n + 5*n^2)*S[1, n])/(27*n*(1 + n)) - 
         (896*S[1, n]^2)/9 + (640*S[2, n])/9) + 
       z3*((16*(-192 + 20*n - 458*n^2 - 1298*n^3 - 253*n^4 + 900*n^5 + 
            417*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (896*S[-2, n])/3 - 
         (16*(42 + 73*n + 73*n^2)*S[1, n])/(9*n*(1 + n)) - 32*S[1, n]^2 + 
         (352*S[2, n])/3) + (4*(-384 - 540*n + 8428*n^2 + 28297*n^3 + 
          26102*n^4 + 7241*n^5)*S[3, n])/(81*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-3 + 170*n + 170*n^2)*S[4, n])/(27*n*(1 + n)) + 
       (2368*S[5, n])/9 + (128*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/
        (9*n*(1 + n)) - (128*(63 + 192*n + 239*n^2 + 166*n^3 + 83*n^4)*
         S[-2, 1, n])/(81*n^2*(1 + n)^2) + (128*(-3 + 10*n + 10*n^2)*
         S[-2, 2, n])/(27*n*(1 + n)) - (896*S[-2, 3, n])/9 + 
       (512*S[2, -3, n])/9 + S[1, n]^2*((704 + 1040*n + 170*n^2 - 23*n^3 + 
           15*n^4 - 293*n^5 + 83*n^6)/(9*n^3*(1 + n)^3) + 
         (16*(-23 + 82*n + 82*n^2)*S[2, n])/(9*n*(1 + n)) - (464*S[3, n])/9 - 
         (1280*S[-2, 1, n])/9 - (352*S[2, 1, n])/9) - 
       (16*(52 + 8*n - 73*n^2 + 188*n^3 + 313*n^4 + 112*n^5)*S[2, 1, n])/
        (9*n^2*(1 + n)^2*(2 + n)) + S[2, n]*
        ((-9216 - 17376*n - 4628*n^2 - 36908*n^3 - 149635*n^4 - 212881*n^5 - 
           129045*n^6 - 28023*n^7)/(81*n^3*(1 + n)^3*(2 + n)) + 
         (4976*S[3, n])/27 + (256*S[-2, 1, n])/3 + 32*S[2, 1, n]) + 
       S[-2, n]*((32*(-36 + 114*n - 758*n^2 - 1879*n^3 - 1289*n^4 - 493*n^5 - 
            1760*n^6 - 127*n^7 + 783*n^8 + 261*n^9))/(81*(-1 + n)^2*n^3*
           (1 + n)^3*(2 + n)) + (256*(-1 + 5*n + 5*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (1280*S[1, n]^3)/27 + 
         S[1, n]*((128*(-90 - 63*n + 14*n^2 - 33*n^3 + 164*n^4 + 249*n^5 + 
              83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (512*S[2, n])/3) - (128*(-9 + 20*n + 20*n^2)*S[2, n])/
          (27*n*(1 + n)) + (3712*S[3, n])/27 + (512*S[2, 1, n])/9) - 
       (1984*S[2, 3, n])/9 - (16*(48 + 431*n + 431*n^2)*S[3, 1, n])/
        (27*n*(1 + n)) + (3008*S[4, 1, n])/9 - (512*S[-3, 1, 1, n])/3 + 
       (512*S[-2, 1, -2, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/
        (27*n*(1 + n)) - (512*S[-2, 2, 1, n])/9 - (512*S[2, 1, -2, n])/9 + 
       (16*(-4 + 5*n + 5*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + 
       S[1, n]*((29088 + 73824*n + 38584*n^2 - 31900*n^3 - 2468*n^4 + 
           28925*n^5 + 61705*n^6 + 68306*n^7 + 38586*n^8 + 21117*n^9 + 
           6009*n^10)/(162*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(8136 + 2844*n + 2138*n^2 + 33155*n^3 + 33508*n^4 + 9187*n^5)*
           S[2, n])/(81*n^2*(1 + n)^2*(2 + n)) - (752*S[2, n]^2)/9 - 
         (8*(-210 + 61*n + 61*n^2)*S[3, n])/(27*n*(1 + n)) - 
         (1664*S[4, n])/9 + (512*S[-3, 1, n])/3 - 
         (512*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, n])/9 - (16*(-10 + 13*n + 13*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + (1088*S[3, 1, n])/9 + (2048*S[-2, 1, 1, n])/9 + 
         (320*S[2, 1, 1, n])/3) + (64*S[2, 2, 1, n])/3 - 
       (2944*S[3, 1, 1, n])/9 - (1024*S[-2, 1, 1, 1, n])/9 - 
       (256*S[2, 1, 1, 1, n])/3) + 
     CF^3*((-10176 - 37248*n - 17904*n^2 + 110144*n^3 + 144732*n^4 - 
         72500*n^5 - 270809*n^6 - 203989*n^7 - 240422*n^8 - 240778*n^9 + 
         45864*n^10 + 228204*n^11 + 77690*n^12 - 54850*n^13 - 40527*n^14 - 
         7255*n^15)/(24*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + 
       (1088*S[-6, n])/9 + (2816*S[-3, n]^2)/3 + 
       z2^2*((-24*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(5*n^2*(1 + n)^2) - 
         (192*S[-2, n])/5) + (64*S[-2, n]^3)/9 + 
       S[-5, n]*((8*(166 + 89*n + 90*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
         (5344*S[1, n])/3) + z5*((20*(-144 + 302*n + 303*n^2 + 2*n^3 + n^4))/
          (3*n*(1 + n)) - 1120*S[1, n]) + (2*(-2 + 3*n + 3*n^2)*S[1, n]^5)/
        (n*(1 + n)) + (4*S[1, n]^6)/3 + S[-4, n]*
        ((-4*(-8 + 368*n - 1180*n^2 - 1433*n^3 - 669*n^4 + 9*n^5 + 33*n^6))/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2816*S[-2, n])/3 + 
         (8*(-26 + 81*n + 81*n^2)*S[1, n])/(3*n*(1 + n)) + 
         (1456*S[1, n]^2)/3 - (1520*S[2, n])/3) + 
       S[1, n]^4*((20 + 22*n - 9*n^2 - 12*n^3 - 9*n^4)/(n^2*(1 + n)^2) - 
         36*S[2, n]) + ((52 + 90*n - 485*n^2 - 1180*n^3 - 617*n^4)*S[2, n]^2)/
        (3*n^2*(1 + n)^2) - (148*S[2, n]^3)/9 + 
       S[-2, n]^2*((-4*(-216 - 188*n + 242*n^2 + 491*n^3 + 161*n^4 + 49*n^5 + 
            37*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (8*(70 + 27*n + 27*n^2)*S[1, n])/(3*n*(1 + n)) - (752*S[1, n]^2)/3 + 
         (176*S[2, n])/3) - (512*S[3, n]^2)/3 - 
       (2*(-16 - 116*n - 440*n^2 - 599*n^3 + 633*n^4 + 1191*n^5 + 403*n^6)*
         S[4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (8*(40 + 203*n + 204*n^2 + 2*n^3 + n^4)*S[5, n])/(3*n*(1 + n)) - 
       (1664*S[6, n])/9 + 320*S[-5, 1, n] + (2432*S[-4, -2, n])/3 + 
       (16*(-68 + 25*n + 25*n^2)*S[-4, 1, n])/(n*(1 + n)) + 
       (5920*S[-4, 2, n])/3 - (8*(-400 - 682*n + 1355*n^2 + 2040*n^3 + 
          969*n^4 + 138*n^5 + 36*n^6)*S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (9344*S[-3, 3, n])/3 - 
       (32*(-2 + 3*n + 3*n^2)*S[-2, -3, n])/(3*n*(1 + n)) + 
       (7168*S[-2, 1, n]^2)/3 - (16*(-276 - 320*n + 617*n^2 + 926*n^3 + 
          530*n^4 + 190*n^5 + 61*n^6)*S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (16*(194 + 14*n + 15*n^2 + 2*n^3 + n^4)*S[-2, 3, n])/
        (3*n*(1 + n)) + (8*(158 + 7*n + 7*n^2)*S[2, -3, n])/(n*(1 + n)) + 
       S[-2, 1, n]*((16*(-664 - 932*n + 890*n^2 + 2547*n^3 + 1332*n^4 + 
            52*n^5 + 101*n^6 + 105*n^7 + 25*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - 64*S[2, 1, n]) - 
       (4*(76 + 128*n + 79*n^2 + 31*n^3 + 301*n^4 + 349*n^5 + 100*n^6)*
         S[2, 1, n])/(3*n^3*(1 + n)^3) - (64*S[2, 1, n]^2)/3 + 
       S[3, n]*((-1984 - 3320*n + 1172*n^2 + 5006*n^3 + 15*n^4 - 1440*n^5 + 
           1974*n^6 + 2226*n^7 + 575*n^8)/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - (7616*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
       S[1, n]^3*((-304 - 816*n - 402*n^2 - 159*n^3 - 663*n^4 - 705*n^5 - 
           279*n^6)/(6*n^3*(1 + n)^3) - (12*(-6 + 7*n + 7*n^2)*S[2, n])/
          (n*(1 + n)) - 48*S[3, n] - 960*S[-2, 1, n] + 32*S[2, 1, n]) + 
       S[-3, n]*((-8*(-720 - 1076*n + 1088*n^2 + 3031*n^3 + 1546*n^4 + 
            22*n^5 + 315*n^6 + 323*n^7 + 79*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) + S[-2, n]*((-16*(-44 + 9*n + 9*n^2))/(n*(1 + n)) - 
           1600*S[1, n]) - (16*(64 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         (2656*S[1, n]^3)/3 + S[1, n]*((8*(-632 - 430*n + 1051*n^2 + 
              1472*n^3 + 695*n^4 + 114*n^5 + 34*n^6))/(3*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)) - (2624*S[2, n])/3) + 
         (8*(-46 + 111*n + 111*n^2)*S[2, n])/(3*n*(1 + n)) + 
         (8000*S[3, n])/3 - (8960*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
       z3*((-4*(824 + 888*n - 250*n^2 - 2370*n^3 - 2451*n^4 - 608*n^5 + 
            1142*n^6 + 1174*n^7 + 307*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) + S[-2, n]*((16*(60 + 14*n + 15*n^2 + 2*n^3 + n^4))/
            (3*n*(1 + n)) - 1216*S[1, n]) - (352*S[1, n]^2)/(n*(1 + n)) + 
         96*S[1, n]^3 + S[1, n]*((-8*(-96 + 36*n - 52*n^2 - 143*n^3 + 
              73*n^4 + 215*n^5 + 79*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           416*S[2, n]) + (32*(5 + 12*n + 12*n^2)*S[2, n])/(n*(1 + n)) - 
         (320*S[3, n])/3 + 512*S[-2, 1, n] + 192*S[2, 1, n]) - 
       (32*(-13 + 17*n + 17*n^2)*S[2, 3, n])/(n*(1 + n)) - 
       (8*(380 + 462*n - 472*n^2 - 1264*n^3 - 273*n^4 + 466*n^5 + 173*n^6)*
         S[3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (6080*S[4, -2, n])/3 + (8*(-38 + 135*n + 135*n^2)*S[4, 1, n])/
        (3*n*(1 + n)) - (1088*S[4, 2, n])/3 - 1120*S[5, 1, n] - 
       (15104*S[-4, 1, 1, n])/3 + (1408*S[-3, -2, 1, n])/3 - 
       640*S[-3, 1, -2, n] - (32*(4 + 39*n + 39*n^2)*S[-3, 1, 1, n])/
        (3*n*(1 + n)) + (224*S[-3, 2, 1, n])/3 - 
       (16*(258 - 121*n - 120*n^2 + 2*n^3 + n^4)*S[-2, 1, -2, n])/
        (3*n*(1 + n)) + S[-2, n]*((4*(-64 - 112*n + 228*n^2 + 748*n^3 - 
            695*n^4 - 1756*n^5 - 1998*n^6 - 1959*n^7 - 975*n^8 + 786*n^9 + 
            944*n^10 + 245*n^11))/(3*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) - 
         (96*(-1 + n + n^2)*S[1, n]^3)/(n*(1 + n)) - 64*S[1, n]^4 - 
         (8*(8 + 94*n - 203*n^2 - 328*n^3 + 5*n^4 + 206*n^5 + 74*n^6)*
           S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 64*S[2, n]^2 + 
         S[1, n]^2*((8*(16 + 78*n - 333*n^2 - 300*n^3 + 49*n^4 + 250*n^5 + 
              96*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 352*S[2, n]) + 
         (16*(68 + 23*n + 24*n^2 + 2*n^3 + n^4)*S[3, n])/(3*n*(1 + n)) - 
         (6752*S[4, n])/3 + (5888*S[-3, 1, n])/3 + 
         (16*(10 + 41*n + 42*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (5248*S[-2, 2, n])/3 + S[1, n]*
          ((-8*(424 + 52*n - 1098*n^2 - 1321*n^3 + 262*n^4 + 590*n^5 - 
              166*n^6 - n^7 + 82*n^8 + 24*n^9))/(3*(-1 + n)^2*n^3*(1 + n)^3*
             (2 + n)) - (16*(16 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           (2368*S[3, n])/3 - (704*S[-2, 1, n])/3 - (11008*S[2, 1, n])/3) + 
         (64*(32 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 3200*S[3, 1, n] - 
         (12544*S[-2, 1, 1, n])/3) + (16*(-704 - 598*n + 1113*n^2 + 
          1664*n^3 + 1151*n^4 + 622*n^5 + 208*n^6)*S[-2, 1, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*S[-2, 2, -2, n])/3 - 
       (32*(74 + 15*n + 15*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)) - 
       (896*S[-2, 2, 2, n])/3 - (8960*S[-2, 3, 1, n])/3 + 
       (4576*S[2, -3, 1, n])/3 - (16*(134 + 39*n + 39*n^2)*S[2, 1, -2, n])/
        (3*n*(1 + n)) + S[1, n]^2*((1312 - 1968*n - 8936*n^2 - 7960*n^3 - 
           8992*n^4 - 5025*n^5 + 1005*n^6 + 4510*n^7 + 4538*n^8 + 2523*n^9 + 
           561*n^10)/(12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(-256 - 304*n + 217*n^2 + 488*n^3 + 291*n^4)*S[2, n])/
          (3*n^2*(1 + n)^2) + 108*S[2, n]^2 - (4*(-46 + 75*n + 75*n^2)*
           S[3, n])/(n*(1 + n)) + 344*S[4, n] - (6464*S[-3, 1, n])/3 - 
         (32*(-34 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) - 
         (6880*S[-2, 2, n])/3 + (24*(-2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n*(1 + n)) + 336*S[3, 1, n] + 4864*S[-2, 1, 1, n] - 
         48*S[2, 1, 1, n]) + (8*(-6 - 20*n + 16*n^2 + 51*n^3 + 29*n^4)*
         S[2, 1, 1, n])/(n^2*(1 + n)^2) + 
       S[2, n]*((-1760 - 528*n + 6168*n^2 + 1800*n^3 - 6072*n^4 + 16757*n^5 + 
           39207*n^6 + 10042*n^7 - 23706*n^8 - 19223*n^9 - 4253*n^10)/
          (12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + (4*(-398 + 513*n + 513*n^2)*
           S[3, n])/(3*n*(1 + n)) + 40*S[4, n] - (1120*S[-3, 1, n])/3 - 
         (16*(218 + 9*n + 9*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (3296*S[-2, 2, n])/3 - (8*(-4 + 15*n + 15*n^2)*S[2, 1, n])/
          (3*n*(1 + n)) - 432*S[3, 1, n] - (12416*S[-2, 1, 1, n])/3 + 
         (272*S[2, 1, 1, n])/3) + (80*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (352*S[2, 3, 1, n])/3 - (8896*S[3, 1, -2, n])/3 - 
       (16*(-206 + 195*n + 195*n^2)*S[3, 1, 1, n])/(3*n*(1 + n)) + 
       (64*S[3, 2, 1, n])/3 + (128*S[4, 1, 1, n])/3 + 256*S[-3, 1, 1, 1, n] + 
       (2816*S[-2, -2, 1, 1, n])/3 + S[1, n]*
        ((20672 + 29952*n - 56336*n^2 - 92576*n^3 + 62644*n^4 + 192852*n^5 + 
           141989*n^6 - 26095*n^7 - 54447*n^8 + 397*n^9 + 32543*n^10 + 
           27059*n^11 + 13255*n^12 + 3003*n^13)/(24*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)) + (2*(-54 + 25*n + 25*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         (2*(568 + 748*n - 570*n^2 - 1335*n^3 - 651*n^4 + 103*n^5 + 81*n^6)*
           S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-2 + 85*n + 85*n^2)*S[4, n])/(n*(1 + n)) - (2560*S[5, n])/3 + 
         1088*S[-4, 1, n] + (64*(59 + 6*n + 6*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)) - (128*S[-2, -3, n])/3 - 
         (16*(-496 - 290*n + 471*n^2 + 780*n^3 + 651*n^4 + 454*n^5 + 158*n^6)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (16*(-274 + 9*n + 9*n^2)*S[-2, 2, n])/(3*n*(1 + n)) + 
         (11392*S[-2, 3, n])/3 - 3680*S[2, -3, n] + 
         S[2, n]*((784 + 2384*n + 1222*n^2 + 737*n^3 + 3537*n^4 + 4511*n^5 + 
             1545*n^6)/(6*n^3*(1 + n)^3) + (976*S[3, n])/3 + 
           (13696*S[-2, 1, n])/3 - (64*S[2, 1, n])/3) - 
         (4*(-52 - 80*n + 57*n^2 + 134*n^3 + 85*n^4)*S[2, 1, n])/
          (3*n^2*(1 + n)^2) - 64*S[2, 3, n] + (8*(-106 + 109*n + 109*n^2)*
           S[3, 1, n])/(n*(1 + n)) - (1696*S[4, 1, n])/3 + 
         (7168*S[-3, 1, 1, n])/3 + 3264*S[-2, 1, -2, n] + 
         (64*(-52 + 7*n + 7*n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + 
         (11648*S[-2, 2, 1, n])/3 + (11200*S[2, 1, -2, n])/3 - 
         (24*(-2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) - 
         (160*S[2, 2, 1, n])/3 - (1984*S[3, 1, 1, n])/3 - 
         10752*S[-2, 1, 1, 1, n]) - (192*(-16 + n + n^2)*S[-2, 1, 1, 1, n])/
        (n*(1 + n)) + 192*S[-2, 1, 1, 2, n] - 128*S[-2, 2, 1, 1, n] + 
       2048*S[2, -2, 1, 1, n] + (64*S[2, 2, 1, 1, n])/3 + 
       704*S[3, 1, 1, 1, n] + 9216*S[-2, 1, 1, 1, 1, n]) + 
     CA^2*CF*((-559872 - 4240512*n - 2637792*n^2 + 17762832*n^3 + 
         18604224*n^4 - 31332904*n^5 - 54366650*n^6 - 63564367*n^7 - 
         90914040*n^8 - 31073520*n^9 + 96490716*n^10 + 104531506*n^11 - 
         478888*n^12 - 53071856*n^13 - 30802914*n^14 - 5729259*n^15)/
        (5832*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + (544*S[-6, n])/9 + 
       (1072*S[-3, n]^2)/3 + z2^2*((-12*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
          (5*n^2*(1 + n)^2) - (96*S[-2, n])/5) + (32*S[-2, n]^3)/9 + 
       S[-5, n]*((2*(-252 + 1318*n + 1321*n^2 + 6*n^3 + 3*n^4))/
          (9*n*(1 + n)) - 208*S[1, n]) + (121*S[1, n]^4)/27 + 
       z5*((5*(-5 + n)*(6 + n)*(8 + n + n^2))/(3*n*(1 + n)) + 240*S[1, n]) + 
       S[-4, n]*((-4*(-522 - 1671*n - 7331*n^2 - 5937*n^3 + 1444*n^4 + 
            4701*n^5 + 1540*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (736*S[-2, n])/3 - (8*(12 + 53*n + 53*n^2)*S[1, n])/(9*n*(1 + n)) + 
         (320*S[1, n]^2)/3 - (320*S[2, n])/3) + 
       ((-90 + 44*n + 413*n^2 + 792*n^3 + 423*n^4)*S[2, n]^2)/
        (9*n^2*(1 + n)^2) - (56*S[2, n]^3)/9 + 
       S[-2, n]^2*((-8*(-74 - 61*n - 24*n^2 - 4*n^3 + 110*n^4 + 148*n^5 + 
            49*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (8*(-38 + 47*n + 47*n^2)*S[1, n])/(3*n*(1 + n)) - 
         (400*S[1, n]^2)/3 + (208*S[2, n])/3) - (1280*S[3, n]^2)/9 - 
       (2*(-450 - 53*n - 2970*n^2 - 5233*n^3 + 3143*n^4 + 6951*n^5 + 
          2284*n^6)*S[4, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (2*(-480 + 1432*n + 1435*n^2 + 6*n^3 + 3*n^4)*S[5, n])/(9*n*(1 + n)) + 
       (80*S[6, n])/9 - 224*S[-5, 1, n] + (1216*S[-4, -2, n])/3 + 
       (8*(-140 + 57*n + 57*n^2)*S[-4, 1, n])/(3*n*(1 + n)) + 
       (2096*S[-4, 2, n])/3 + (4*(672 + 828*n - 3616*n^2 - 4599*n^3 - 
          1216*n^4 + 771*n^5 + 248*n^6)*S[-3, 1, n])/(9*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)) - (2848*S[-3, 3, n])/3 + (32*S[-2, -3, n])/
        (3*n*(1 + n)) + (2240*S[-2, 1, n]^2)/3 - 
       (8*(-1746 - 1383*n + 4385*n^2 + 5724*n^3 + 2678*n^4 + 528*n^5 + 
          182*n^6)*S[-2, 2, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (4*(408 + 152*n + 155*n^2 + 6*n^3 + 3*n^4)*S[-2, 3, n])/
        (9*n*(1 + n)) + (8*(369 + 106*n + 106*n^2)*S[2, -3, n])/
        (9*n*(1 + n)) + S[-2, 1, n]*
        ((-4*(33696 + 45216*n - 44544*n^2 - 126830*n^3 - 63305*n^4 + 
            8530*n^5 + 13276*n^6 + 7582*n^7 + 1963*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 32*S[2, 1, n]) - 
       (4*(360 + 1860*n + 1188*n^2 + 236*n^3 + 13189*n^4 + 25248*n^5 + 
          16568*n^6 + 3691*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(2 + n)) - 
       (56*S[2, 1, n]^2)/3 + S[1, n]^3*((-726 + 4649*n + 4649*n^2)/
          (81*n*(1 + n)) + (616*S[2, n])/27 - (640*S[3, n])/9 - 
         320*S[-2, 1, n] + (32*S[2, 1, n])/9) + 
       S[-3, n]*((-2*(-36288 - 51408*n + 61872*n^2 + 182846*n^3 + 78905*n^4 - 
            22930*n^5 + 6284*n^6 + 15422*n^7 + 3761*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         S[-2, n]*((8*(40 + 13*n + 13*n^2))/(3*n*(1 + n)) - 
           (832*S[1, n])/3) - (16*(117 + 77*n + 77*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (544*S[1, n]^3)/3 + 
         S[1, n]*((-4*(3258 + 2811*n - 5747*n^2 - 10617*n^3 - 2858*n^4 + 
              2109*n^5 + 676*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           144*S[2, n]) + (40*(-27 + 22*n + 22*n^2)*S[2, n])/(9*n*(1 + n)) + 
         (2080*S[3, n])/3 - (3136*S[-2, 1, n])/3 + (80*S[2, 1, n])/3) + 
       z3*((2*(-7344 - 10440*n - 4220*n^2 - 21696*n^3 - 72773*n^4 - 
            52470*n^5 + 34840*n^6 + 56958*n^7 + 17529*n^8))/
          (27*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 32*S[-3, n] + 
         S[-2, n]*((4*(48 + 214*n + 215*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
           320*S[1, n]) - (16*(4 + 11*n + 11*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         S[1, n]*((-8*(-1188 - 18*n - 5665*n^2 - 8898*n^3 + 3107*n^4 + 
              9240*n^5 + 3098*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           64*S[2, n]) + (32*(1 + 18*n + 18*n^2)*S[2, n])/(n*(1 + n)) - 
         128*S[3, n] + 192*S[-2, 1, n] + 96*S[2, 1, n]) + 
       S[3, n]*((2*(-7884 - 15534*n + 15276*n^2 - 20848*n^3 - 174643*n^4 - 
            99922*n^5 + 155918*n^6 + 169784*n^7 + 43949*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (2080*S[-2, 1, n])/3 + 
         (880*S[2, 1, n])/9) - (16*(-35 + 52*n + 52*n^2)*S[2, 3, n])/
        (3*n*(1 + n)) - (4*(3240 + 2304*n - 5402*n^2 - 9309*n^3 - 3293*n^4 + 
          1065*n^5 + 379*n^6)*S[3, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (1600*S[4, -2, n])/3 + (8*(33 + 367*n + 367*n^2)*
         S[4, 1, n])/(9*n*(1 + n)) - (952*S[4, 2, n])/3 - 
       (2144*S[5, 1, n])/3 - (4480*S[-4, 1, 1, n])/3 + 
       (704*S[-3, -2, 1, n])/3 - 320*S[-3, 1, -2, n] - 
       (352*(-1 + 2*n + 2*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) + 
       (112*S[-3, 2, 1, n])/3 - (4*(356 - 294*n - 293*n^2 + 2*n^3 + n^4)*
         S[-2, 1, -2, n])/(3*n*(1 + n)) + 
       S[-2, n]*((2*(-648 - 468*n + 14856*n^2 - 10052*n^3 - 68436*n^4 - 
            61407*n^5 - 19116*n^6 - 83703*n^7 - 78468*n^8 + 25931*n^9 + 
            42732*n^10 + 10683*n^11))/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) + 
         (1760*S[1, n]^3)/27 + S[1, n]^2*
          ((4*(162 + 62*n + 601*n^2 + 1075*n^3 + 536*n^4))/
            (9*n^2*(1 + n)^2) - 32*S[2, n]) - 
         (4*(288 - 126*n + 1099*n^2 + 2261*n^3 + 1108*n^4)*S[2, n])/
          (27*n^2*(1 + n)^2) - (16*S[2, n]^2)/3 + 
         (4*(144 + 916*n + 925*n^2 + 18*n^3 + 9*n^4)*S[3, n])/
          (27*n*(1 + n)) - (1648*S[4, n])/3 + (1600*S[-3, 1, n])/3 + 
         (4*(36 + 110*n + 111*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (1280*S[-2, 2, n])/3 + S[1, n]*
          ((4*(12636 + 15102*n - 12672*n^2 - 39305*n^3 - 28625*n^4 - 
              1469*n^5 + 18841*n^6 + 16762*n^7 + 4258*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (32*(-3 + 22*n + 22*n^2)*
             S[2, n])/(3*n*(1 + n)) - (320*S[3, n])/3 - 160*S[-2, 1, n] - 
           960*S[2, 1, n]) + (32*(27 + 22*n + 22*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + 768*S[3, 1, n] - (3584*S[-2, 1, 1, n])/3) + 
       (8*(-4968 - 3048*n + 6692*n^2 + 9099*n^3 + 7064*n^4 + 4425*n^5 + 
          1472*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (64*S[-2, 2, -2, n])/3 - (64*(21 + 11*n + 11*n^2)*S[-2, 2, 1, n])/
        (9*n*(1 + n)) - (832*S[-2, 2, 2, n])/3 - (1984*S[-2, 3, 1, n])/3 + 
       (2096*S[2, -3, 1, n])/3 - (16*(63 + 44*n + 44*n^2)*S[2, 1, -2, n])/
        (9*n*(1 + n)) + S[1, n]^2*((-540 - 2772*n - 2304*n^2 + 16554*n^3 + 
           86401*n^4 + 236812*n^5 + 323478*n^6 + 208318*n^7 + 50689*n^8)/
          (162*n^4*(1 + n)^4) + (2*(6 - 121*n + 38*n^2 + 294*n^3 + 147*n^4)*
           S[2, n])/(9*n^2*(1 + n)^2) - (8*S[2, n]^2)/3 + 
         (4*(240 + 11*n + 11*n^2)*S[3, n])/(9*n*(1 + n)) - 72*S[4, n] - 
         512*S[-3, 1, n] - (352*(-9 + 5*n + 5*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) - (1888*S[-2, 2, n])/3 - 
         (4*(12 + 209*n + 209*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         (1168*S[3, 1, n])/3 + (4480*S[-2, 1, 1, n])/3 - 32*S[2, 1, 1, n]) + 
       (4*(-84 + 607*n + 562*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) + 
       S[2, n]*((72 + 2940*n + 4428*n^2 - 4292*n^3 - 147456*n^4 - 
           615171*n^5 - 1101180*n^6 - 980826*n^7 - 425688*n^8 - 71503*n^9)/
          (54*n^4*(1 + n)^4*(2 + n)) + (296*(-18 + 13*n + 13*n^2)*S[3, n])/
          (27*n*(1 + n)) + (424*S[4, n])/3 - (1040*S[-3, 1, n])/3 + 
         (16*(-57 + 22*n + 22*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         352*S[-2, 2, n] + (16*(1 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) - 
         (1168*S[3, 1, n])/3 - 1088*S[-2, 1, 1, n] + (272*S[2, 1, 1, n])/3) + 
       (4*(-24 + 29*n + 29*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (640*S[2, 3, 1, n])/3 - (1952*S[3, 1, -2, n])/3 - 
       (16*(-264 + 287*n + 287*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) - 
       (208*S[3, 2, 1, n])/3 + (320*S[4, 1, 1, n])/3 + 
       384*S[-3, 1, 1, 1, n] + (1408*S[-2, -2, 1, 1, n])/3 - 
       (64*(-117 + 22*n + 22*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       96*S[-2, 1, 1, 2, n] - 64*S[-2, 2, 1, 1, n] + 384*S[2, -2, 1, 1, n] - 
       (16*(36 + 11*n + 11*n^2)*S[2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       S[1, n]*((-50544 - 321408*n - 384156*n^2 + 814536*n^3 + 1430550*n^4 - 
           2234074*n^5 - 8442036*n^6 - 9404623*n^7 - 1037899*n^8 + 
           8383052*n^9 + 8947106*n^10 + 3815193*n^11 + 599375*n^12)/
          (729*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
         (4*(-6 + 145*n + 145*n^2)*S[2, n]^2)/(9*n*(1 + n)) + 
         (4*(1314 + 1461*n - 6055*n^2 - 10116*n^3 + 68*n^4 + 5856*n^5 + 
            1964*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-162 + 893*n + 893*n^2)*S[4, n])/(9*n*(1 + n)) + 
         (448*S[5, n])/3 + (1184*S[-4, 1, n])/3 + 
         (64*(12 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) - 
         (64*S[-2, -3, n])/3 - (8*(-3870 - 1785*n + 1945*n^2 + 3087*n^3 + 
            4822*n^4 + 4629*n^5 + 1540*n^6)*S[-2, 1, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (32*(105 + 11*n + 11*n^2)*S[-2, 2, n])/(9*n*(1 + n)) + 
         (2912*S[-2, 3, n])/3 - 1040*S[2, -3, n] + 
         S[2, n]*((720 + 3720*n + 3828*n^2 - 15736*n^3 - 43139*n^4 - 
             43683*n^5 - 19897*n^6 - 3221*n^7)/(27*n^3*(1 + n)^3*(2 + n)) + 
           (1184*S[3, n])/3 + 1376*S[-2, 1, n] - 32*S[2, 1, n]) - 
         (4*(6 - 149*n + 414*n^2 + 1087*n^3 + 536*n^4)*S[2, 1, n])/
          (9*n^2*(1 + n)^2) - (1120*S[2, 3, n])/3 + 
         (16*(-73 + 48*n + 48*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 
         (176*S[4, 1, n])/3 + (1600*S[-3, 1, 1, n])/3 + 
         (3424*S[-2, 1, -2, n])/3 + (128*(-69 + 22*n + 22*n^2)*
           S[-2, 1, 1, n])/(9*n*(1 + n)) + (3200*S[-2, 2, 1, n])/3 + 
         992*S[2, 1, -2, n] + (8*(12 + 55*n + 55*n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)) + 64*S[2, 2, 1, n] - (2816*S[3, 1, 1, n])/3 - 
         3200*S[-2, 1, 1, 1, n] + 128*S[2, 1, 1, 1, n]) - 
       (272*S[2, 2, 1, 1, n])/3 + (2720*S[3, 1, 1, 1, n])/3 + 
       2560*S[-2, 1, 1, 1, 1, n] - (640*S[2, 1, 1, 1, 1, n])/3) + 
     CA*(CF*NF*TF*((119232 - 82944*n - 542160*n^2 + 461088*n^3 + 
           1213892*n^4 + 266216*n^5 + 2628591*n^6 + 3712287*n^7 - 
           1634037*n^8 - 5520669*n^9 - 1935731*n^10 + 2026189*n^11 + 
           1845381*n^12 + 428649*n^13)/(729*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)) - (1504*S[-5, n])/9 + 
         z2^2*((16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) - (64*S[1, n])/5) - 
         (88*S[1, n]^4)/27 + S[-4, n]*((16*(42 + 197*n + 197*n^2))/
            (27*n*(1 + n)) + (128*S[1, n])/9) + S[-2, n]^2*
          ((16*(-2 + 13*n + 13*n^2))/(3*n*(1 + n)) + (128*S[1, n])/3) + 
         z3*((-4*(-720 - 148*n - 5120*n^2 - 9635*n^3 - 1489*n^4 + 7047*n^5 + 
              3153*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (448*S[-2, n])/3 + (16*(-72 - 794*n - 433*n^2 + 722*n^3 + 361*n^4)*
             S[1, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) + 32*S[1, n]^2 - 
           (352*S[2, n])/3) + S[-3, n]*((32*(54 + 705*n + 901*n^2 - 303*n^3 - 
              161*n^4 + 75*n^5 + 25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (256*S[-2, n])/3 + (256*(-3 + 5*n + 5*n^2)*S[1, n])/
            (27*n*(1 + n)) + (448*S[1, n]^2)/9 - (320*S[2, n])/9) + 
         S[1, n]^3*((-16*(-33 + 194*n + 194*n^2))/(81*n*(1 + n)) - 
           (224*S[2, n])/27) - (4*(16 + 109*n + 109*n^2)*S[2, n]^2)/
          (9*n*(1 + n)) - (8*(-132 + 292*n - 3669*n^2 - 6688*n^3 + 1826*n^4 + 
            6552*n^5 + 2251*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + (4*(372 - 3344*n - 1657*n^2 + 3374*n^3 + 1687*n^4)*
           S[4, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) - (1312*S[5, n])/9 - 
         (64*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/(9*n*(1 + n)) + 
         (64*(63 + 192*n + 239*n^2 + 166*n^3 + 83*n^4)*S[-2, 1, n])/
          (81*n^2*(1 + n)^2) - (64*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/
          (27*n*(1 + n)) + (448*S[-2, 3, n])/9 - (256*S[2, -3, n])/9 + 
         S[-2, n]*((-16*(-36 + 114*n - 758*n^2 - 1879*n^3 - 1289*n^4 - 
              493*n^5 - 1760*n^6 - 127*n^7 + 783*n^8 + 261*n^9))/
            (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) - 
           (128*(-1 + 5*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 
           (640*S[1, n]^3)/27 + (64*(-9 + 20*n + 20*n^2)*S[2, n])/
            (27*n*(1 + n)) + S[1, n]*((-64*(-90 - 63*n + 14*n^2 - 33*n^3 + 
                164*n^4 + 249*n^5 + 83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + 
                n)) + (256*S[2, n])/3) - (1856*S[3, n])/27 - 
           (256*S[2, 1, n])/9) + S[2, n]*
          ((2*(-792 + 1188*n + 4416*n^2 + 64886*n^3 + 220675*n^4 + 
              288291*n^5 + 161273*n^6 + 32287*n^7))/(81*n^3*(1 + n)^3*
             (2 + n)) - (1360*S[3, n])/27 - (128*S[-2, 1, n])/3 - 
           16*S[2, 1, n]) + (8*(240 - 60*n + 1096*n^2 + 4309*n^3 + 4010*n^4 + 
            1103*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
         S[1, n]^2*((-2*(-252 + 1080*n + 2064*n^2 + 7825*n^3 + 23253*n^4 + 
              23619*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) + 
           (8*(11 + 2*n + 2*n^2)*S[2, n])/(9*n*(1 + n)) - (16*S[3, n])/9 + 
           (640*S[-2, 1, n])/9 + (304*S[2, 1, n])/9) + (320*S[2, 3, n])/3 - 
         (8*(216 - 154*n - 23*n^2 + 262*n^3 + 131*n^4)*S[3, 1, n])/
          (27*(-1 + n)*n*(1 + n)*(2 + n)) - (1120*S[4, 1, n])/9 + 
         (256*S[-3, 1, 1, n])/3 - (256*S[-2, 1, -2, n])/3 - 
         (128*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, 1, n])/9 + (256*S[2, 1, -2, n])/9 + 
         S[1, n]*((-4*(-16848 + 19008*n + 83592*n^2 - 44730*n^3 - 
              328702*n^4 - 656852*n^5 - 538565*n^6 + 284116*n^7 + 
              771262*n^8 + 440578*n^9 + 80453*n^10))/(729*(-1 + n)*n^4*
             (1 + n)^4*(2 + n)) + (8*(-120 - 102*n + 959*n^2 + 2150*n^3 + 
              1513*n^4 + 328*n^5)*S[2, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
           (224*S[2, n]^2)/9 - (32*(-6 - 218*n - 121*n^2 + 194*n^3 + 97*n^4)*
             S[3, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) + (1312*S[4, n])/9 - 
           (256*S[-3, 1, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
            (27*n*(1 + n)) - (128*S[-2, 2, n])/9 + 
           (16*(-13 + 40*n + 40*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           96*S[3, 1, n] - (1024*S[-2, 1, 1, n])/9 - (160*S[2, 1, 1, n])/3) - 
         (32*(-3 + 8*n + 8*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) - 
         (64*S[2, 2, 1, n])/3 + (1696*S[3, 1, 1, n])/9 + 
         (512*S[-2, 1, 1, 1, n])/9 + (64*S[2, 1, 1, 1, n])/9) + 
       CF^2*((300672 + 1390176*n + 807456*n^2 - 4977096*n^3 - 6176300*n^4 + 
           7299204*n^5 + 14654523*n^6 + 9865380*n^7 + 13282506*n^8 + 
           14028102*n^9 - 3078616*n^10 - 13210842*n^11 - 3856542*n^12 + 
           3703662*n^13 + 2631933*n^14 + 494694*n^15)/(648*(-1 + n)^2*n^6*
           (1 + n)^6*(2 + n)) - (544*S[-6, n])/3 - 1184*S[-3, n]^2 - 
         (32*S[-2, n]^3)/3 + z2^2*((36*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
            (5*n^2*(1 + n)^2) + (288*S[-2, n])/5) + (44*S[1, n]^5)/9 + 
         z5*((-20*(-156 + 194*n + 195*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) + 
           560*S[1, n]) + S[-5, n]*((-4*(246 + 1585*n + 1591*n^2 + 12*n^3 + 
              6*n^4))/(9*n*(1 + n)) + (3920*S[1, n])/3) + 
         S[-2, n]^2*((2*(-808 - 676*n + 50*n^2 + 459*n^3 + 1041*n^4 + 
              1233*n^5 + 429*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (4*(-222 + 161*n + 161*n^2)*S[1, n])/(3*n*(1 + n)) + 
           392*S[1, n]^2 - 168*S[2, n]) + 
         ((612 - 1698*n + 2815*n^2 + 9026*n^3 + 4513*n^4)*S[2, n]^2)/
          (27*n^2*(1 + n)^2) + (64*S[2, n]^3)/3 + 
         S[1, n]^4*((-110 + 433*n + 433*n^2)/(9*n*(1 + n)) + 8*S[2, n]) + 
         S[-4, n]*((2*(-2160 - 3372*n - 39944*n^2 - 36645*n^3 - 245*n^4 + 
              18885*n^5 + 6457*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           960*S[-2, n] - (4*(-126 + 31*n + 31*n^2)*S[1, n])/(9*n*(1 + n)) - 
           456*S[1, n]^2 + (1400*S[2, n])/3) + (3392*S[3, n]^2)/9 + 
         (4*(-612 - 1464*n - 5873*n^2 - 8871*n^3 + 6934*n^4 + 13935*n^5 + 
            4591*n^6)*S[4, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-216 + 1865*n + 1871*n^2 + 12*n^3 + 6*n^4)*S[5, n])/
          (9*n*(1 + n)) + 224*S[6, n] + 288*S[-5, 1, n] - 1216*S[-4, -2, n] - 
         (8*(-484 + 189*n + 189*n^2)*S[-4, 1, n])/(3*n*(1 + n)) - 
         2384*S[-4, 2, n] - (4*(2544 + 3702*n - 11297*n^2 - 15318*n^3 - 
            5339*n^4 + 1128*n^5 + 388*n^6)*S[-3, 1, n])/(9*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + 3456*S[-3, 3, n] + 
         (16*(-1 + n)*(2 + n)*S[-2, -3, n])/(n*(1 + n)) - 
         2688*S[-2, 1, n]^2 + (8*(-5976 - 5646*n + 14323*n^2 + 19782*n^3 + 
            10126*n^4 + 2766*n^5 + 913*n^6)*S[-2, 2, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (16*(495 + 97*n + 100*n^2 + 6*n^3 + 3*n^4)*S[-2, 3, n])/
          (9*n*(1 + n)) - (4*(2898 + 487*n + 487*n^2)*S[2, -3, n])/
          (9*n*(1 + n)) + z3*((4560 + 6920*n + 1392*n^2 - 3058*n^3 + 
             14927*n^4 + 17488*n^5 - 6690*n^6 - 15158*n^7 - 5021*n^8)/
            (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 64*S[-3, n] - 
           (16*(54 + 114*n + 115*n^2 + 2*n^3 + n^4)*S[-2, n])/(3*n*(1 + n)) + 
           (4*(94 + 35*n + 35*n^2)*S[1, n]^2)/(n*(1 + n)) - 96*S[1, n]^3 - 
           (12*(18 + 77*n + 77*n^2)*S[2, n])/(n*(1 + n)) + 
           S[1, n]*((2*(-1368 + 44*n - 2470*n^2 - 3299*n^3 + 2385*n^4 + 
                5331*n^5 + 1873*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             1248*S[-2, n] + 480*S[2, n]) + 256*S[3, n] - 640*S[-2, 1, n] - 
           288*S[2, 1, n]) + S[3, n]*((63072 + 100320*n - 50508*n^2 - 
             76528*n^3 + 292481*n^4 + 226586*n^5 - 305212*n^6 - 360322*n^7 - 
             97249*n^8)/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           2656*S[-2, 1, n] - (1072*S[2, 1, n])/9) + 
         S[-3, n]*((4*(-55728 - 80460*n + 91248*n^2 + 264683*n^3 + 
              120647*n^4 - 22336*n^5 + 14789*n^6 + 24143*n^7 + 5894*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (8*(1044 + 335*n + 335*n^2)*
             S[1, n]^2)/(9*n*(1 + n)) - (2416*S[1, n]^3)/3 + 
           S[-2, n]*((8*(-212 + n + n^2))/(3*n*(1 + n)) + (4064*S[1, n])/3) - 
           (4*(-678 + 773*n + 773*n^2)*S[2, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(12204 + 9492*n - 20953*n^2 - 34482*n^3 - 11971*n^4 + 
                3192*n^5 + 1046*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (2176*S[2, n])/3) - 2720*S[3, n] + 3584*S[-2, 1, n] - 
           80*S[2, 1, n]) + S[1, n]^3*((-864 + 1484*n + 2520*n^2 + 6857*n^3 + 
             24471*n^4 + 26643*n^5 + 8425*n^6)/(54*n^3*(1 + n)^3) - 
           (4*(108 + 491*n + 491*n^2)*S[2, n])/(27*n*(1 + n)) + 
           (1648*S[3, n])/9 + 1120*S[-2, 1, n] - (320*S[2, 1, n])/9) + 
         (4*(552 + 1772*n + 1842*n^2 - 61*n^3 + 3500*n^4 + 8811*n^5 + 
            6361*n^6 + 1511*n^7)*S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)) + 
         40*S[2, 1, n]^2 + S[-2, 1, n]*((8*(51624 + 70380*n - 68574*n^2 - 
              195599*n^3 - 99269*n^4 + 7126*n^5 + 10549*n^6 + 4747*n^7 + 
              1288*n^8))/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           96*S[2, 1, n]) + (16*(-303 + 431*n + 431*n^2)*S[2, 3, n])/
          (9*n*(1 + n)) + (4*(8568 + 8430*n - 16541*n^2 - 31599*n^3 - 
            4124*n^4 + 13341*n^5 + 4645*n^6)*S[3, 1, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 2080*S[4, -2, n] - 
         (4*(-162 + 1807*n + 1807*n^2)*S[4, 1, n])/(9*n*(1 + n)) + 
         552*S[4, 2, n] + (5888*S[5, 1, n])/3 + 5504*S[-4, 1, 1, n] - 
         704*S[-3, -2, 1, n] + 960*S[-3, 1, -2, n] + 
         (16*(-40 + 127*n + 127*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - 
         112*S[-3, 2, 1, n] + (8*(614 - 415*n - 413*n^2 + 4*n^3 + 2*n^4)*
           S[-2, 1, -2, n])/(3*n*(1 + n)) - 
         (8*(-16272 - 11478*n + 23401*n^2 + 33174*n^3 + 24487*n^4 + 
            14448*n^5 + 4816*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + S[-2, n]*((-2*(-3024 - 3960*n + 35868*n^2 + 92*n^3 - 
              155637*n^4 - 170226*n^5 - 92178*n^6 - 220299*n^7 - 183261*n^8 + 
              73084*n^9 + 110952*n^10 + 27981*n^11))/(81*(-1 + n)^2*n^4*
             (1 + n)^4*(2 + n)) - (16*(81 + 139*n + 139*n^2)*S[1, n]^3)/
            (27*n*(1 + n)) + 32*S[1, n]^4 + S[1, n]^2*
            ((-4*(-600 + 310*n - 2955*n^2 - 3874*n^3 + 1355*n^4 + 3972*n^5 + 
                1360*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             112*S[2, n]) + (4*(-1080 + 1926*n - 5899*n^2 - 10050*n^3 + 
              2333*n^4 + 8592*n^5 + 2882*n^6)*S[2, n])/(27*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)) + (128*S[2, n]^2)/3 - 
           (8*(756 + 1123*n + 1141*n^2 + 36*n^3 + 18*n^4)*S[3, n])/
            (27*n*(1 + n)) + 2224*S[4, n] - 2048*S[-3, 1, n] - 
           (8*(46 + 151*n + 153*n^2 + 4*n^3 + 2*n^4)*S[-2, 1, n])/
            (3*n*(1 + n)) - 1728*S[-2, 2, n] - (32*(150 + 71*n + 71*n^2)*
             S[2, 1, n])/(9*n*(1 + n)) + S[1, n]*
            ((-4*(-36720 - 6336*n + 85194*n^2 + 88933*n^3 - 28434*n^4 - 
                70242*n^5 - 36138*n^6 + 4185*n^7 + 22794*n^8 + 7868*n^9))/
              (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) + 
             (8*(24 + 185*n + 185*n^2)*S[2, n])/(3*n*(1 + n)) + 608*S[3, n] + 
             (1312*S[-2, 1, n])/3 + (11264*S[2, 1, n])/3) - 3136*S[3, 1, n] + 
           4480*S[-2, 1, 1, n]) + 64*S[-2, 2, -2, n] + 
         (16*(390 + 133*n + 133*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) + 
         704*S[-2, 2, 2, n] + 2816*S[-2, 3, 1, n] - 2160*S[2, -3, 1, n] + 
         (8*(654 + 293*n + 293*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + 
         S[2, n]*((53568 + 26496*n - 117840*n^2 - 29428*n^3 - 640204*n^4 - 
             2659411*n^5 - 3058933*n^6 + 374654*n^7 + 3165914*n^8 + 
             2173209*n^9 + 463143*n^10)/(324*(-1 + n)*n^4*(1 + n)^4*
             (2 + n)) - (16*(-1143 + 1159*n + 1159*n^2)*S[3, n])/
            (27*n*(1 + n)) - (616*S[4, n])/3 + 880*S[-3, 1, n] - 
           (8*(-446 + 79*n + 79*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
           (3760*S[-2, 2, n])/3 - (20*(4 + 9*n + 9*n^2)*S[2, 1, n])/
            (3*n*(1 + n)) + (3136*S[3, 1, n])/3 + (12736*S[-2, 1, 1, n])/3 - 
           (544*S[2, 1, 1, n])/3) - (4*(-36 - 143*n + 200*n^2 + 536*n^3 + 
            277*n^4)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2) + 
         S[1, n]^2*((-10560 - 7936*n + 19056*n^2 + 28996*n^3 + 42980*n^4 + 
             48719*n^5 + 5681*n^6 - 34822*n^7 - 36762*n^8 - 22141*n^9 - 
             5563*n^10)/(36*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (4*(-57 - 331*n + 847*n^2 + 2224*n^3 + 1124*n^4)*S[2, n])/
            (9*n^2*(1 + n)^2) - (40*S[2, n]^2)/3 + 
           (4*(-744 + 733*n + 733*n^2)*S[3, n])/(9*n*(1 + n)) - 88*S[4, n] + 
           (6304*S[-3, 1, n])/3 + (208*(-54 + 19*n + 19*n^2)*S[-2, 1, n])/
            (9*n*(1 + n)) + (7216*S[-2, 2, n])/3 + 
           (16*(30 + 29*n + 29*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (2464*S[3, 1, n])/3 - (16256*S[-2, 1, 1, n])/3 + 
           80*S[2, 1, 1, n]) - (4*(-4 + 65*n + 65*n^2)*S[2, 2, 1, n])/
          (3*n*(1 + n)) - (1760*S[2, 3, 1, n])/3 + 2784*S[3, 1, -2, n] + 
         (32*(-387 + 361*n + 361*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) + 
         48*S[3, 2, 1, n] + (320*S[4, 1, 1, n])/3 - 896*S[-3, 1, 1, 1, n] - 
         1408*S[-2, -2, 1, 1, n] + (160*(-180 + 23*n + 23*n^2)*
           S[-2, 1, 1, 1, n])/(9*n*(1 + n)) - 288*S[-2, 1, 1, 2, n] + 
         192*S[-2, 2, 1, 1, n] - 1792*S[2, -2, 1, 1, n] + 
         S[1, n]*((-521856 - 844704*n + 920640*n^2 + 2725928*n^3 + 
             669484*n^4 - 4645260*n^5 - 6891201*n^6 - 353013*n^7 + 
             6607155*n^8 + 5181991*n^9 - 706147*n^10 - 3476151*n^11 - 
             2189691*n^12 - 458487*n^13)/(648*(-1 + n)^2*n^5*(1 + n)^5*
             (2 + n)) + (8*(15 + 236*n + 236*n^2)*S[2, n]^2)/(9*n*(1 + n)) - 
           (2*(8568 + 5496*n - 12548*n^2 - 14895*n^3 - 5909*n^4 + 1227*n^5 + 
              781*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (8*(-99 + 734*n + 734*n^2)*S[4, n])/(9*n*(1 + n)) + 256*S[5, n] - 
           (4000*S[-4, 1, n])/3 - (32*(107 + 50*n + 50*n^2)*S[-3, 1, n])/
            (3*n*(1 + n)) + 64*S[-2, -3, n] + 
           (8*(-12204 - 6180*n + 8129*n^2 + 13194*n^3 + 15503*n^4 + 
              13344*n^5 + 4502*n^6)*S[-2, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (8*(1662 + 61*n + 61*n^2)*S[-2, 2, n])/
            (9*n*(1 + n)) - 3840*S[-2, 3, n] + 3920*S[2, -3, n] + 
           (4*(-150 - 365*n + 420*n^2 + 1084*n^3 + 575*n^4)*S[2, 1, n])/
            (9*n^2*(1 + n)^2) + S[2, n]*((2592 - 76536*n - 93780*n^2 - 48370*
                n^3 - 480947*n^4 - 889137*n^5 - 556705*n^6 - 116957*n^7)/
              (162*n^3*(1 + n)^3*(2 + n)) - (2960*S[3, n])/3 - 
             (15104*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
           (2080*S[2, 3, n])/3 - (8*(-1212 + 869*n + 869*n^2)*S[3, 1, n])/
            (9*n*(1 + n)) + 240*S[4, 1, n] - (6784*S[-3, 1, 1, n])/3 - 
           (11744*S[-2, 1, -2, n])/3 - (32*(-1020 + 239*n + 239*n^2)*
             S[-2, 1, 1, n])/(9*n*(1 + n)) - (12224*S[-2, 2, 1, n])/3 - 
           (11552*S[2, 1, -2, n])/3 - (40*(6 + 13*n + 13*n^2)*S[2, 1, 1, n])/
            (3*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + 1984*S[3, 1, 1, n] + 
           11776*S[-2, 1, 1, 1, n] - 128*S[2, 1, 1, 1, n]) + 
         (32*(6 + 13*n + 13*n^2)*S[2, 1, 1, 1, n])/(3*n*(1 + n)) + 
         (208*S[2, 2, 1, 1, n])/3 - (6368*S[3, 1, 1, 1, n])/3 - 
         9728*S[-2, 1, 1, 1, 1, n] + (640*S[2, 1, 1, 1, 1, n])/3))), 
 CqF3D33[N] -> as[MS]^3*
   ((D33*NF*Log[Q2/mu2]*((-64*(4 + 20*n + 55*n^2 + 77*n^3 + 57*n^4 + 25*n^5 + 
          13*n^6 + 4*n^7 + n^8))/((-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
       (64*(2 + n + n^2)*S[-3, n])/(n^2*(1 + n)^2) + 
       (64*(-4 - 12*n - 23*n^2 - 21*n^3 - 8*n^4 + 3*n^5 + n^6)*S[-2, n])/
        ((-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
       ((32*(12 + 40*n + 73*n^2 + 64*n^3 + 30*n^4 + 6*n^5 + 16*n^6 + 12*n^7 + 
            3*n^8))/((-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (128*(2 + n + n^2)^2*S[-2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)))*
        S[1, n] + (32*(2 + n + n^2)*S[3, n])/(n^2*(1 + n)^2) + 
       (128*(2 + n + n^2)*S[-2, 1, n])/(n^2*(1 + n)^2)))/NC + 
    (D33*NF*((64*(48 + 240*n + 484*n^2 + 92*n^3 - 1578*n^4 - 3115*n^5 - 
          2947*n^6 - 1644*n^7 - 683*n^8 - 158*n^9 + 20*n^10 + 21*n^11 + 
          4*n^12))/(3*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)^2) + 
       (32*(2 + n + n^2)*(6 + n + n^2)*S[-4, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (64*(2 + n + n^2)*S[-2, n]^2)/(3*n^2*(1 + n)^2) - 
       (80*(12 + 40*n + 73*n^2 + 64*n^3 + 30*n^4 + 6*n^5 + 16*n^6 + 12*n^7 + 
          3*n^8)*S[1, n]^2)/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
       z3*((64*(-32 - 56*n - 74*n^2 - 33*n^3 - 9*n^4 + 9*n^5 + 3*n^6))/
          ((-1 + n)*n^3*(1 + n)^3*(2 + n)) + (256*(2 + n + n^2)*(4 + n + n^2)*
           S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[-3, n]*((32*(48 - 40*n - 288*n^2 - 326*n^3 - 139*n^4 + 28*n^5 + 
            13*n^6))/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         (32*(2 + n + n^2)*(18 + 35*n + 35*n^2)*S[1, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       (16*(12 + 40*n + 73*n^2 + 44*n^3 + 32*n^4 + 28*n^5 + 20*n^6 + 6*n^7 + 
          n^8)*S[2, n])/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
       (16*(2 + n + n^2)*S[2, n]^2)/(3*n^2*(1 + n)^2) + 
       S[-2, n]*((-32*(-16 - 8*n + 300*n^2 + 926*n^3 + 1566*n^4 + 1291*n^5 + 
            491*n^6 + 2*n^7 + 10*n^8 + 37*n^9 + 9*n^10))/(3*(-1 + n)^2*n^4*
           (1 + n)^4*(2 + n)^2) - (64*(104 + 76*n - 190*n^2 - 383*n^3 - 
            459*n^4 - 281*n^5 - 51*n^6 + 24*n^7 + 8*n^8)*S[1, n])/
          (3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - 
         (320*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (256*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (32*(4 - 24*n - 113*n^2 - 106*n^3 - 26*n^4 + 30*n^5 + 11*n^6)*S[3, n])/
        (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
       (16*(2 + n + n^2)*(-14 + 3*n + 3*n^2)*S[4, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (128*(2 + n + n^2)^2*S[-3, 1, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (64*(80 + 56*n - 104*n^2 - 170*n^3 - 73*n^4 + 12*n^5 + 
          7*n^6)*S[-2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
       S[1, n]*((-16*(352 + 1344*n + 1896*n^2 - 304*n^3 - 5296*n^4 - 
            7186*n^5 - 5229*n^6 - 2782*n^7 - 1485*n^8 - 336*n^9 + 319*n^10 + 
            232*n^11 + 43*n^12))/(3*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^2) - 
         (32*(-4 - 6*n - 5*n^2 + 2*n^3 + n^4)*S[2, n])/(3*n^3*(1 + n)^3) - 
         (32*(2 + n + n^2)*(18 + 5*n + 5*n^2)*S[3, n])/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) - (64*(2 + n + n^2)*(-10 + 17*n + 17*n^2)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (64*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[-2, 2, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (64*(-4 - 6*n - 5*n^2 + 2*n^3 + n^4)*S[2, 1, n])/(3*n^3*(1 + n)^3) + 
       (256*(2 + n + n^2)*S[3, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (512*(2 + n + n^2)*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)*(2 + n))))/NC), 
 CqG1NS[N, MS] -> 
  1 + as[MS]*(CF*Log[Q2/mu2]*((2 + 3*n + 3*n^2)/(n*(1 + n)) - 4*S[1, n]) + 
     CF*(-(((2 + 3*n)*(-1 + 3*n^2))/(n^2*(1 + n))) + 
       ((-2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 2*S[1, n]^2 - 2*S[2, n])) + 
   as[MS]^2*(Log[Q2/mu2]^2*(CF*NF*TF*((2*(2 + 3*n + 3*n^2))/(3*n*(1 + n)) - 
         (8*S[1, n])/3) + CA*CF*((-11*(2 + 3*n + 3*n^2))/(6*n*(1 + n)) + 
         (22*S[1, n])/3) + CF^2*((2 + 3*n + 3*n^2)^2/(2*n^2*(1 + n)^2) - 
         (4*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 8*S[1, n]^2)) + 
     Log[Q2/mu2]*(CF*NF*TF*((-2*(-24 - 10*n + 65*n^2 + 96*n^3 + 57*n^4))/
          (9*n^2*(1 + n)^2) + (4*(-6 + 29*n + 29*n^2)*S[1, n])/
          (9*n*(1 + n)) + (8*S[1, n]^2)/3 - 8*S[2, n]) + 
       CF^2*((-16 + 6*n^2 - 21*n^3 - 135*n^4 - 135*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) + 16*S[-3, n] - (16*S[-2, n])/(n*(1 + n)) - 
         (6*(-1 + n)*(2 + n)*S[1, n]^2)/(n*(1 + n)) - 8*S[1, n]^3 - 
         (6*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 
         S[1, n]*((-20 - 36*n + 21*n^2 + 78*n^3 + 45*n^4)/(n^2*(1 + n)^2) + 
           32*S[-2, n] + 24*S[2, n]) + 16*S[3, n] - 32*S[-2, 1, n]) + 
       CA*CF*((144 + 24*n + 34*n^2 + 863*n^3 + 1945*n^4 + 1737*n^5 + 645*n^6)/
          (18*n^3*(1 + n)^3) - 8*S[-3, n] + S[-2, n]*(8/(n*(1 + n)) - 
           16*S[1, n]) + ((66 - 367*n - 367*n^2)*S[1, n])/(9*n*(1 + n)) - 
         (22*S[1, n]^2)/3 + 22*S[2, n] - 8*S[3, n] + 16*S[-2, 1, n])) + 
     CF*NF*TF*((360 + 360*n - 556*n^2 + 271*n^3 + 2957*n^4 + 3429*n^5 + 
         1371*n^6)/(54*n^3*(1 + n)^3) - (2*(-6 + 29*n + 29*n^2)*S[1, n]^2)/
        (9*n*(1 + n)) - (8*S[1, n]^3)/9 + (2*(-6 + 85*n + 85*n^2)*S[2, n])/
        (9*n*(1 + n)) + S[1, n]*((-2*(72 + 30*n + 223*n^2 + 548*n^3 + 
            247*n^4))/(27*n^2*(1 + n)^2) + (8*S[2, n])/3) - (88*S[3, n])/9 + 
       (16*S[2, 1, n])/3) + CF^2*((224 + 112*n - 1232*n^2 - 928*n^3 + 
         246*n^4 - 1673*n^5 - 4341*n^6 - 1826*n^7 + 1492*n^8 + 1451*n^9 + 
         331*n^10)/(8*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 40*S[-4, n] - 
       (16*S[-3, n])/(n*(1 + n)) + 24*S[-2, n]^2 + 
       (2*(-2 + 3*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) + 2*S[1, n]^4 + 
       z3*(-72 + 48*S[1, n]) + S[1, n]^2*
        ((24 + 32*n - 15*n^2 - 42*n^3 - 27*n^4)/(2*n^2*(1 + n)^2) - 
         20*S[2, n]) + ((-16 - 24*n + 59*n^2 + 178*n^3 + 95*n^4)*S[2, n])/
        (2*n^2*(1 + n)^2) + 6*S[2, n]^2 + 
       S[-2, n]*((-8*(2 + 7*n + 2*n^2 + 5*n^3 + 6*n^4 + 2*n^5))/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) + (16*S[1, n])/(n*(1 + n)) - 
         32*S[1, n]^2 + 16*S[2, n]) - (2*(-2 + 9*n + 9*n^2)*S[3, n])/
        (n*(1 + n)) + 12*S[4, n] - 32*S[-3, 1, n] - 16*S[-2, 2, n] + 
       (4*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + 
       S[1, n]*((-16 - 72*n - 54*n^2 - 49*n^3 - 115*n^4 - 131*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) + 16*S[-3, n] - (2*(-2 + 3*n)*(5 + 3*n)*S[2, n])/
          (n*(1 + n)) - 24*S[3, n] + 32*S[-2, 1, n] + 16*S[2, 1, n]) + 
       40*S[3, 1, n] - 24*S[2, 1, 1, n]) + 
     CA*CF*((-5184 - 3312*n + 16200*n^2 + 6224*n^3 + 16970*n^4 + 105113*n^5 + 
         133973*n^6 + 5090*n^7 - 101500*n^8 - 74235*n^9 - 16395*n^10)/
        (216*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 20*S[-4, n] - 12*S[-2, n]^2 + 
       z3*((6*(1 + 3*n)*(2 + 3*n))/(n*(1 + n)) - 48*S[1, n]) + 
       S[-3, n]*(8/(n*(1 + n)) - 8*S[1, n]) + (22*S[1, n]^3)/9 + 
       S[-2, n]*((4*(2 + 7*n + 2*n^2 + 5*n^3 + 6*n^4 + 2*n^5))/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) - (8*S[1, n])/(n*(1 + n)) + 
         16*S[1, n]^2 - 8*S[2, n]) + ((66 - 929*n - 2134*n^2 - 1067*n^3)*
         S[2, n])/(18*n*(1 + n)^2) - 4*S[2, n]^2 + 
       S[1, n]^2*((-66 + 367*n + 367*n^2)/(18*n*(1 + n)) + 4*S[2, n]) + 
       (2*(-36 + 121*n + 121*n^2)*S[3, n])/(9*n*(1 + n)) - 8*S[4, n] + 
       16*S[-3, 1, n] + 8*S[-2, 2, n] + 
       S[1, n]*((-432 - 72*n + 546*n^2 + 3473*n^3 + 9867*n^4 + 9951*n^5 + 
           3155*n^6)/(54*n^3*(1 + n)^3) - (2*(6 + 11*n + 11*n^2)*S[2, n])/
          (3*n*(1 + n)) + 24*S[3, n] - 16*S[-2, 1, n] - 16*S[2, 1, n]) - 
       (4*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 24*S[3, 1, n] + 
       24*S[2, 1, 1, n])) + 
   as[MS]^3*(Log[Q2/mu2]^3*(CA^2*CF*((121*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) - 
         (484*S[1, n])/27) + CF*NF^2*TF^2*((16*(2 + 3*n + 3*n^2))/
          (27*n*(1 + n)) - (64*S[1, n])/27) + CF^2*NF*TF*
        ((2*(2 + 3*n + 3*n^2)^2)/(3*n^2*(1 + n)^2) - 
         (16*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) + (32*S[1, n]^2)/3) + 
       CF^3*((2 + 3*n + 3*n^2)^3/(6*n^3*(1 + n)^3) - 
         (2*(2 + 3*n + 3*n^2)^2*S[1, n])/(n^2*(1 + n)^2) + 
         (8*(2 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) - (32*S[1, n]^3)/3) + 
       CA*(CF*NF*TF*((-88*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + 
           (352*S[1, n])/27) + CF^2*((-11*(2 + 3*n + 3*n^2)^2)/
            (6*n^2*(1 + n)^2) + (44*(2 + 3*n + 3*n^2)*S[1, n])/
            (3*n*(1 + n)) - (88*S[1, n]^2)/3))) + 
     Log[Q2/mu2]^2*(CF*NF^2*TF^2*((-8*(-24 - 10*n + 65*n^2 + 96*n^3 + 
            57*n^4))/(27*n^2*(1 + n)^2) + (16*(-6 + 29*n + 29*n^2)*S[1, n])/
          (27*n*(1 + n)) + (32*S[1, n]^2)/9 - (32*S[2, n])/3) + 
       CA^2*CF*((-1584 - 264*n - 986*n^2 - 11635*n^3 - 24761*n^4 - 
           21861*n^5 - 8013*n^6)/(54*n^3*(1 + n)^3) + (88*S[-3, n])/3 - 
         (88*S[-2, n])/(3*n*(1 + n)) + ((-726 + 4649*n + 4649*n^2)/
            (27*n*(1 + n)) + (176*S[-2, n])/3)*S[1, n] + (242*S[1, n]^2)/9 - 
         (242*S[2, n])/3 + (88*S[3, n])/3 - (176*S[-2, 1, n])/3) + 
       CF^2*NF*TF*((-2*(12 - 44*n + 37*n^2 + 285*n^3 + 687*n^4 + 567*n^5 + 
            216*n^6))/(9*n^3*(1 + n)^3) + (64*S[-3, n])/3 - 
         (64*S[-2, n])/(3*n*(1 + n)) - (4*(-54 + 107*n + 107*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) - 16*S[1, n]^3 - (44*(2 + 3*n + 3*n^2)*S[2, n])/
          (3*n*(1 + n)) + S[1, n]*((2*(-204 - 116*n + 541*n^2 + 894*n^3 + 
              501*n^4))/(9*n^2*(1 + n)^2) + (128*S[-2, n])/3 + 
           (176*S[2, n])/3) + (64*S[3, n])/3 - (128*S[-2, 1, n])/3) + 
       CF^3*(-1/2*((2 + 3*n + 3*n^2)*(20 + 16*n + 9*n^2 - 3*n^3 + 63*n^4 + 
             63*n^5 + 24*n^6))/(n^4*(1 + n)^4) - 
         (16*(2 + 3*n + 3*n^2)*S[-2, n])/(n^2*(1 + n)^2) + 
         S[-3, n]*((16*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 64*S[1, n]) - 
         (32*S[1, n]^3)/(n*(1 + n)) + 16*S[1, n]^4 + 
         S[1, n]^2*((68 + 116*n - 39*n^2 - 174*n^3 - 99*n^4)/
            (n^2*(1 + n)^2) - 128*S[-2, n] - 80*S[2, n]) - 
         (5*(2 + 3*n + 3*n^2)^2*S[2, n])/(n^2*(1 + n)^2) + 
         (16*(2 + 3*n + 3*n^2)*S[3, n])/(n*(1 + n)) - 
         (32*(2 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
         S[1, n]*((24 - 124*n - 162*n^2 + 51*n^3 + 639*n^4 + 621*n^5 + 
             231*n^6)/(2*n^3*(1 + n)^3) + (32*(4 + 3*n + 3*n^2)*S[-2, n])/
            (n*(1 + n)) + (40*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] + 128*S[-2, 1, n])) + 
       CA*(CF*NF*TF*((2*(144 - 240*n - 250*n^2 + 1783*n^3 + 4211*n^4 + 
              3825*n^5 + 1407*n^6))/(27*n^3*(1 + n)^3) - (32*S[-3, n])/3 + 
           S[-2, n]*(32/(3*n*(1 + n)) - (64*S[1, n])/3) - 
           (16*(-33 + 194*n + 194*n^2)*S[1, n])/(27*n*(1 + n)) - 
           (176*S[1, n]^2)/9 + (176*S[2, n])/3 - (32*S[3, n])/3 + 
           (64*S[-2, 1, n])/3) + CF^2*((288 + 1140*n + 1760*n^2 + 2725*n^3 + 
             6779*n^4 + 13878*n^5 + 16494*n^6 + 10017*n^7 + 2727*n^8)/
            (18*n^4*(1 + n)^4) - (8*(6 + 31*n + 31*n^2)*S[-3, n])/
            (3*n*(1 + n)) + (8*(6 + 31*n + 31*n^2)*S[-2, n])/
            (3*n^2*(1 + n)^2) + ((-594 + 1369*n + 1369*n^2)/(9*n*(1 + n)) + 
             64*S[-2, n])*S[1, n]^2 + 44*S[1, n]^3 + 
           (121*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) - 
           (8*(6 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 
           S[1, n]*((-576 + 1092*n + 1696*n^2 - 6775*n^3 - 18725*n^4 - 17613*
                n^5 - 6267*n^6)/(18*n^3*(1 + n)^3) + 32*S[-3, n] - 
             (16*(12 + 31*n + 31*n^2)*S[-2, n])/(3*n*(1 + n)) - 
             (484*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n]) + 
           (16*(6 + 31*n + 31*n^2)*S[-2, 1, n])/(3*n*(1 + n))))) + 
     CF*NF^2*TF^2*((-2*(-9936 - 14112*n + 12600*n^2 + 10748*n^3 - 11961*n^4 + 
          46548*n^5 + 118370*n^6 + 92280*n^7 + 28551*n^8))/
        (729*n^4*(1 + n)^4) + (16*(-6 + 29*n + 29*n^2)*S[1, n]^3)/
        (81*n*(1 + n)) + (16*S[1, n]^4)/27 + 
       z3*((-32*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + (128*S[1, n])/27) + 
       S[1, n]^2*((8*(72 + 30*n + 211*n^2 + 524*n^3 + 235*n^4))/
          (81*n^2*(1 + n)^2) - (32*S[2, n])/9) - 
       (8*(72 + 30*n + 1031*n^2 + 2164*n^3 + 1055*n^4)*S[2, n])/
        (81*n^2*(1 + n)^2) + (80*S[2, n]^2)/9 + 
       (32*(-6 + 247*n + 247*n^2)*S[3, n])/(81*n*(1 + n)) + 
       S[1, n]*((8*(-1944 - 1404*n + 3798*n^2 + 9091*n^3 + 16977*n^4 + 
            16149*n^5 + 4357*n^6))/(729*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[2, n])/(27*n*(1 + n)) + 
         (128*S[3, n])/27) - (992*S[4, n])/27 - (1216*S[2, 1, n])/27 + 
       (256*S[3, 1, n])/9 - (128*S[2, 1, 1, n])/9) + 
     Log[Q2/mu2]*(CF*NF^2*TF^2*((8*(216 + 156*n - 422*n^2 + 83*n^3 + 
            1393*n^4 + 1485*n^5 + 609*n^6))/(81*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[1, n]^2)/(27*n*(1 + n)) - 
         (64*S[1, n]^3)/27 + (16*(-2 + 35*n + 35*n^2)*S[2, n])/
          (9*n*(1 + n)) + S[1, n]*((-16*(72 + 30*n + 211*n^2 + 524*n^3 + 
              235*n^4))/(81*n^2*(1 + n)^2) + (64*S[2, n])/9) - 
         (896*S[3, n])/27 + (128*S[2, 1, n])/9) + 
       CF^2*NF*TF*((4896 - 2496*n - 33176*n^2 - 22044*n^3 - 1400*n^4 - 
           22029*n^5 - 68081*n^6 - 24018*n^7 + 27138*n^8 + 24651*n^9 + 
           5967*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (448*S[-4, n])/3 + 64*S[-2, n]^2 + (32*(-1 + 4*n)*(5 + 4*n)*
           S[1, n]^3)/(9*n*(1 + n)) + (80*S[1, n]^4)/9 + 
         z3*((-16*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 64*S[1, n]) + 
         S[-3, n]*((-64*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) + 
           (256*S[1, n])/3) + S[1, n]^2*
          ((2*(828 + 216*n + 187*n^2 + 1814*n^3 + 691*n^4))/
            (27*n^2*(1 + n)^2) - (224*S[2, n])/3) + 
         (2*(-276 - 8*n + 1207*n^2 + 1998*n^3 + 1071*n^4)*S[2, n])/
          (9*n^2*(1 + n)^2) + 48*S[2, n]^2 + S[-2, n]*
          ((-64*(-6 + 29*n + 46*n^2 - 20*n^3 - n^4 + 18*n^5 + 6*n^6))/
            (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*(-3 + 10*n + 10*n^2)*
             S[1, n])/(9*n*(1 + n)) - (256*S[1, n]^2)/3 + (256*S[2, n])/3) - 
         (232*(2 + 7*n + 7*n^2)*S[3, n])/(9*n*(1 + n)) + (352*S[4, n])/3 - 
         (256*S[-3, 1, n])/3 + (128*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) + (16*(-2 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
         S[1, n]*((-2*(1440 + 2136*n - 638*n^2 + 863*n^3 + 7105*n^4 + 
              7677*n^5 + 2985*n^6))/(27*n^3*(1 + n)^3) - 
           (32*(-21 + 62*n + 62*n^2)*S[2, n])/(9*n*(1 + n)) + 
           (544*S[3, n])/9 + (512*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
         64*S[3, 1, n] - (512*S[-2, 1, 1, n])/3 - 64*S[2, 1, 1, n]) + 
       CA*(CF*NF*TF*((-4*(2160 - 1656*n - 9048*n^2 + 3272*n^3 - 6994*n^4 - 
              55159*n^5 - 59902*n^6 + 7538*n^7 + 53630*n^8 + 37149*n^9 + 
              8274*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (224*S[-4, n])/3 - 32*S[-2, n]^2 + z3*(96 - 64*S[1, n]) + 
           S[-3, n]*((32*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) - 
             (128*S[1, n])/3) + (352*S[1, n]^3)/27 + 
           S[-2, n]*((32*(-6 + 29*n + 46*n^2 - 20*n^3 - n^4 + 18*n^5 + 
                6*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (64*(-3 + 10*n + 10*n^2)*S[1, n])/(9*n*(1 + n)) + 
             (128*S[1, n]^2)/3 - (128*S[2, n])/3) - 
           (16*(-11 + 213*n + 460*n^2 + 230*n^3)*S[2, n])/(9*n*(1 + n)^2) - 
           (32*S[2, n]^2)/3 + S[1, n]^2*((16*(-33 + 194*n + 194*n^2))/
              (27*n*(1 + n)) + (32*S[2, n])/3) + (16*(-9 + 368*n + 368*n^2)*
             S[3, n])/(27*n*(1 + n)) - (224*S[4, n])/3 + (128*S[-3, 1, n])/
            3 - (64*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(-324 + 936*n + 1614*n^2 + 7375*n^3 + 23055*n^4 + 
                23673*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) - 
             (32*(3 + 11*n + 11*n^2)*S[2, n])/(9*n*(1 + n)) + 32*S[3, n] - 
             (256*S[-2, 1, n])/3 - (128*S[2, 1, n])/3) - 
           (64*(-3 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3 + 64*S[2, 1, 1, n]) + 
         CF^2*((-58752 - 278496*n - 340608*n^2 + 411016*n^3 + 1219324*n^4 + 
             987724*n^5 + 828007*n^6 + 1523266*n^7 + 1177081*n^8 - 
             500304*n^9 - 1152591*n^10 - 607014*n^11 - 112077*n^12)/
            (216*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 1152*S[-5, n] + 
           S[-2, n]^2*((-4*(-26 + 41*n + 41*n^2))/(n*(1 + n)) - 
             208*S[1, n]) - (220*S[1, n]^4)/9 + S[-4, n]*
            ((-4*(306 + 335*n + 335*n^2))/(3*n*(1 + n)) + 816*S[1, n]) + 
           z3*((30*(-4 + 17*n^2 + 34*n^3 + 17*n^4))/(n^2*(1 + n)^2) - 
             288*S[-2, n] - (8*(18 + 89*n + 89*n^2)*S[1, n])/(n*(1 + n)) + 
             192*S[1, n]^2) + S[-3, n]*((8*(450 + 621*n + 997*n^2 + 671*n^3 + 
                349*n^4))/(9*n^2*(1 + n)^2) - 480*S[-2, n] - 
             (32*(57 + 31*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) + 
             592*S[1, n]^2 - 1296*S[2, n]) + S[1, n]^3*
            ((-40*(-11 + 40*n + 40*n^2))/(9*n*(1 + n)) - 16*S[2, n]) - 
           (8*(1 + 18*n + 18*n^2)*S[2, n]^2)/(n*(1 + n)) + 
           (2*(-648 - 154*n + 2775*n^2 + 5534*n^3 + 2821*n^4)*S[3, n])/
            (9*n^2*(1 + n)^2) - (8*(-24 + 193*n + 193*n^2)*S[4, n])/
            (3*n*(1 + n)) - 864*S[-4, 1, n] + (16*(186 + 53*n + 53*n^2)*
             S[-3, 1, n])/(3*n*(1 + n)) - (16*(396 + 276*n + 652*n^2 + 
              671*n^3 + 349*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + 
           S[2, n]*((-864 + 1308*n + 364*n^2 - 17305*n^3 - 42155*n^4 - 39699*
                n^5 - 13761*n^6)/(18*n^3*(1 + n)^3) + 432*S[3, n] + 
             2592*S[-2, 1, n]) - (8*(-118 + 3*n + 3*n^2)*S[-2, 2, n])/
            (n*(1 + n)) + 1824*S[-2, 3, n] - 1344*S[2, -3, n] + 
           S[-2, n]*((4*(-360 - 876*n + 1798*n^2 + 4947*n^3 + 823*n^4 - 
                1995*n^5 + 1327*n^6 + 1920*n^7 + 480*n^8))/(9*(-1 + n)*n^
                3*(1 + n)^3*(2 + n)) + (16*(21 + 44*n + 44*n^2)*S[1, n]^2)/
              (3*n*(1 + n)) - 96*S[1, n]^3 - (8*(36 + 115*n + 115*n^2)*S[2, 
                n])/(3*n*(1 + n)) + S[1, n]*((16*(-144 + 96*n - 794*n^2 - 
                  990*n^3 + 319*n^4 + 966*n^5 + 331*n^6))/(9*(-1 + n)*n^2*
                 (1 + n)^2*(2 + n)) + 192*S[2, n]) - 32*S[3, n] + 
             192*S[-2, 1, n] - 2688*S[2, 1, n]) - 
           (4*(-12 - 40*n + 59*n^2 + 198*n^3 + 99*n^4)*S[2, 1, n])/
            (3*n^2*(1 + n)^2) + S[1, n]^2*((2592 - 3924*n - 5868*n^2 - 3161*
                n^3 - 23379*n^4 - 29787*n^5 - 8489*n^6)/(54*n^3*(1 + n)^3) + 
             (4*(18 + 163*n + 163*n^2)*S[2, n])/(3*n*(1 + n)) - 240*S[3, n] - 
             800*S[-2, 1, n] + 64*S[2, 1, n]) - 384*S[2, 3, n] - 
           (8*(38 + 7*n + 7*n^2)*S[3, 1, n])/(n*(1 + n)) + 384*S[4, 1, n] + 
           2688*S[-3, 1, 1, n] + 768*S[-2, 1, -2, n] + 
           (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + 
           2688*S[-2, 2, 1, n] + 2688*S[2, 1, -2, n] + 
           S[1, n]*((22464 + 20160*n - 26688*n^2 - 2668*n^3 - 80296*n^4 - 
               355453*n^5 - 371731*n^6 + 62258*n^7 + 359138*n^8 + 238983*
                n^9 + 50889*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
             (4*(-18 - 489*n + 1025*n^2 + 3100*n^3 + 1550*n^4)*S[2, n])/
              (9*n^2*(1 + n)^2) + 16*S[2, n]^2 - (8*(-252 + 241*n + 241*n^2)*
               S[3, n])/(9*n*(1 + n)) - 128*S[4, n] - 1984*S[-3, 1, n] - 
             (32*(-78 + 53*n + 53*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
             1888*S[-2, 2, n] - (64*(3 + 5*n + 5*n^2)*S[2, 1, n])/
              (3*n*(1 + n)) + 608*S[3, 1, n] + 3584*S[-2, 1, 1, n] - 
             96*S[2, 1, 1, n]) + (8*(6 + 31*n + 31*n^2)*S[2, 1, 1, n])/
            (n*(1 + n)) - 768*S[3, 1, 1, n] - 5376*S[-2, 1, 1, 1, n])) + 
       CA^2*CF*((3888 + 36072*n + 43776*n^2 - 89256*n^3 - 174718*n^4 - 
           181532*n^5 - 423743*n^6 - 660503*n^7 - 279116*n^8 + 391498*n^9 + 
           554141*n^10 + 273681*n^11 + 49620*n^12)/(81*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)) + 352*S[-5, n] + S[-4, n]*((16*(15 + 34*n + 34*n^2))/
            (3*n*(1 + n)) - 160*S[1, n]) - (484*S[1, n]^3)/27 + 
         S[-2, n]^2*((16*(-1 + 2*n)*(3 + 2*n))/(n*(1 + n)) + 96*S[1, n]) + 
         z3*((-8*(-6 + 5*n + 47*n^2 + 84*n^3 + 42*n^4))/(n^2*(1 + n)^2) + 
           96*S[-2, n] + 352*S[1, n]) + (88*S[2, n]^2)/3 + 
         S[-3, n]*((-8*(135 + 243*n + 377*n^2 + 268*n^3 + 134*n^4))/
            (9*n^2*(1 + n)^2) + 160*S[-2, n] + (32*(12 + 11*n + 11*n^2)*
             S[1, n])/(3*n*(1 + n)) - 128*S[1, n]^2 + 384*S[2, n]) - 
         (4*(-243 - 369*n + 2129*n^2 + 4996*n^3 + 2498*n^4)*S[3, n])/
          (27*n^2*(1 + n)^2) + (8*(-24 + 77*n + 77*n^2)*S[4, n])/
          (3*n*(1 + n)) - 32*S[5, n] + 224*S[-4, 1, n] - 
         (32*(24 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 
         S[2, n]*((-242 + 5001*n + 11014*n^2 + 5507*n^3)/(9*n*(1 + n)^2) - 
           192*S[3, n] - 768*S[-2, 1, n]) + 
         (16*(135 + 111*n + 245*n^2 + 268*n^3 + 134*n^4)*S[-2, 1, n])/
          (9*n^2*(1 + n)^2) + S[1, n]^2*((726 - 4649*n - 4649*n^2)/
            (27*n*(1 + n)) - (88*S[2, n])/3 + 64*S[3, n] + 256*S[-2, 1, n]) - 
         (256*S[-2, 2, n])/(n*(1 + n)) - 544*S[-2, 3, n] + 384*S[2, -3, n] + 
         (88*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         S[-2, n]*((-8*(-54 - 129*n + 355*n^2 + 1041*n^3 + 136*n^4 - 
              465*n^5 + 235*n^6 + 372*n^7 + 93*n^8))/(9*(-1 + n)*n^3*
             (1 + n)^3*(2 + n)) - (16*(45 + 21*n + 155*n^2 + 268*n^3 + 
              134*n^4)*S[1, n])/(9*n^2*(1 + n)^2) - (352*S[1, n]^2)/3 + 
           (352*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n] + 768*S[2, 1, n]) + 
         192*S[2, 3, n] + (16*(24 + 11*n + 11*n^2)*S[3, 1, n])/
          (3*n*(1 + n)) - 192*S[4, 1, n] - 768*S[-3, 1, 1, n] - 
         256*S[-2, 1, -2, n] + S[1, n]*((324 + 3564*n + 3600*n^2 - 8778*n^3 - 
             67105*n^4 - 216832*n^5 - 315954*n^6 - 208102*n^7 - 50689*n^8)/
            (81*n^4*(1 + n)^4) + (44*(6 + 11*n + 11*n^2)*S[2, n])/
            (9*n*(1 + n)) - (8*(8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) + 
           128*S[4, n] + 512*S[-3, 1, n] + (64*(-12 + 11*n + 11*n^2)*
             S[-2, 1, n])/(3*n*(1 + n)) + 512*S[-2, 2, n] + 
           (352*S[2, 1, n])/3 - 256*S[3, 1, n] - 1024*S[-2, 1, 1, n]) - 
         (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 
         768*S[-2, 2, 1, n] - 768*S[2, 1, -2, n] - 176*S[2, 1, 1, n] + 
         384*S[3, 1, 1, n] + 1536*S[-2, 1, 1, 1, n]) + 
       CF^3*((2112 + 7552*n + 7856*n^2 - 5040*n^3 - 22020*n^4 - 13180*n^5 - 
           4659*n^6 - 15970*n^7 - 19861*n^8 - 1544*n^9 + 9171*n^10 + 
           5430*n^11 + 1001*n^12)/(8*(-1 + n)*n^5*(1 + n)^5*(2 + n)) + 
         896*S[-5, n] + S[-4, n]*((8*(62 + 21*n + 21*n^2))/(n*(1 + n)) - 
           992*S[1, n]) - (2*(-2 + 3*n)*(5 + 3*n)*S[1, n]^4)/(n*(1 + n)) - 
         8*S[1, n]^5 + S[-2, n]^2*((8*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 
           32*S[1, n]) + z3*((-48*(-2 + n + 3*n^2 + 4*n^3 + 2*n^4))/
            (n^2*(1 + n)^2) + 192*S[-2, n] + (48*(1 + 3*n)*(2 + 3*n)*S[1, n])/
            (n*(1 + n)) - 192*S[1, n]^2) + (30*(2 + 3*n + 3*n^2)*S[2, n]^2)/
          (n*(1 + n)) + S[1, n]^3*((24*(-3 - 4*n + 2*n^2 + 5*n^3 + 3*n^4))/
            (n^2*(1 + n)^2) + 112*S[2, n]) + S[-3, n]*
          ((-16*(20 + 15*n + 27*n^2 + 15*n^3 + 9*n^4))/(n^2*(1 + n)^2) + 
           320*S[-2, n] + (64*(11 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) - 
           672*S[1, n]^2 + 1056*S[2, n]) - 
         (2*(-60 - 60*n + 89*n^2 + 226*n^3 + 125*n^4)*S[3, n])/
          (n^2*(1 + n)^2) + (4*(14 + 69*n + 69*n^2)*S[4, n])/(n*(1 + n)) + 
         832*S[-4, 1, n] - (96*(10 + n + n^2)*S[-3, 1, n])/(n*(1 + n)) + 
         S[2, n]*((48 - 144*n - 122*n^2 + 395*n^3 + 1423*n^4 + 1341*n^5 + 
             483*n^6)/(2*n^3*(1 + n)^3) - 288*S[3, n] - 2112*S[-2, 1, n]) + 
         (32*(14 + 6*n + 18*n^2 + 15*n^3 + 9*n^4)*S[-2, 1, n])/
          (n^2*(1 + n)^2) + (48*(-18 + n + n^2)*S[-2, 2, n])/(n*(1 + n)) - 
         1472*S[-2, 3, n] + 1152*S[2, -3, n] + S[1, n]^2*
          ((160 + 568*n + 354*n^2 + 121*n^3 + 253*n^4 + 335*n^5 + 129*n^6)/
            (2*n^3*(1 + n)^3) + (12*(-14 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)) + 128*S[3, n] + 576*S[-2, 1, n] - 64*S[2, 1, n]) + 
         (4*(-2 + 3*n + 3*n^2)*(2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n^2*(1 + n)^2) + S[-2, n]*((-8*(-16 - 40*n + 42*n^2 + 87*n^3 + 
              31*n^4 - 15*n^5 + 43*n^6 + 48*n^7 + 12*n^8))/
            ((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (224*S[1, n]^2)/(n*(1 + n)) + 
           192*S[1, n]^3 + S[1, n]*((-32*(4 + 10*n - 34*n^2 - 30*n^3 + n^4 + 
                18*n^5 + 7*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             384*S[2, n]) + (48*(4 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] - 128*S[-2, 1, n] + 2304*S[2, 1, n]) + 192*S[2, 3, n] - 
         (8*(-26 + 9*n + 9*n^2)*S[3, 1, n])/(n*(1 + n)) - 192*S[4, 1, n] - 
         2304*S[-3, 1, 1, n] - 512*S[-2, 1, -2, n] - 
         (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) - 
         2304*S[-2, 2, 1, n] - 2304*S[2, 1, -2, n] - 
         (24*(2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) + 
         S[1, n]*((-896 - 1008*n + 1552*n^2 + 1944*n^3 + 1396*n^4 + 
             2755*n^5 + 4689*n^6 + 974*n^7 - 2682*n^8 - 2105*n^9 - 475*n^10)/
            (2*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (8*(-25 - 39*n + 29*n^2 + 97*n^3 + 53*n^4)*S[2, n])/
            (n^2*(1 + n)^2) - 120*S[2, n]^2 + (48*(-2 + 5*n + 5*n^2)*S[3, n])/
            (n*(1 + n)) - 112*S[4, n] + 1920*S[-3, 1, n] + 
           (64*(-10 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
           1728*S[-2, 2, n] + (64*S[2, 1, n])/(n*(1 + n)) - 416*S[3, 1, n] - 
           3072*S[-2, 1, 1, n] + 96*S[2, 1, 1, n]) + 384*S[3, 1, 1, n] + 
         4608*S[-2, 1, 1, 1, n])) + CF^2*NF*TF*
      ((-26784 + 10848*n + 170136*n^2 - 68324*n^3 - 563692*n^4 - 194549*n^5 - 
         15640*n^6 - 435404*n^7 - 547648*n^8 + 43770*n^9 + 221328*n^10 + 
         79368*n^11 + 2556*n^12 - 3069*n^13)/(162*(-1 + n)^2*n^5*(1 + n)^5*
         (2 + n)) + (3008*S[-5, n])/9 + S[-2, n]^2*
        ((-32*(-2 + 13*n + 13*n^2))/(3*n*(1 + n)) - (256*S[1, n])/3) + 
       S[-4, n]*((-32*(42 + 197*n + 197*n^2))/(27*n*(1 + n)) - 
         (256*S[1, n])/9) - (20*(-2 + 7*n + 7*n^2)*S[1, n]^4)/(9*n*(1 + n)) - 
       (16*S[1, n]^5)/9 + z2^2*((-16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) + 
         (64*S[1, n])/5) - (4*(-210 + 167*n + 167*n^2)*S[2, n]^2)/
        (27*n*(1 + n)) + S[1, n]^3*((-2*(292 + 68*n + 479*n^2 + 1510*n^3 + 
            683*n^4))/(27*n^2*(1 + n)^2) + (832*S[2, n])/27) + 
       S[-3, n]*((-64*(54 + 705*n + 901*n^2 - 303*n^3 - 161*n^4 + 75*n^5 + 
            25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (512*S[-2, n])/3 - 
         (512*(-3 + 5*n + 5*n^2)*S[1, n])/(27*n*(1 + n)) - 
         (896*S[1, n]^2)/9 + (640*S[2, n])/9) + 
       z3*((16*(-192 + 20*n - 458*n^2 - 1298*n^3 - 253*n^4 + 900*n^5 + 
            417*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (896*S[-2, n])/3 - 
         (16*(42 + 73*n + 73*n^2)*S[1, n])/(9*n*(1 + n)) - 32*S[1, n]^2 + 
         (352*S[2, n])/3) + (4*(-384 - 540*n + 8428*n^2 + 28297*n^3 + 
          26102*n^4 + 7241*n^5)*S[3, n])/(81*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-3 + 170*n + 170*n^2)*S[4, n])/(27*n*(1 + n)) + 
       (2368*S[5, n])/9 + (128*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/
        (9*n*(1 + n)) - (128*(63 + 192*n + 239*n^2 + 166*n^3 + 83*n^4)*
         S[-2, 1, n])/(81*n^2*(1 + n)^2) + (128*(-3 + 10*n + 10*n^2)*
         S[-2, 2, n])/(27*n*(1 + n)) - (896*S[-2, 3, n])/9 + 
       (512*S[2, -3, n])/9 + S[1, n]^2*((704 + 1040*n + 170*n^2 - 23*n^3 + 
           15*n^4 - 293*n^5 + 83*n^6)/(9*n^3*(1 + n)^3) + 
         (16*(-23 + 82*n + 82*n^2)*S[2, n])/(9*n*(1 + n)) - (464*S[3, n])/9 - 
         (1280*S[-2, 1, n])/9 - (352*S[2, 1, n])/9) - 
       (16*(52 + 8*n - 73*n^2 + 188*n^3 + 313*n^4 + 112*n^5)*S[2, 1, n])/
        (9*n^2*(1 + n)^2*(2 + n)) + S[2, n]*
        ((-9216 - 17376*n - 4628*n^2 - 36908*n^3 - 149635*n^4 - 212881*n^5 - 
           129045*n^6 - 28023*n^7)/(81*n^3*(1 + n)^3*(2 + n)) + 
         (4976*S[3, n])/27 + (256*S[-2, 1, n])/3 + 32*S[2, 1, n]) + 
       S[-2, n]*((32*(-36 + 114*n - 758*n^2 - 1879*n^3 - 1289*n^4 - 493*n^5 - 
            1760*n^6 - 127*n^7 + 783*n^8 + 261*n^9))/(81*(-1 + n)^2*n^3*
           (1 + n)^3*(2 + n)) + (256*(-1 + 5*n + 5*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (1280*S[1, n]^3)/27 + 
         S[1, n]*((128*(-90 - 63*n + 14*n^2 - 33*n^3 + 164*n^4 + 249*n^5 + 
              83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (512*S[2, n])/3) - (128*(-9 + 20*n + 20*n^2)*S[2, n])/
          (27*n*(1 + n)) + (3712*S[3, n])/27 + (512*S[2, 1, n])/9) - 
       (1984*S[2, 3, n])/9 - (16*(48 + 431*n + 431*n^2)*S[3, 1, n])/
        (27*n*(1 + n)) + (3008*S[4, 1, n])/9 - (512*S[-3, 1, 1, n])/3 + 
       (512*S[-2, 1, -2, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/
        (27*n*(1 + n)) - (512*S[-2, 2, 1, n])/9 - (512*S[2, 1, -2, n])/9 + 
       (16*(-4 + 5*n + 5*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + 
       S[1, n]*((29088 + 73824*n + 38584*n^2 - 31900*n^3 - 2468*n^4 + 
           28925*n^5 + 61705*n^6 + 68306*n^7 + 38586*n^8 + 21117*n^9 + 
           6009*n^10)/(162*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(8136 + 2844*n + 2138*n^2 + 33155*n^3 + 33508*n^4 + 9187*n^5)*
           S[2, n])/(81*n^2*(1 + n)^2*(2 + n)) - (752*S[2, n]^2)/9 - 
         (8*(-210 + 61*n + 61*n^2)*S[3, n])/(27*n*(1 + n)) - 
         (1664*S[4, n])/9 + (512*S[-3, 1, n])/3 - 
         (512*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, n])/9 - (16*(-10 + 13*n + 13*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + (1088*S[3, 1, n])/9 + (2048*S[-2, 1, 1, n])/9 + 
         (320*S[2, 1, 1, n])/3) + (64*S[2, 2, 1, n])/3 - 
       (2944*S[3, 1, 1, n])/9 - (1024*S[-2, 1, 1, 1, n])/9 - 
       (256*S[2, 1, 1, 1, n])/3) + 
     CF^3*((-10176 - 37248*n - 17904*n^2 + 110144*n^3 + 144732*n^4 - 
         72500*n^5 - 270809*n^6 - 203989*n^7 - 240422*n^8 - 240778*n^9 + 
         45864*n^10 + 228204*n^11 + 77690*n^12 - 54850*n^13 - 40527*n^14 - 
         7255*n^15)/(24*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + 
       (1088*S[-6, n])/9 + (2816*S[-3, n]^2)/3 + 
       z2^2*((-24*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(5*n^2*(1 + n)^2) - 
         (192*S[-2, n])/5) + (64*S[-2, n]^3)/9 + 
       S[-5, n]*((8*(166 + 89*n + 90*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
         (5344*S[1, n])/3) + z5*((20*(-144 + 302*n + 303*n^2 + 2*n^3 + n^4))/
          (3*n*(1 + n)) - 1120*S[1, n]) + (2*(-2 + 3*n + 3*n^2)*S[1, n]^5)/
        (n*(1 + n)) + (4*S[1, n]^6)/3 + S[-4, n]*
        ((-4*(-8 + 368*n - 1180*n^2 - 1433*n^3 - 669*n^4 + 9*n^5 + 33*n^6))/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2816*S[-2, n])/3 + 
         (8*(-26 + 81*n + 81*n^2)*S[1, n])/(3*n*(1 + n)) + 
         (1456*S[1, n]^2)/3 - (1520*S[2, n])/3) + 
       S[1, n]^4*((20 + 22*n - 9*n^2 - 12*n^3 - 9*n^4)/(n^2*(1 + n)^2) - 
         36*S[2, n]) + ((52 + 90*n - 485*n^2 - 1180*n^3 - 617*n^4)*S[2, n]^2)/
        (3*n^2*(1 + n)^2) - (148*S[2, n]^3)/9 + 
       S[-2, n]^2*((-4*(-216 - 188*n + 242*n^2 + 491*n^3 + 161*n^4 + 49*n^5 + 
            37*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (8*(70 + 27*n + 27*n^2)*S[1, n])/(3*n*(1 + n)) - (752*S[1, n]^2)/3 + 
         (176*S[2, n])/3) - (512*S[3, n]^2)/3 - 
       (2*(-16 - 116*n - 440*n^2 - 599*n^3 + 633*n^4 + 1191*n^5 + 403*n^6)*
         S[4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (8*(40 + 203*n + 204*n^2 + 2*n^3 + n^4)*S[5, n])/(3*n*(1 + n)) - 
       (1664*S[6, n])/9 + 320*S[-5, 1, n] + (2432*S[-4, -2, n])/3 + 
       (16*(-68 + 25*n + 25*n^2)*S[-4, 1, n])/(n*(1 + n)) + 
       (5920*S[-4, 2, n])/3 - (8*(-400 - 682*n + 1355*n^2 + 2040*n^3 + 
          969*n^4 + 138*n^5 + 36*n^6)*S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (9344*S[-3, 3, n])/3 - 
       (32*(-2 + 3*n + 3*n^2)*S[-2, -3, n])/(3*n*(1 + n)) + 
       (7168*S[-2, 1, n]^2)/3 - (16*(-276 - 320*n + 617*n^2 + 926*n^3 + 
          530*n^4 + 190*n^5 + 61*n^6)*S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (16*(194 + 14*n + 15*n^2 + 2*n^3 + n^4)*S[-2, 3, n])/
        (3*n*(1 + n)) + (8*(158 + 7*n + 7*n^2)*S[2, -3, n])/(n*(1 + n)) + 
       S[-2, 1, n]*((16*(-664 - 932*n + 890*n^2 + 2547*n^3 + 1332*n^4 + 
            52*n^5 + 101*n^6 + 105*n^7 + 25*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - 64*S[2, 1, n]) - 
       (4*(76 + 128*n + 79*n^2 + 31*n^3 + 301*n^4 + 349*n^5 + 100*n^6)*
         S[2, 1, n])/(3*n^3*(1 + n)^3) - (64*S[2, 1, n]^2)/3 + 
       S[3, n]*((-1984 - 3320*n + 1172*n^2 + 5006*n^3 + 15*n^4 - 1440*n^5 + 
           1974*n^6 + 2226*n^7 + 575*n^8)/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - (7616*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
       S[1, n]^3*((-304 - 816*n - 402*n^2 - 159*n^3 - 663*n^4 - 705*n^5 - 
           279*n^6)/(6*n^3*(1 + n)^3) - (12*(-6 + 7*n + 7*n^2)*S[2, n])/
          (n*(1 + n)) - 48*S[3, n] - 960*S[-2, 1, n] + 32*S[2, 1, n]) + 
       S[-3, n]*((-8*(-720 - 1076*n + 1088*n^2 + 3031*n^3 + 1546*n^4 + 
            22*n^5 + 315*n^6 + 323*n^7 + 79*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) + S[-2, n]*((-16*(-44 + 9*n + 9*n^2))/(n*(1 + n)) - 
           1600*S[1, n]) - (16*(64 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         (2656*S[1, n]^3)/3 + S[1, n]*((8*(-632 - 430*n + 1051*n^2 + 
              1472*n^3 + 695*n^4 + 114*n^5 + 34*n^6))/(3*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)) - (2624*S[2, n])/3) + 
         (8*(-46 + 111*n + 111*n^2)*S[2, n])/(3*n*(1 + n)) + 
         (8000*S[3, n])/3 - (8960*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
       z3*((-4*(824 + 888*n - 250*n^2 - 2370*n^3 - 2451*n^4 - 608*n^5 + 
            1142*n^6 + 1174*n^7 + 307*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) + S[-2, n]*((16*(60 + 14*n + 15*n^2 + 2*n^3 + n^4))/
            (3*n*(1 + n)) - 1216*S[1, n]) - (352*S[1, n]^2)/(n*(1 + n)) + 
         96*S[1, n]^3 + S[1, n]*((-8*(-96 + 36*n - 52*n^2 - 143*n^3 + 
              73*n^4 + 215*n^5 + 79*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           416*S[2, n]) + (32*(5 + 12*n + 12*n^2)*S[2, n])/(n*(1 + n)) - 
         (320*S[3, n])/3 + 512*S[-2, 1, n] + 192*S[2, 1, n]) - 
       (32*(-13 + 17*n + 17*n^2)*S[2, 3, n])/(n*(1 + n)) - 
       (8*(380 + 462*n - 472*n^2 - 1264*n^3 - 273*n^4 + 466*n^5 + 173*n^6)*
         S[3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (6080*S[4, -2, n])/3 + (8*(-38 + 135*n + 135*n^2)*S[4, 1, n])/
        (3*n*(1 + n)) - (1088*S[4, 2, n])/3 - 1120*S[5, 1, n] - 
       (15104*S[-4, 1, 1, n])/3 + (1408*S[-3, -2, 1, n])/3 - 
       640*S[-3, 1, -2, n] - (32*(4 + 39*n + 39*n^2)*S[-3, 1, 1, n])/
        (3*n*(1 + n)) + (224*S[-3, 2, 1, n])/3 - 
       (16*(258 - 121*n - 120*n^2 + 2*n^3 + n^4)*S[-2, 1, -2, n])/
        (3*n*(1 + n)) + S[-2, n]*((4*(-64 - 112*n + 228*n^2 + 748*n^3 - 
            695*n^4 - 1756*n^5 - 1998*n^6 - 1959*n^7 - 975*n^8 + 786*n^9 + 
            944*n^10 + 245*n^11))/(3*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) - 
         (96*(-1 + n + n^2)*S[1, n]^3)/(n*(1 + n)) - 64*S[1, n]^4 - 
         (8*(8 + 94*n - 203*n^2 - 328*n^3 + 5*n^4 + 206*n^5 + 74*n^6)*
           S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 64*S[2, n]^2 + 
         S[1, n]^2*((8*(16 + 78*n - 333*n^2 - 300*n^3 + 49*n^4 + 250*n^5 + 
              96*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 352*S[2, n]) + 
         (16*(68 + 23*n + 24*n^2 + 2*n^3 + n^4)*S[3, n])/(3*n*(1 + n)) - 
         (6752*S[4, n])/3 + (5888*S[-3, 1, n])/3 + 
         (16*(10 + 41*n + 42*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (5248*S[-2, 2, n])/3 + S[1, n]*
          ((-8*(424 + 52*n - 1098*n^2 - 1321*n^3 + 262*n^4 + 590*n^5 - 
              166*n^6 - n^7 + 82*n^8 + 24*n^9))/(3*(-1 + n)^2*n^3*(1 + n)^3*
             (2 + n)) - (16*(16 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           (2368*S[3, n])/3 - (704*S[-2, 1, n])/3 - (11008*S[2, 1, n])/3) + 
         (64*(32 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 3200*S[3, 1, n] - 
         (12544*S[-2, 1, 1, n])/3) + (16*(-704 - 598*n + 1113*n^2 + 
          1664*n^3 + 1151*n^4 + 622*n^5 + 208*n^6)*S[-2, 1, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*S[-2, 2, -2, n])/3 - 
       (32*(74 + 15*n + 15*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)) - 
       (896*S[-2, 2, 2, n])/3 - (8960*S[-2, 3, 1, n])/3 + 
       (4576*S[2, -3, 1, n])/3 - (16*(134 + 39*n + 39*n^2)*S[2, 1, -2, n])/
        (3*n*(1 + n)) + S[1, n]^2*((1312 - 1968*n - 8936*n^2 - 7960*n^3 - 
           8992*n^4 - 5025*n^5 + 1005*n^6 + 4510*n^7 + 4538*n^8 + 2523*n^9 + 
           561*n^10)/(12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(-256 - 304*n + 217*n^2 + 488*n^3 + 291*n^4)*S[2, n])/
          (3*n^2*(1 + n)^2) + 108*S[2, n]^2 - (4*(-46 + 75*n + 75*n^2)*
           S[3, n])/(n*(1 + n)) + 344*S[4, n] - (6464*S[-3, 1, n])/3 - 
         (32*(-34 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) - 
         (6880*S[-2, 2, n])/3 + (24*(-2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n*(1 + n)) + 336*S[3, 1, n] + 4864*S[-2, 1, 1, n] - 
         48*S[2, 1, 1, n]) + (8*(-6 - 20*n + 16*n^2 + 51*n^3 + 29*n^4)*
         S[2, 1, 1, n])/(n^2*(1 + n)^2) + 
       S[2, n]*((-1760 - 528*n + 6168*n^2 + 1800*n^3 - 6072*n^4 + 16757*n^5 + 
           39207*n^6 + 10042*n^7 - 23706*n^8 - 19223*n^9 - 4253*n^10)/
          (12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + (4*(-398 + 513*n + 513*n^2)*
           S[3, n])/(3*n*(1 + n)) + 40*S[4, n] - (1120*S[-3, 1, n])/3 - 
         (16*(218 + 9*n + 9*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (3296*S[-2, 2, n])/3 - (8*(-4 + 15*n + 15*n^2)*S[2, 1, n])/
          (3*n*(1 + n)) - 432*S[3, 1, n] - (12416*S[-2, 1, 1, n])/3 + 
         (272*S[2, 1, 1, n])/3) + (80*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (352*S[2, 3, 1, n])/3 - (8896*S[3, 1, -2, n])/3 - 
       (16*(-206 + 195*n + 195*n^2)*S[3, 1, 1, n])/(3*n*(1 + n)) + 
       (64*S[3, 2, 1, n])/3 + (128*S[4, 1, 1, n])/3 + 256*S[-3, 1, 1, 1, n] + 
       (2816*S[-2, -2, 1, 1, n])/3 + S[1, n]*
        ((20672 + 29952*n - 56336*n^2 - 92576*n^3 + 62644*n^4 + 192852*n^5 + 
           141989*n^6 - 26095*n^7 - 54447*n^8 + 397*n^9 + 32543*n^10 + 
           27059*n^11 + 13255*n^12 + 3003*n^13)/(24*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)) + (2*(-54 + 25*n + 25*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         (2*(568 + 748*n - 570*n^2 - 1335*n^3 - 651*n^4 + 103*n^5 + 81*n^6)*
           S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-2 + 85*n + 85*n^2)*S[4, n])/(n*(1 + n)) - (2560*S[5, n])/3 + 
         1088*S[-4, 1, n] + (64*(59 + 6*n + 6*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)) - (128*S[-2, -3, n])/3 - 
         (16*(-496 - 290*n + 471*n^2 + 780*n^3 + 651*n^4 + 454*n^5 + 158*n^6)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (16*(-274 + 9*n + 9*n^2)*S[-2, 2, n])/(3*n*(1 + n)) + 
         (11392*S[-2, 3, n])/3 - 3680*S[2, -3, n] + 
         S[2, n]*((784 + 2384*n + 1222*n^2 + 737*n^3 + 3537*n^4 + 4511*n^5 + 
             1545*n^6)/(6*n^3*(1 + n)^3) + (976*S[3, n])/3 + 
           (13696*S[-2, 1, n])/3 - (64*S[2, 1, n])/3) - 
         (4*(-52 - 80*n + 57*n^2 + 134*n^3 + 85*n^4)*S[2, 1, n])/
          (3*n^2*(1 + n)^2) - 64*S[2, 3, n] + (8*(-106 + 109*n + 109*n^2)*
           S[3, 1, n])/(n*(1 + n)) - (1696*S[4, 1, n])/3 + 
         (7168*S[-3, 1, 1, n])/3 + 3264*S[-2, 1, -2, n] + 
         (64*(-52 + 7*n + 7*n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + 
         (11648*S[-2, 2, 1, n])/3 + (11200*S[2, 1, -2, n])/3 - 
         (24*(-2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) - 
         (160*S[2, 2, 1, n])/3 - (1984*S[3, 1, 1, n])/3 - 
         10752*S[-2, 1, 1, 1, n]) - (192*(-16 + n + n^2)*S[-2, 1, 1, 1, n])/
        (n*(1 + n)) + 192*S[-2, 1, 1, 2, n] - 128*S[-2, 2, 1, 1, n] + 
       2048*S[2, -2, 1, 1, n] + (64*S[2, 2, 1, 1, n])/3 + 
       704*S[3, 1, 1, 1, n] + 9216*S[-2, 1, 1, 1, 1, n]) + 
     CA^2*CF*((-559872 - 4240512*n - 2637792*n^2 + 17762832*n^3 + 
         18604224*n^4 - 31332904*n^5 - 54366650*n^6 - 63564367*n^7 - 
         90914040*n^8 - 31073520*n^9 + 96490716*n^10 + 104531506*n^11 - 
         478888*n^12 - 53071856*n^13 - 30802914*n^14 - 5729259*n^15)/
        (5832*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + (544*S[-6, n])/9 + 
       (1072*S[-3, n]^2)/3 + z2^2*((-12*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
          (5*n^2*(1 + n)^2) - (96*S[-2, n])/5) + (32*S[-2, n]^3)/9 + 
       S[-5, n]*((2*(-252 + 1318*n + 1321*n^2 + 6*n^3 + 3*n^4))/
          (9*n*(1 + n)) - 208*S[1, n]) + (121*S[1, n]^4)/27 + 
       z5*((5*(-5 + n)*(6 + n)*(8 + n + n^2))/(3*n*(1 + n)) + 240*S[1, n]) + 
       S[-4, n]*((-4*(-522 - 1671*n - 7331*n^2 - 5937*n^3 + 1444*n^4 + 
            4701*n^5 + 1540*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (736*S[-2, n])/3 - (8*(12 + 53*n + 53*n^2)*S[1, n])/(9*n*(1 + n)) + 
         (320*S[1, n]^2)/3 - (320*S[2, n])/3) + 
       ((-90 + 44*n + 413*n^2 + 792*n^3 + 423*n^4)*S[2, n]^2)/
        (9*n^2*(1 + n)^2) - (56*S[2, n]^3)/9 + 
       S[-2, n]^2*((-8*(-74 - 61*n - 24*n^2 - 4*n^3 + 110*n^4 + 148*n^5 + 
            49*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (8*(-38 + 47*n + 47*n^2)*S[1, n])/(3*n*(1 + n)) - 
         (400*S[1, n]^2)/3 + (208*S[2, n])/3) - (1280*S[3, n]^2)/9 - 
       (2*(-450 - 53*n - 2970*n^2 - 5233*n^3 + 3143*n^4 + 6951*n^5 + 
          2284*n^6)*S[4, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (2*(-480 + 1432*n + 1435*n^2 + 6*n^3 + 3*n^4)*S[5, n])/(9*n*(1 + n)) + 
       (80*S[6, n])/9 - 224*S[-5, 1, n] + (1216*S[-4, -2, n])/3 + 
       (8*(-140 + 57*n + 57*n^2)*S[-4, 1, n])/(3*n*(1 + n)) + 
       (2096*S[-4, 2, n])/3 + (4*(672 + 828*n - 3616*n^2 - 4599*n^3 - 
          1216*n^4 + 771*n^5 + 248*n^6)*S[-3, 1, n])/(9*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)) - (2848*S[-3, 3, n])/3 + (32*S[-2, -3, n])/
        (3*n*(1 + n)) + (2240*S[-2, 1, n]^2)/3 - 
       (8*(-1746 - 1383*n + 4385*n^2 + 5724*n^3 + 2678*n^4 + 528*n^5 + 
          182*n^6)*S[-2, 2, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (4*(408 + 152*n + 155*n^2 + 6*n^3 + 3*n^4)*S[-2, 3, n])/
        (9*n*(1 + n)) + (8*(369 + 106*n + 106*n^2)*S[2, -3, n])/
        (9*n*(1 + n)) + S[-2, 1, n]*
        ((-4*(33696 + 45216*n - 44544*n^2 - 126830*n^3 - 63305*n^4 + 
            8530*n^5 + 13276*n^6 + 7582*n^7 + 1963*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 32*S[2, 1, n]) - 
       (4*(360 + 1860*n + 1188*n^2 + 236*n^3 + 13189*n^4 + 25248*n^5 + 
          16568*n^6 + 3691*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(2 + n)) - 
       (56*S[2, 1, n]^2)/3 + S[1, n]^3*((-726 + 4649*n + 4649*n^2)/
          (81*n*(1 + n)) + (616*S[2, n])/27 - (640*S[3, n])/9 - 
         320*S[-2, 1, n] + (32*S[2, 1, n])/9) + 
       S[-3, n]*((-2*(-36288 - 51408*n + 61872*n^2 + 182846*n^3 + 78905*n^4 - 
            22930*n^5 + 6284*n^6 + 15422*n^7 + 3761*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         S[-2, n]*((8*(40 + 13*n + 13*n^2))/(3*n*(1 + n)) - 
           (832*S[1, n])/3) - (16*(117 + 77*n + 77*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (544*S[1, n]^3)/3 + 
         S[1, n]*((-4*(3258 + 2811*n - 5747*n^2 - 10617*n^3 - 2858*n^4 + 
              2109*n^5 + 676*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           144*S[2, n]) + (40*(-27 + 22*n + 22*n^2)*S[2, n])/(9*n*(1 + n)) + 
         (2080*S[3, n])/3 - (3136*S[-2, 1, n])/3 + (80*S[2, 1, n])/3) + 
       z3*((2*(-7344 - 10440*n - 4220*n^2 - 21696*n^3 - 72773*n^4 - 
            52470*n^5 + 34840*n^6 + 56958*n^7 + 17529*n^8))/
          (27*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 32*S[-3, n] + 
         S[-2, n]*((4*(48 + 214*n + 215*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
           320*S[1, n]) - (16*(4 + 11*n + 11*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         S[1, n]*((-8*(-1188 - 18*n - 5665*n^2 - 8898*n^3 + 3107*n^4 + 
              9240*n^5 + 3098*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           64*S[2, n]) + (32*(1 + 18*n + 18*n^2)*S[2, n])/(n*(1 + n)) - 
         128*S[3, n] + 192*S[-2, 1, n] + 96*S[2, 1, n]) + 
       S[3, n]*((2*(-7884 - 15534*n + 15276*n^2 - 20848*n^3 - 174643*n^4 - 
            99922*n^5 + 155918*n^6 + 169784*n^7 + 43949*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (2080*S[-2, 1, n])/3 + 
         (880*S[2, 1, n])/9) - (16*(-35 + 52*n + 52*n^2)*S[2, 3, n])/
        (3*n*(1 + n)) - (4*(3240 + 2304*n - 5402*n^2 - 9309*n^3 - 3293*n^4 + 
          1065*n^5 + 379*n^6)*S[3, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (1600*S[4, -2, n])/3 + (8*(33 + 367*n + 367*n^2)*
         S[4, 1, n])/(9*n*(1 + n)) - (952*S[4, 2, n])/3 - 
       (2144*S[5, 1, n])/3 - (4480*S[-4, 1, 1, n])/3 + 
       (704*S[-3, -2, 1, n])/3 - 320*S[-3, 1, -2, n] - 
       (352*(-1 + 2*n + 2*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) + 
       (112*S[-3, 2, 1, n])/3 - (4*(356 - 294*n - 293*n^2 + 2*n^3 + n^4)*
         S[-2, 1, -2, n])/(3*n*(1 + n)) + 
       S[-2, n]*((2*(-648 - 468*n + 14856*n^2 - 10052*n^3 - 68436*n^4 - 
            61407*n^5 - 19116*n^6 - 83703*n^7 - 78468*n^8 + 25931*n^9 + 
            42732*n^10 + 10683*n^11))/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) + 
         (1760*S[1, n]^3)/27 + S[1, n]^2*
          ((4*(162 + 62*n + 601*n^2 + 1075*n^3 + 536*n^4))/
            (9*n^2*(1 + n)^2) - 32*S[2, n]) - 
         (4*(288 - 126*n + 1099*n^2 + 2261*n^3 + 1108*n^4)*S[2, n])/
          (27*n^2*(1 + n)^2) - (16*S[2, n]^2)/3 + 
         (4*(144 + 916*n + 925*n^2 + 18*n^3 + 9*n^4)*S[3, n])/
          (27*n*(1 + n)) - (1648*S[4, n])/3 + (1600*S[-3, 1, n])/3 + 
         (4*(36 + 110*n + 111*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (1280*S[-2, 2, n])/3 + S[1, n]*
          ((4*(12636 + 15102*n - 12672*n^2 - 39305*n^3 - 28625*n^4 - 
              1469*n^5 + 18841*n^6 + 16762*n^7 + 4258*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (32*(-3 + 22*n + 22*n^2)*
             S[2, n])/(3*n*(1 + n)) - (320*S[3, n])/3 - 160*S[-2, 1, n] - 
           960*S[2, 1, n]) + (32*(27 + 22*n + 22*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + 768*S[3, 1, n] - (3584*S[-2, 1, 1, n])/3) + 
       (8*(-4968 - 3048*n + 6692*n^2 + 9099*n^3 + 7064*n^4 + 4425*n^5 + 
          1472*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (64*S[-2, 2, -2, n])/3 - (64*(21 + 11*n + 11*n^2)*S[-2, 2, 1, n])/
        (9*n*(1 + n)) - (832*S[-2, 2, 2, n])/3 - (1984*S[-2, 3, 1, n])/3 + 
       (2096*S[2, -3, 1, n])/3 - (16*(63 + 44*n + 44*n^2)*S[2, 1, -2, n])/
        (9*n*(1 + n)) + S[1, n]^2*((-540 - 2772*n - 2304*n^2 + 16554*n^3 + 
           86401*n^4 + 236812*n^5 + 323478*n^6 + 208318*n^7 + 50689*n^8)/
          (162*n^4*(1 + n)^4) + (2*(6 - 121*n + 38*n^2 + 294*n^3 + 147*n^4)*
           S[2, n])/(9*n^2*(1 + n)^2) - (8*S[2, n]^2)/3 + 
         (4*(240 + 11*n + 11*n^2)*S[3, n])/(9*n*(1 + n)) - 72*S[4, n] - 
         512*S[-3, 1, n] - (352*(-9 + 5*n + 5*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) - (1888*S[-2, 2, n])/3 - 
         (4*(12 + 209*n + 209*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         (1168*S[3, 1, n])/3 + (4480*S[-2, 1, 1, n])/3 - 32*S[2, 1, 1, n]) + 
       (4*(-84 + 607*n + 562*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) + 
       S[2, n]*((72 + 2940*n + 4428*n^2 - 4292*n^3 - 147456*n^4 - 
           615171*n^5 - 1101180*n^6 - 980826*n^7 - 425688*n^8 - 71503*n^9)/
          (54*n^4*(1 + n)^4*(2 + n)) + (296*(-18 + 13*n + 13*n^2)*S[3, n])/
          (27*n*(1 + n)) + (424*S[4, n])/3 - (1040*S[-3, 1, n])/3 + 
         (16*(-57 + 22*n + 22*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         352*S[-2, 2, n] + (16*(1 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) - 
         (1168*S[3, 1, n])/3 - 1088*S[-2, 1, 1, n] + (272*S[2, 1, 1, n])/3) + 
       (4*(-24 + 29*n + 29*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (640*S[2, 3, 1, n])/3 - (1952*S[3, 1, -2, n])/3 - 
       (16*(-264 + 287*n + 287*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) - 
       (208*S[3, 2, 1, n])/3 + (320*S[4, 1, 1, n])/3 + 
       384*S[-3, 1, 1, 1, n] + (1408*S[-2, -2, 1, 1, n])/3 - 
       (64*(-117 + 22*n + 22*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       96*S[-2, 1, 1, 2, n] - 64*S[-2, 2, 1, 1, n] + 384*S[2, -2, 1, 1, n] - 
       (16*(36 + 11*n + 11*n^2)*S[2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       S[1, n]*((-50544 - 321408*n - 384156*n^2 + 814536*n^3 + 1430550*n^4 - 
           2234074*n^5 - 8442036*n^6 - 9404623*n^7 - 1037899*n^8 + 
           8383052*n^9 + 8947106*n^10 + 3815193*n^11 + 599375*n^12)/
          (729*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
         (4*(-6 + 145*n + 145*n^2)*S[2, n]^2)/(9*n*(1 + n)) + 
         (4*(1314 + 1461*n - 6055*n^2 - 10116*n^3 + 68*n^4 + 5856*n^5 + 
            1964*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-162 + 893*n + 893*n^2)*S[4, n])/(9*n*(1 + n)) + 
         (448*S[5, n])/3 + (1184*S[-4, 1, n])/3 + 
         (64*(12 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) - 
         (64*S[-2, -3, n])/3 - (8*(-3870 - 1785*n + 1945*n^2 + 3087*n^3 + 
            4822*n^4 + 4629*n^5 + 1540*n^6)*S[-2, 1, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (32*(105 + 11*n + 11*n^2)*S[-2, 2, n])/(9*n*(1 + n)) + 
         (2912*S[-2, 3, n])/3 - 1040*S[2, -3, n] + 
         S[2, n]*((720 + 3720*n + 3828*n^2 - 15736*n^3 - 43139*n^4 - 
             43683*n^5 - 19897*n^6 - 3221*n^7)/(27*n^3*(1 + n)^3*(2 + n)) + 
           (1184*S[3, n])/3 + 1376*S[-2, 1, n] - 32*S[2, 1, n]) - 
         (4*(6 - 149*n + 414*n^2 + 1087*n^3 + 536*n^4)*S[2, 1, n])/
          (9*n^2*(1 + n)^2) - (1120*S[2, 3, n])/3 + 
         (16*(-73 + 48*n + 48*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 
         (176*S[4, 1, n])/3 + (1600*S[-3, 1, 1, n])/3 + 
         (3424*S[-2, 1, -2, n])/3 + (128*(-69 + 22*n + 22*n^2)*
           S[-2, 1, 1, n])/(9*n*(1 + n)) + (3200*S[-2, 2, 1, n])/3 + 
         992*S[2, 1, -2, n] + (8*(12 + 55*n + 55*n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)) + 64*S[2, 2, 1, n] - (2816*S[3, 1, 1, n])/3 - 
         3200*S[-2, 1, 1, 1, n] + 128*S[2, 1, 1, 1, n]) - 
       (272*S[2, 2, 1, 1, n])/3 + (2720*S[3, 1, 1, 1, n])/3 + 
       2560*S[-2, 1, 1, 1, 1, n] - (640*S[2, 1, 1, 1, 1, n])/3) + 
     CA*(CF*NF*TF*((119232 - 82944*n - 542160*n^2 + 461088*n^3 + 
           1213892*n^4 + 266216*n^5 + 2628591*n^6 + 3712287*n^7 - 
           1634037*n^8 - 5520669*n^9 - 1935731*n^10 + 2026189*n^11 + 
           1845381*n^12 + 428649*n^13)/(729*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)) - (1504*S[-5, n])/9 + 
         z2^2*((16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) - (64*S[1, n])/5) - 
         (88*S[1, n]^4)/27 + S[-4, n]*((16*(42 + 197*n + 197*n^2))/
            (27*n*(1 + n)) + (128*S[1, n])/9) + S[-2, n]^2*
          ((16*(-2 + 13*n + 13*n^2))/(3*n*(1 + n)) + (128*S[1, n])/3) + 
         z3*((-4*(-720 - 148*n - 5120*n^2 - 9635*n^3 - 1489*n^4 + 7047*n^5 + 
              3153*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (448*S[-2, n])/3 + (16*(-72 - 794*n - 433*n^2 + 722*n^3 + 361*n^4)*
             S[1, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) + 32*S[1, n]^2 - 
           (352*S[2, n])/3) + S[-3, n]*((32*(54 + 705*n + 901*n^2 - 303*n^3 - 
              161*n^4 + 75*n^5 + 25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (256*S[-2, n])/3 + (256*(-3 + 5*n + 5*n^2)*S[1, n])/
            (27*n*(1 + n)) + (448*S[1, n]^2)/9 - (320*S[2, n])/9) + 
         S[1, n]^3*((-16*(-33 + 194*n + 194*n^2))/(81*n*(1 + n)) - 
           (224*S[2, n])/27) - (4*(16 + 109*n + 109*n^2)*S[2, n]^2)/
          (9*n*(1 + n)) - (8*(-132 + 292*n - 3669*n^2 - 6688*n^3 + 1826*n^4 + 
            6552*n^5 + 2251*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + (4*(372 - 3344*n - 1657*n^2 + 3374*n^3 + 1687*n^4)*
           S[4, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) - (1312*S[5, n])/9 - 
         (64*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/(9*n*(1 + n)) + 
         (64*(63 + 192*n + 239*n^2 + 166*n^3 + 83*n^4)*S[-2, 1, n])/
          (81*n^2*(1 + n)^2) - (64*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/
          (27*n*(1 + n)) + (448*S[-2, 3, n])/9 - (256*S[2, -3, n])/9 + 
         S[-2, n]*((-16*(-36 + 114*n - 758*n^2 - 1879*n^3 - 1289*n^4 - 
              493*n^5 - 1760*n^6 - 127*n^7 + 783*n^8 + 261*n^9))/
            (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) - 
           (128*(-1 + 5*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 
           (640*S[1, n]^3)/27 + (64*(-9 + 20*n + 20*n^2)*S[2, n])/
            (27*n*(1 + n)) + S[1, n]*((-64*(-90 - 63*n + 14*n^2 - 33*n^3 + 
                164*n^4 + 249*n^5 + 83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + 
                n)) + (256*S[2, n])/3) - (1856*S[3, n])/27 - 
           (256*S[2, 1, n])/9) + S[2, n]*
          ((2*(-792 + 1188*n + 4416*n^2 + 64886*n^3 + 220675*n^4 + 
              288291*n^5 + 161273*n^6 + 32287*n^7))/(81*n^3*(1 + n)^3*
             (2 + n)) - (1360*S[3, n])/27 - (128*S[-2, 1, n])/3 - 
           16*S[2, 1, n]) + (8*(240 - 60*n + 1096*n^2 + 4309*n^3 + 4010*n^4 + 
            1103*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
         S[1, n]^2*((-2*(-252 + 1080*n + 2064*n^2 + 7825*n^3 + 23253*n^4 + 
              23619*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) + 
           (8*(11 + 2*n + 2*n^2)*S[2, n])/(9*n*(1 + n)) - (16*S[3, n])/9 + 
           (640*S[-2, 1, n])/9 + (304*S[2, 1, n])/9) + (320*S[2, 3, n])/3 - 
         (8*(216 - 154*n - 23*n^2 + 262*n^3 + 131*n^4)*S[3, 1, n])/
          (27*(-1 + n)*n*(1 + n)*(2 + n)) - (1120*S[4, 1, n])/9 + 
         (256*S[-3, 1, 1, n])/3 - (256*S[-2, 1, -2, n])/3 - 
         (128*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, 1, n])/9 + (256*S[2, 1, -2, n])/9 + 
         S[1, n]*((-4*(-16848 + 19008*n + 83592*n^2 - 44730*n^3 - 
              328702*n^4 - 656852*n^5 - 538565*n^6 + 284116*n^7 + 
              771262*n^8 + 440578*n^9 + 80453*n^10))/(729*(-1 + n)*n^4*
             (1 + n)^4*(2 + n)) + (8*(-120 - 102*n + 959*n^2 + 2150*n^3 + 
              1513*n^4 + 328*n^5)*S[2, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
           (224*S[2, n]^2)/9 - (32*(-6 - 218*n - 121*n^2 + 194*n^3 + 97*n^4)*
             S[3, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) + (1312*S[4, n])/9 - 
           (256*S[-3, 1, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
            (27*n*(1 + n)) - (128*S[-2, 2, n])/9 + 
           (16*(-13 + 40*n + 40*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           96*S[3, 1, n] - (1024*S[-2, 1, 1, n])/9 - (160*S[2, 1, 1, n])/3) - 
         (32*(-3 + 8*n + 8*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) - 
         (64*S[2, 2, 1, n])/3 + (1696*S[3, 1, 1, n])/9 + 
         (512*S[-2, 1, 1, 1, n])/9 + (64*S[2, 1, 1, 1, n])/9) + 
       CF^2*((300672 + 1390176*n + 807456*n^2 - 4977096*n^3 - 6176300*n^4 + 
           7299204*n^5 + 14654523*n^6 + 9865380*n^7 + 13282506*n^8 + 
           14028102*n^9 - 3078616*n^10 - 13210842*n^11 - 3856542*n^12 + 
           3703662*n^13 + 2631933*n^14 + 494694*n^15)/(648*(-1 + n)^2*n^6*
           (1 + n)^6*(2 + n)) - (544*S[-6, n])/3 - 1184*S[-3, n]^2 - 
         (32*S[-2, n]^3)/3 + z2^2*((36*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
            (5*n^2*(1 + n)^2) + (288*S[-2, n])/5) + (44*S[1, n]^5)/9 + 
         z5*((-20*(-156 + 194*n + 195*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) + 
           560*S[1, n]) + S[-5, n]*((-4*(246 + 1585*n + 1591*n^2 + 12*n^3 + 
              6*n^4))/(9*n*(1 + n)) + (3920*S[1, n])/3) + 
         S[-2, n]^2*((2*(-808 - 676*n + 50*n^2 + 459*n^3 + 1041*n^4 + 
              1233*n^5 + 429*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (4*(-222 + 161*n + 161*n^2)*S[1, n])/(3*n*(1 + n)) + 
           392*S[1, n]^2 - 168*S[2, n]) + 
         ((612 - 1698*n + 2815*n^2 + 9026*n^3 + 4513*n^4)*S[2, n]^2)/
          (27*n^2*(1 + n)^2) + (64*S[2, n]^3)/3 + 
         S[1, n]^4*((-110 + 433*n + 433*n^2)/(9*n*(1 + n)) + 8*S[2, n]) + 
         S[-4, n]*((2*(-2160 - 3372*n - 39944*n^2 - 36645*n^3 - 245*n^4 + 
              18885*n^5 + 6457*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           960*S[-2, n] - (4*(-126 + 31*n + 31*n^2)*S[1, n])/(9*n*(1 + n)) - 
           456*S[1, n]^2 + (1400*S[2, n])/3) + (3392*S[3, n]^2)/9 + 
         (4*(-612 - 1464*n - 5873*n^2 - 8871*n^3 + 6934*n^4 + 13935*n^5 + 
            4591*n^6)*S[4, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-216 + 1865*n + 1871*n^2 + 12*n^3 + 6*n^4)*S[5, n])/
          (9*n*(1 + n)) + 224*S[6, n] + 288*S[-5, 1, n] - 1216*S[-4, -2, n] - 
         (8*(-484 + 189*n + 189*n^2)*S[-4, 1, n])/(3*n*(1 + n)) - 
         2384*S[-4, 2, n] - (4*(2544 + 3702*n - 11297*n^2 - 15318*n^3 - 
            5339*n^4 + 1128*n^5 + 388*n^6)*S[-3, 1, n])/(9*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + 3456*S[-3, 3, n] + 
         (16*(-1 + n)*(2 + n)*S[-2, -3, n])/(n*(1 + n)) - 
         2688*S[-2, 1, n]^2 + (8*(-5976 - 5646*n + 14323*n^2 + 19782*n^3 + 
            10126*n^4 + 2766*n^5 + 913*n^6)*S[-2, 2, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (16*(495 + 97*n + 100*n^2 + 6*n^3 + 3*n^4)*S[-2, 3, n])/
          (9*n*(1 + n)) - (4*(2898 + 487*n + 487*n^2)*S[2, -3, n])/
          (9*n*(1 + n)) + z3*((4560 + 6920*n + 1392*n^2 - 3058*n^3 + 
             14927*n^4 + 17488*n^5 - 6690*n^6 - 15158*n^7 - 5021*n^8)/
            (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 64*S[-3, n] - 
           (16*(54 + 114*n + 115*n^2 + 2*n^3 + n^4)*S[-2, n])/(3*n*(1 + n)) + 
           (4*(94 + 35*n + 35*n^2)*S[1, n]^2)/(n*(1 + n)) - 96*S[1, n]^3 - 
           (12*(18 + 77*n + 77*n^2)*S[2, n])/(n*(1 + n)) + 
           S[1, n]*((2*(-1368 + 44*n - 2470*n^2 - 3299*n^3 + 2385*n^4 + 
                5331*n^5 + 1873*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             1248*S[-2, n] + 480*S[2, n]) + 256*S[3, n] - 640*S[-2, 1, n] - 
           288*S[2, 1, n]) + S[3, n]*((63072 + 100320*n - 50508*n^2 - 
             76528*n^3 + 292481*n^4 + 226586*n^5 - 305212*n^6 - 360322*n^7 - 
             97249*n^8)/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           2656*S[-2, 1, n] - (1072*S[2, 1, n])/9) + 
         S[-3, n]*((4*(-55728 - 80460*n + 91248*n^2 + 264683*n^3 + 
              120647*n^4 - 22336*n^5 + 14789*n^6 + 24143*n^7 + 5894*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (8*(1044 + 335*n + 335*n^2)*
             S[1, n]^2)/(9*n*(1 + n)) - (2416*S[1, n]^3)/3 + 
           S[-2, n]*((8*(-212 + n + n^2))/(3*n*(1 + n)) + (4064*S[1, n])/3) - 
           (4*(-678 + 773*n + 773*n^2)*S[2, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(12204 + 9492*n - 20953*n^2 - 34482*n^3 - 11971*n^4 + 
                3192*n^5 + 1046*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (2176*S[2, n])/3) - 2720*S[3, n] + 3584*S[-2, 1, n] - 
           80*S[2, 1, n]) + S[1, n]^3*((-864 + 1484*n + 2520*n^2 + 6857*n^3 + 
             24471*n^4 + 26643*n^5 + 8425*n^6)/(54*n^3*(1 + n)^3) - 
           (4*(108 + 491*n + 491*n^2)*S[2, n])/(27*n*(1 + n)) + 
           (1648*S[3, n])/9 + 1120*S[-2, 1, n] - (320*S[2, 1, n])/9) + 
         (4*(552 + 1772*n + 1842*n^2 - 61*n^3 + 3500*n^4 + 8811*n^5 + 
            6361*n^6 + 1511*n^7)*S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)) + 
         40*S[2, 1, n]^2 + S[-2, 1, n]*((8*(51624 + 70380*n - 68574*n^2 - 
              195599*n^3 - 99269*n^4 + 7126*n^5 + 10549*n^6 + 4747*n^7 + 
              1288*n^8))/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           96*S[2, 1, n]) + (16*(-303 + 431*n + 431*n^2)*S[2, 3, n])/
          (9*n*(1 + n)) + (4*(8568 + 8430*n - 16541*n^2 - 31599*n^3 - 
            4124*n^4 + 13341*n^5 + 4645*n^6)*S[3, 1, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 2080*S[4, -2, n] - 
         (4*(-162 + 1807*n + 1807*n^2)*S[4, 1, n])/(9*n*(1 + n)) + 
         552*S[4, 2, n] + (5888*S[5, 1, n])/3 + 5504*S[-4, 1, 1, n] - 
         704*S[-3, -2, 1, n] + 960*S[-3, 1, -2, n] + 
         (16*(-40 + 127*n + 127*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - 
         112*S[-3, 2, 1, n] + (8*(614 - 415*n - 413*n^2 + 4*n^3 + 2*n^4)*
           S[-2, 1, -2, n])/(3*n*(1 + n)) - 
         (8*(-16272 - 11478*n + 23401*n^2 + 33174*n^3 + 24487*n^4 + 
            14448*n^5 + 4816*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + S[-2, n]*((-2*(-3024 - 3960*n + 35868*n^2 + 92*n^3 - 
              155637*n^4 - 170226*n^5 - 92178*n^6 - 220299*n^7 - 183261*n^8 + 
              73084*n^9 + 110952*n^10 + 27981*n^11))/(81*(-1 + n)^2*n^4*
             (1 + n)^4*(2 + n)) - (16*(81 + 139*n + 139*n^2)*S[1, n]^3)/
            (27*n*(1 + n)) + 32*S[1, n]^4 + S[1, n]^2*
            ((-4*(-600 + 310*n - 2955*n^2 - 3874*n^3 + 1355*n^4 + 3972*n^5 + 
                1360*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             112*S[2, n]) + (4*(-1080 + 1926*n - 5899*n^2 - 10050*n^3 + 
              2333*n^4 + 8592*n^5 + 2882*n^6)*S[2, n])/(27*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)) + (128*S[2, n]^2)/3 - 
           (8*(756 + 1123*n + 1141*n^2 + 36*n^3 + 18*n^4)*S[3, n])/
            (27*n*(1 + n)) + 2224*S[4, n] - 2048*S[-3, 1, n] - 
           (8*(46 + 151*n + 153*n^2 + 4*n^3 + 2*n^4)*S[-2, 1, n])/
            (3*n*(1 + n)) - 1728*S[-2, 2, n] - (32*(150 + 71*n + 71*n^2)*
             S[2, 1, n])/(9*n*(1 + n)) + S[1, n]*
            ((-4*(-36720 - 6336*n + 85194*n^2 + 88933*n^3 - 28434*n^4 - 
                70242*n^5 - 36138*n^6 + 4185*n^7 + 22794*n^8 + 7868*n^9))/
              (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) + 
             (8*(24 + 185*n + 185*n^2)*S[2, n])/(3*n*(1 + n)) + 608*S[3, n] + 
             (1312*S[-2, 1, n])/3 + (11264*S[2, 1, n])/3) - 3136*S[3, 1, n] + 
           4480*S[-2, 1, 1, n]) + 64*S[-2, 2, -2, n] + 
         (16*(390 + 133*n + 133*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) + 
         704*S[-2, 2, 2, n] + 2816*S[-2, 3, 1, n] - 2160*S[2, -3, 1, n] + 
         (8*(654 + 293*n + 293*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + 
         S[2, n]*((53568 + 26496*n - 117840*n^2 - 29428*n^3 - 640204*n^4 - 
             2659411*n^5 - 3058933*n^6 + 374654*n^7 + 3165914*n^8 + 
             2173209*n^9 + 463143*n^10)/(324*(-1 + n)*n^4*(1 + n)^4*
             (2 + n)) - (16*(-1143 + 1159*n + 1159*n^2)*S[3, n])/
            (27*n*(1 + n)) - (616*S[4, n])/3 + 880*S[-3, 1, n] - 
           (8*(-446 + 79*n + 79*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
           (3760*S[-2, 2, n])/3 - (20*(4 + 9*n + 9*n^2)*S[2, 1, n])/
            (3*n*(1 + n)) + (3136*S[3, 1, n])/3 + (12736*S[-2, 1, 1, n])/3 - 
           (544*S[2, 1, 1, n])/3) - (4*(-36 - 143*n + 200*n^2 + 536*n^3 + 
            277*n^4)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2) + 
         S[1, n]^2*((-10560 - 7936*n + 19056*n^2 + 28996*n^3 + 42980*n^4 + 
             48719*n^5 + 5681*n^6 - 34822*n^7 - 36762*n^8 - 22141*n^9 - 
             5563*n^10)/(36*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (4*(-57 - 331*n + 847*n^2 + 2224*n^3 + 1124*n^4)*S[2, n])/
            (9*n^2*(1 + n)^2) - (40*S[2, n]^2)/3 + 
           (4*(-744 + 733*n + 733*n^2)*S[3, n])/(9*n*(1 + n)) - 88*S[4, n] + 
           (6304*S[-3, 1, n])/3 + (208*(-54 + 19*n + 19*n^2)*S[-2, 1, n])/
            (9*n*(1 + n)) + (7216*S[-2, 2, n])/3 + 
           (16*(30 + 29*n + 29*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (2464*S[3, 1, n])/3 - (16256*S[-2, 1, 1, n])/3 + 
           80*S[2, 1, 1, n]) - (4*(-4 + 65*n + 65*n^2)*S[2, 2, 1, n])/
          (3*n*(1 + n)) - (1760*S[2, 3, 1, n])/3 + 2784*S[3, 1, -2, n] + 
         (32*(-387 + 361*n + 361*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) + 
         48*S[3, 2, 1, n] + (320*S[4, 1, 1, n])/3 - 896*S[-3, 1, 1, 1, n] - 
         1408*S[-2, -2, 1, 1, n] + (160*(-180 + 23*n + 23*n^2)*
           S[-2, 1, 1, 1, n])/(9*n*(1 + n)) - 288*S[-2, 1, 1, 2, n] + 
         192*S[-2, 2, 1, 1, n] - 1792*S[2, -2, 1, 1, n] + 
         S[1, n]*((-521856 - 844704*n + 920640*n^2 + 2725928*n^3 + 
             669484*n^4 - 4645260*n^5 - 6891201*n^6 - 353013*n^7 + 
             6607155*n^8 + 5181991*n^9 - 706147*n^10 - 3476151*n^11 - 
             2189691*n^12 - 458487*n^13)/(648*(-1 + n)^2*n^5*(1 + n)^5*
             (2 + n)) + (8*(15 + 236*n + 236*n^2)*S[2, n]^2)/(9*n*(1 + n)) - 
           (2*(8568 + 5496*n - 12548*n^2 - 14895*n^3 - 5909*n^4 + 1227*n^5 + 
              781*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (8*(-99 + 734*n + 734*n^2)*S[4, n])/(9*n*(1 + n)) + 256*S[5, n] - 
           (4000*S[-4, 1, n])/3 - (32*(107 + 50*n + 50*n^2)*S[-3, 1, n])/
            (3*n*(1 + n)) + 64*S[-2, -3, n] + 
           (8*(-12204 - 6180*n + 8129*n^2 + 13194*n^3 + 15503*n^4 + 
              13344*n^5 + 4502*n^6)*S[-2, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (8*(1662 + 61*n + 61*n^2)*S[-2, 2, n])/
            (9*n*(1 + n)) - 3840*S[-2, 3, n] + 3920*S[2, -3, n] + 
           (4*(-150 - 365*n + 420*n^2 + 1084*n^3 + 575*n^4)*S[2, 1, n])/
            (9*n^2*(1 + n)^2) + S[2, n]*((2592 - 76536*n - 93780*n^2 - 48370*
                n^3 - 480947*n^4 - 889137*n^5 - 556705*n^6 - 116957*n^7)/
              (162*n^3*(1 + n)^3*(2 + n)) - (2960*S[3, n])/3 - 
             (15104*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
           (2080*S[2, 3, n])/3 - (8*(-1212 + 869*n + 869*n^2)*S[3, 1, n])/
            (9*n*(1 + n)) + 240*S[4, 1, n] - (6784*S[-3, 1, 1, n])/3 - 
           (11744*S[-2, 1, -2, n])/3 - (32*(-1020 + 239*n + 239*n^2)*
             S[-2, 1, 1, n])/(9*n*(1 + n)) - (12224*S[-2, 2, 1, n])/3 - 
           (11552*S[2, 1, -2, n])/3 - (40*(6 + 13*n + 13*n^2)*S[2, 1, 1, n])/
            (3*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + 1984*S[3, 1, 1, n] + 
           11776*S[-2, 1, 1, 1, n] - 128*S[2, 1, 1, 1, n]) + 
         (32*(6 + 13*n + 13*n^2)*S[2, 1, 1, 1, n])/(3*n*(1 + n)) + 
         (208*S[2, 2, 1, 1, n])/3 - (6368*S[3, 1, 1, 1, n])/3 - 
         9728*S[-2, 1, 1, 1, 1, n] + (640*S[2, 1, 1, 1, 1, n])/3))), 
 CqG1NS[N, Larin] -> 1 + CF*as[MS]*((2 - 5*n - 6*n^2 - 9*n^3)/(n^2*(1 + n)) + 
     Log[Q2/mu2]*((2 + 3*n + 3*n^2)/(n*(1 + n)) - 4*S[1, n]) + 
     ((-2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 2*S[1, n]^2 - 2*S[2, n]) + 
   as[MS]^2*(CF*NF*TF*((360 + 72*n - 940*n^2 + 655*n^3 + 3437*n^4 + 
         3429*n^5 + 1371*n^6)/(54*n^3*(1 + n)^3) + 
       Log[Q2/mu2]^2*((2*(2 + 3*n + 3*n^2))/(3*n*(1 + n)) - (8*S[1, n])/3) - 
       (2*(-6 + 29*n + 29*n^2)*S[1, n]^2)/(9*n*(1 + n)) - (8*S[1, n]^3)/9 + 
       Log[Q2/mu2]*((-2*(-24 - 10*n + 65*n^2 + 96*n^3 + 57*n^4))/
          (9*n^2*(1 + n)^2) + (4*(-6 + 29*n + 29*n^2)*S[1, n])/
          (9*n*(1 + n)) + (8*S[1, n]^2)/3 - 8*S[2, n]) + 
       (2*(-6 + 85*n + 85*n^2)*S[2, n])/(9*n*(1 + n)) + 
       S[1, n]*((-2*(72 + 30*n + 223*n^2 + 548*n^3 + 247*n^4))/
          (27*n^2*(1 + n)^2) + (8*S[2, n])/3) - (88*S[3, n])/9 + 
       (16*S[2, 1, n])/3) + CF^2*((224 + 112*n - 1232*n^2 - 2336*n^3 - 
         2506*n^4 - 2697*n^5 - 2293*n^6 + 606*n^7 + 2196*n^8 + 1451*n^9 + 
         331*n^10)/(8*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 40*S[-4, n] + 
       24*S[-2, n]^2 + (2*(-2 + 3*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) + 
       2*S[1, n]^4 + S[-3, n]*(-16/(n*(1 + n)) + 16*S[1, n]) + 
       z3*(-72 + 48*S[1, n]) + Log[Q2/mu2]^2*
        ((2 + 3*n + 3*n^2)^2/(2*n^2*(1 + n)^2) - 
         (4*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 8*S[1, n]^2) + 
       S[1, n]^2*((24 - 47*n^2 - 42*n^3 - 27*n^4)/(2*n^2*(1 + n)^2) - 
         20*S[2, n]) + ((-16 + 40*n + 123*n^2 + 178*n^3 + 95*n^4)*S[2, n])/
        (2*n^2*(1 + n)^2) + 6*S[2, n]^2 + 
       S[-2, n]*((-8*(10 + 11*n - 6*n^2 + n^3 + 6*n^4 + 2*n^5))/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) + (16*S[1, n])/(n*(1 + n)) - 
         32*S[1, n]^2 + 16*S[2, n]) - (2*(-2 + 9*n + 9*n^2)*S[3, n])/
        (n*(1 + n)) + 12*S[4, n] - 32*S[-3, 1, n] + 
       Log[Q2/mu2]*((-16 - 32*n - 74*n^2 - 117*n^3 - 183*n^4 - 135*n^5 - 
           51*n^6)/(2*n^3*(1 + n)^3) + 16*S[-3, n] - 
         (6*(-1 + n)*(2 + n)*S[1, n]^2)/(n*(1 + n)) - 8*S[1, n]^3 + 
         S[-2, n]*(-16/(n*(1 + n)) + 32*S[1, n]) - 
         (6*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 
         S[1, n]*((-20 - 4*n + 53*n^2 + 78*n^3 + 45*n^4)/(n^2*(1 + n)^2) + 
           24*S[2, n]) + 16*S[3, n] - 32*S[-2, 1, n]) - 16*S[-2, 2, n] + 
       (4*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + 
       S[1, n]*((-16 - 8*n + 26*n^2 - 81*n^3 - 163*n^4 - 131*n^5 - 51*n^6)/
          (2*n^3*(1 + n)^3) - (2*(-2 + 3*n)*(5 + 3*n)*S[2, n])/(n*(1 + n)) - 
         24*S[3, n] + 32*S[-2, 1, n] + 16*S[2, 1, n]) + 40*S[3, 1, n] - 
       24*S[2, 1, 1, n]) + CA*CF*((-5184 + 3600*n + 23688*n^2 + 12464*n^3 + 
         41930*n^4 + 125177*n^5 + 111413*n^6 - 28126*n^7 - 111388*n^8 - 
         74235*n^9 - 16395*n^10)/(216*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
       20*S[-4, n] - 12*S[-2, n]^2 + 
       z3*((6*(1 + 3*n)*(2 + 3*n))/(n*(1 + n)) - 48*S[1, n]) + 
       S[-3, n]*(8/(n*(1 + n)) - 8*S[1, n]) + (22*S[1, n]^3)/9 + 
       Log[Q2/mu2]^2*((-11*(2 + 3*n + 3*n^2))/(6*n*(1 + n)) + 
         (22*S[1, n])/3) + S[-2, n]*
        ((4*(10 + 11*n - 6*n^2 + n^3 + 6*n^4 + 2*n^5))/((-1 + n)*n*(1 + n)^2*
           (2 + n)) - (8*S[1, n])/(n*(1 + n)) + 16*S[1, n]^2 - 8*S[2, n]) + 
       ((66 - 929*n - 2134*n^2 - 1067*n^3)*S[2, n])/(18*n*(1 + n)^2) - 
       4*S[2, n]^2 + S[1, n]^2*((-66 + 367*n + 367*n^2)/(18*n*(1 + n)) + 
         4*S[2, n]) + (2*(-36 + 121*n + 121*n^2)*S[3, n])/(9*n*(1 + n)) - 
       8*S[4, n] + 16*S[-3, 1, n] + Log[Q2/mu2]*
        ((144 + 24*n + 34*n^2 + 863*n^3 + 1945*n^4 + 1737*n^5 + 645*n^6)/
          (18*n^3*(1 + n)^3) - 8*S[-3, n] + S[-2, n]*(8/(n*(1 + n)) - 
           16*S[1, n]) + ((66 - 367*n - 367*n^2)*S[1, n])/(9*n*(1 + n)) - 
         (22*S[1, n]^2)/3 + 22*S[2, n] - 8*S[3, n] + 16*S[-2, 1, n]) + 
       8*S[-2, 2, n] + S[1, n]*((-432 - 72*n + 546*n^2 + 3473*n^3 + 
           9867*n^4 + 9951*n^5 + 3155*n^6)/(54*n^3*(1 + n)^3) - 
         (2*(6 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)) + 24*S[3, n] - 
         16*S[-2, 1, n] - 16*S[2, 1, n]) - (4*(-6 + 11*n + 11*n^2)*
         S[2, 1, n])/(3*n*(1 + n)) - 24*S[3, 1, n] + 24*S[2, 1, 1, n])) + 
   as[MS]^3*(CF*NF^2*TF^2*((-2*(-9936 - 12384*n + 16632*n^2 + 9020*n^3 - 
          22905*n^4 + 39060*n^5 + 117794*n^6 + 92280*n^7 + 28551*n^8))/
        (729*n^4*(1 + n)^4) + Log[Q2/mu2]^3*((16*(2 + 3*n + 3*n^2))/
          (27*n*(1 + n)) - (64*S[1, n])/27) + 
       (16*(-6 + 29*n + 29*n^2)*S[1, n]^3)/(81*n*(1 + n)) + 
       (16*S[1, n]^4)/27 + z3*((-32*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + 
         (128*S[1, n])/27) + Log[Q2/mu2]^2*
        ((-8*(-24 - 10*n + 65*n^2 + 96*n^3 + 57*n^4))/(27*n^2*(1 + n)^2) + 
         (16*(-6 + 29*n + 29*n^2)*S[1, n])/(27*n*(1 + n)) + 
         (32*S[1, n]^2)/9 - (32*S[2, n])/3) + 
       S[1, n]^2*((8*(72 + 30*n + 211*n^2 + 524*n^3 + 235*n^4))/
          (81*n^2*(1 + n)^2) - (32*S[2, n])/9) - 
       (8*(72 + 30*n + 1031*n^2 + 2164*n^3 + 1055*n^4)*S[2, n])/
        (81*n^2*(1 + n)^2) + (80*S[2, n]^2)/9 + 
       (32*(-6 + 247*n + 247*n^2)*S[3, n])/(81*n*(1 + n)) + 
       S[1, n]*((8*(-1944 - 1404*n + 3798*n^2 + 9091*n^3 + 16977*n^4 + 
            16149*n^5 + 4357*n^6))/(729*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[2, n])/(27*n*(1 + n)) + 
         (128*S[3, n])/27) - (992*S[4, n])/27 - (1216*S[2, 1, n])/27 + 
       Log[Q2/mu2]*((8*(216 + 156*n - 422*n^2 + 83*n^3 + 1393*n^4 + 
            1485*n^5 + 609*n^6))/(81*n^3*(1 + n)^3) - 
         (16*(-6 + 29*n + 29*n^2)*S[1, n]^2)/(27*n*(1 + n)) - 
         (64*S[1, n]^3)/27 + (16*(-2 + 35*n + 35*n^2)*S[2, n])/
          (9*n*(1 + n)) + S[1, n]*((-16*(72 + 30*n + 211*n^2 + 524*n^3 + 
              235*n^4))/(81*n^2*(1 + n)^2) + (64*S[2, n])/9) - 
         (896*S[3, n])/27 + (128*S[2, 1, n])/9) + (256*S[3, 1, n])/9 - 
       (128*S[2, 1, 1, n])/9) + CF^2*NF*TF*
      ((-26784 - 5280*n + 158808*n^2 - 29636*n^3 - 582364*n^4 - 393005*n^5 - 
         53656*n^6 - 162164*n^7 - 343216*n^8 - 8526*n^9 + 84912*n^10 + 
         34320*n^11 + 2556*n^12 - 3069*n^13)/(162*(-1 + n)^2*n^5*(1 + n)^5*
         (2 + n)) + (3008*S[-5, n])/9 + S[-2, n]^2*
        ((-32*(-2 + 13*n + 13*n^2))/(3*n*(1 + n)) - (256*S[1, n])/3) + 
       S[-4, n]*((-32*(42 + 197*n + 197*n^2))/(27*n*(1 + n)) - 
         (256*S[1, n])/9) - (20*(-2 + 7*n + 7*n^2)*S[1, n]^4)/(9*n*(1 + n)) - 
       (16*S[1, n]^5)/9 + z2^2*((-16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) + 
         (64*S[1, n])/5) + Log[Q2/mu2]^3*((2*(2 + 3*n + 3*n^2)^2)/
          (3*n^2*(1 + n)^2) - (16*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) + 
         (32*S[1, n]^2)/3) - (4*(-210 + 167*n + 167*n^2)*S[2, n]^2)/
        (27*n*(1 + n)) + S[1, n]^3*((-2*(292 - 28*n + 383*n^2 + 1510*n^3 + 
            683*n^4))/(27*n^2*(1 + n)^2) + (832*S[2, n])/27) + 
       S[-3, n]*((-64*(54 + 777*n + 937*n^2 - 375*n^3 - 197*n^4 + 75*n^5 + 
            25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (512*S[-2, n])/3 - 
         (512*(-3 + 5*n + 5*n^2)*S[1, n])/(27*n*(1 + n)) - 
         (896*S[1, n]^2)/9 + (640*S[2, n])/9) + 
       z3*((16*(-192 + 68*n - 434*n^2 - 1346*n^3 - 277*n^4 + 900*n^5 + 
            417*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (896*S[-2, n])/3 - 
         (16*(42 + 73*n + 73*n^2)*S[1, n])/(9*n*(1 + n)) - 32*S[1, n]^2 + 
         Log[Q2/mu2]*((-16*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 64*S[1, n]) + 
         (352*S[2, n])/3) + (4*(-384 + 4932*n + 16636*n^2 + 31033*n^3 + 
          26102*n^4 + 7241*n^5)*S[3, n])/(81*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-3 + 170*n + 170*n^2)*S[4, n])/(27*n*(1 + n)) + 
       (2368*S[5, n])/9 + (128*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/
        (9*n*(1 + n)) + Log[Q2/mu2]^2*
        ((-2*(12 + 4*n + 157*n^2 + 429*n^3 + 759*n^4 + 567*n^5 + 216*n^6))/
          (9*n^3*(1 + n)^3) + (64*S[-3, n])/3 - 
         (4*(-54 + 107*n + 107*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 16*S[1, n]^3 + 
         S[-2, n]*(-64/(3*n*(1 + n)) + (128*S[1, n])/3) - 
         (44*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) + 
         S[1, n]*((2*(-204 - 20*n + 637*n^2 + 894*n^3 + 501*n^4))/
            (9*n^2*(1 + n)^2) + (176*S[2, n])/3) + (64*S[3, n])/3 - 
         (128*S[-2, 1, n])/3) - (128*(63 + 156*n + 203*n^2 + 166*n^3 + 
          83*n^4)*S[-2, 1, n])/(81*n^2*(1 + n)^2) + 
       (128*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/(27*n*(1 + n)) - 
       (896*S[-2, 3, n])/9 + (512*S[2, -3, n])/9 + 
       S[1, n]^2*((704 + 848*n + 410*n^2 + 1033*n^3 + 639*n^4 - 293*n^5 + 
           83*n^6)/(9*n^3*(1 + n)^3) + (16*(-23 + 82*n + 82*n^2)*S[2, n])/
          (9*n*(1 + n)) - (464*S[3, n])/9 - (1280*S[-2, 1, n])/9 - 
         (352*S[2, 1, n])/9) - (16*(52 + 56*n - n^2 + 212*n^3 + 313*n^4 + 
          112*n^5)*S[2, 1, n])/(9*n^2*(1 + n)^2*(2 + n)) + 
       S[2, n]*((-9216 - 9312*n - 14900*n^2 - 101468*n^3 - 213379*n^4 - 
           230401*n^5 - 129045*n^6 - 28023*n^7)/(81*n^3*(1 + n)^3*(2 + n)) + 
         (4976*S[3, n])/27 + (256*S[-2, 1, n])/3 + 32*S[2, 1, n]) + 
       S[-2, n]*((32*(-36 + 258*n - 1022*n^2 - 2479*n^3 - 689*n^4 + 203*n^5 - 
            2096*n^6 - 367*n^7 + 783*n^8 + 261*n^9))/(81*(-1 + n)^2*n^3*
           (1 + n)^3*(2 + n)) + (256*(-1 + 5*n + 5*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (1280*S[1, n]^3)/27 + 
         S[1, n]*((128*(-90 - 63*n + 14*n^2 - 33*n^3 + 164*n^4 + 249*n^5 + 
              83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (512*S[2, n])/3) - (128*(-9 + 20*n + 20*n^2)*S[2, n])/
          (27*n*(1 + n)) + (3712*S[3, n])/27 + (512*S[2, 1, n])/9) - 
       (1984*S[2, 3, n])/9 - (16*(48 + 431*n + 431*n^2)*S[3, 1, n])/
        (27*n*(1 + n)) + (3008*S[4, 1, n])/9 - (512*S[-3, 1, 1, n])/3 + 
       (512*S[-2, 1, -2, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/
        (27*n*(1 + n)) - (512*S[-2, 2, 1, n])/9 - (512*S[2, 1, -2, n])/9 + 
       Log[Q2/mu2]*((4896 + 3264*n - 26264*n^2 - 37884*n^3 - 35096*n^4 - 
           36141*n^5 - 48209*n^6 + 174*n^7 + 34050*n^8 + 24651*n^9 + 
           5967*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (448*S[-4, n])/3 + 64*S[-2, n]^2 + (32*(-1 + 4*n)*(5 + 4*n)*
           S[1, n]^3)/(9*n*(1 + n)) + (80*S[1, n]^4)/9 + 
         S[-3, n]*((-64*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) + 
           (256*S[1, n])/3) + S[1, n]^2*
          ((2*(828 - 72*n - 101*n^2 + 1814*n^3 + 691*n^4))/
            (27*n^2*(1 + n)^2) - (224*S[2, n])/3) + 
         (2*(-276 + 280*n + 1495*n^2 + 1998*n^3 + 1071*n^4)*S[2, n])/
          (9*n^2*(1 + n)^2) + 48*S[2, n]^2 + S[-2, n]*
          ((-64*(-6 + 29*n + 46*n^2 - 20*n^3 - n^4 + 18*n^5 + 6*n^6))/
            (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*(-3 + 10*n + 10*n^2)*
             S[1, n])/(9*n*(1 + n)) - (256*S[1, n]^2)/3 + (256*S[2, n])/3) - 
         (232*(2 + 7*n + 7*n^2)*S[3, n])/(9*n*(1 + n)) + (352*S[4, n])/3 - 
         (256*S[-3, 1, n])/3 + (128*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) + (16*(-2 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 
         S[1, n]*((-2*(1440 + 1560*n + 82*n^2 + 4031*n^3 + 8977*n^4 + 
              7677*n^5 + 2985*n^6))/(27*n^3*(1 + n)^3) - 
           (32*(-21 + 62*n + 62*n^2)*S[2, n])/(9*n*(1 + n)) + 
           (544*S[3, n])/9 + (512*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
         64*S[3, 1, n] - (512*S[-2, 1, 1, n])/3 - 64*S[2, 1, 1, n]) + 
       (16*(-4 + 5*n + 5*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + 
       S[1, n]*((29088 + 38112*n - 7112*n^2 - 40252*n^3 - 62468*n^4 - 
           32995*n^5 + 137065*n^6 + 174290*n^7 + 68922*n^8 + 21117*n^9 + 
           6009*n^10)/(162*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(8136 + 1116*n - 454*n^2 + 32291*n^3 + 33508*n^4 + 9187*n^5)*
           S[2, n])/(81*n^2*(1 + n)^2*(2 + n)) - (752*S[2, n]^2)/9 - 
         (8*(-210 + 61*n + 61*n^2)*S[3, n])/(27*n*(1 + n)) - 
         (1664*S[4, n])/9 + (512*S[-3, 1, n])/3 - 
         (512*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, n])/9 - (16*(-10 + 13*n + 13*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + (1088*S[3, 1, n])/9 + (2048*S[-2, 1, 1, n])/9 + 
         (320*S[2, 1, 1, n])/3) + (64*S[2, 2, 1, n])/3 - 
       (2944*S[3, 1, 1, n])/9 - (1024*S[-2, 1, 1, 1, n])/9 - 
       (256*S[2, 1, 1, 1, n])/3) + 
     CF^3*((-10176 - 21120*n + 12688*n^2 + 95296*n^3 + 74908*n^4 - 
         189284*n^5 - 365681*n^6 - 189213*n^7 - 97214*n^8 - 69234*n^9 + 
         88864*n^10 + 170324*n^11 + 25586*n^12 - 67786*n^13 - 40527*n^14 - 
         7255*n^15)/(24*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + 
       (1088*S[-6, n])/9 + (2816*S[-3, n]^2)/3 + 
       z2^2*((-24*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(5*n^2*(1 + n)^2) - 
         (192*S[-2, n])/5) + (64*S[-2, n]^3)/9 + 
       S[-5, n]*((8*(166 + 89*n + 90*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
         (5344*S[1, n])/3) + z5*((20*(-144 + 302*n + 303*n^2 + 2*n^3 + n^4))/
          (3*n*(1 + n)) - 1120*S[1, n]) + (2*(-2 + 3*n + 3*n^2)*S[1, n]^5)/
        (n*(1 + n)) + (4*S[1, n]^6)/3 + Log[Q2/mu2]^3*
        ((2 + 3*n + 3*n^2)^3/(6*n^3*(1 + n)^3) - 
         (2*(2 + 3*n + 3*n^2)^2*S[1, n])/(n^2*(1 + n)^2) + 
         (8*(2 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) - (32*S[1, n]^3)/3) + 
       S[-4, n]*((-4*(-8 - 944*n - 1836*n^2 - 121*n^3 - 13*n^4 + 9*n^5 + 
            33*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2816*S[-2, n])/3 + 
         (8*(-26 + 81*n + 81*n^2)*S[1, n])/(3*n*(1 + n)) + 
         (1456*S[1, n]^2)/3 - (1520*S[2, n])/3) + 
       S[1, n]^4*((20 + 6*n - 25*n^2 - 12*n^3 - 9*n^4)/(n^2*(1 + n)^2) - 
         36*S[2, n]) + ((52 - 278*n - 853*n^2 - 1180*n^3 - 617*n^4)*
         S[2, n]^2)/(3*n^2*(1 + n)^2) - (148*S[2, n]^3)/9 + 
       S[-2, n]^2*((-4*(-216 - 348*n + 162*n^2 + 651*n^3 + 241*n^4 + 49*n^5 + 
            37*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (8*(70 + 27*n + 27*n^2)*S[1, n])/(3*n*(1 + n)) - (752*S[1, n]^2)/3 + 
         (176*S[2, n])/3) - (512*S[3, n]^2)/3 - 
       (2*(-16 - 532*n - 648*n^2 - 183*n^3 + 841*n^4 + 1191*n^5 + 403*n^6)*
         S[4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (8*(40 + 203*n + 204*n^2 + 2*n^3 + n^4)*S[5, n])/(3*n*(1 + n)) - 
       (1664*S[6, n])/9 + 320*S[-5, 1, n] + (2432*S[-4, -2, n])/3 + 
       (16*(-68 + 25*n + 25*n^2)*S[-4, 1, n])/(n*(1 + n)) + 
       (5920*S[-4, 2, n])/3 - (8*(-400 + 406*n + 1899*n^2 + 952*n^3 + 
          425*n^4 + 138*n^5 + 36*n^6)*S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (9344*S[-3, 3, n])/3 - 
       (32*(-2 + 3*n + 3*n^2)*S[-2, -3, n])/(3*n*(1 + n)) + 
       (7168*S[-2, 1, n]^2)/3 + Log[Q2/mu2]^2*
        (-1/2*((2 + 3*n + 3*n^2)*(20 + 32*n + 49*n^2 + 45*n^3 + 87*n^4 + 
             63*n^5 + 24*n^6))/(n^4*(1 + n)^4) + 
         S[-3, n]*((16*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 64*S[1, n]) - 
         (32*S[1, n]^3)/(n*(1 + n)) + 16*S[1, n]^4 + 
         S[-2, n]*((-16*(2 + 3*n + 3*n^2))/(n^2*(1 + n)^2) + 
           (32*(4 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) - 128*S[1, n]^2) + 
         S[1, n]^2*((68 + 52*n - 103*n^2 - 174*n^3 - 99*n^4)/
            (n^2*(1 + n)^2) - 80*S[2, n]) - (5*(2 + 3*n + 3*n^2)^2*S[2, n])/
          (n^2*(1 + n)^2) + (16*(2 + 3*n + 3*n^2)*S[3, n])/(n*(1 + n)) - 
         (32*(2 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
         S[1, n]*((24 + 4*n + 158*n^2 + 435*n^3 + 831*n^4 + 621*n^5 + 
             231*n^6)/(2*n^3*(1 + n)^3) + (40*(2 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)) - 64*S[3, n] + 128*S[-2, 1, n])) - 
       (16*(-276 + 144*n + 849*n^2 + 462*n^3 + 298*n^4 + 190*n^5 + 61*n^6)*
         S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(194 + 14*n + 15*n^2 + 2*n^3 + n^4)*S[-2, 3, n])/(3*n*(1 + n)) + 
       (8*(158 + 7*n + 7*n^2)*S[2, -3, n])/(n*(1 + n)) + 
       S[-2, 1, n]*((16*(-664 - 676*n + 890*n^2 + 2163*n^3 + 1300*n^4 + 
            180*n^5 + 133*n^6 + 105*n^7 + 25*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - 64*S[2, 1, n]) - 
       (4*(76 + 80*n + 103*n^2 + 175*n^3 + 373*n^4 + 349*n^5 + 100*n^6)*
         S[2, 1, n])/(3*n^3*(1 + n)^3) - (64*S[2, 1, n]^2)/3 + 
       S[3, n]*((-1984 - 2872*n + 1172*n^2 + 3710*n^3 - 353*n^4 - 592*n^5 + 
           2342*n^6 + 2226*n^7 + 575*n^8)/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) - (7616*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + 
       S[1, n]^3*((-304 - 432*n + 78*n^2 - 351*n^3 - 951*n^4 - 705*n^5 - 
           279*n^6)/(6*n^3*(1 + n)^3) - (12*(-6 + 7*n + 7*n^2)*S[2, n])/
          (n*(1 + n)) - 48*S[3, n] - 960*S[-2, 1, n] + 32*S[2, 1, n]) + 
       S[-3, n]*((-8*(-720 - 596*n + 1296*n^2 + 2567*n^3 + 1354*n^4 + 6*n^5 + 
            299*n^6 + 323*n^7 + 79*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         S[-2, n]*((-16*(-44 + 9*n + 9*n^2))/(n*(1 + n)) - 1600*S[1, n]) - 
         (16*(64 + 3*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) + (2656*S[1, n]^3)/3 + 
         S[1, n]*((8*(-632 + 306*n + 1419*n^2 + 736*n^3 + 327*n^4 + 114*n^5 + 
              34*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (2624*S[2, n])/3) + (8*(-46 + 111*n + 111*n^2)*S[2, n])/
          (3*n*(1 + n)) + (8000*S[3, n])/3 - (8960*S[-2, 1, n])/3 + 
         (160*S[2, 1, n])/3) + 
       z3*((-4*(824 + 696*n + 998*n^2 - 162*n^3 - 3027*n^4 - 2624*n^5 + 
            470*n^6 + 1174*n^7 + 307*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)) + S[-2, n]*((16*(60 + 14*n + 15*n^2 + 2*n^3 + n^4))/
            (3*n*(1 + n)) - 1216*S[1, n]) - (352*S[1, n]^2)/(n*(1 + n)) + 
         96*S[1, n]^3 + Log[Q2/mu2]*((-48*(-2 + n + 3*n^2 + 4*n^3 + 2*n^4))/
            (n^2*(1 + n)^2) + 192*S[-2, n] + (48*(1 + 3*n)*(2 + 3*n)*S[1, n])/
            (n*(1 + n)) - 192*S[1, n]^2) + S[1, n]*
          ((-8*(-96 - 60*n - 100*n^2 - 47*n^3 + 121*n^4 + 215*n^5 + 79*n^6))/
            ((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 416*S[2, n]) + 
         (32*(5 + 12*n + 12*n^2)*S[2, n])/(n*(1 + n)) - (320*S[3, n])/3 + 
         512*S[-2, 1, n] + 192*S[2, 1, n]) - 
       (32*(-13 + 17*n + 17*n^2)*S[2, 3, n])/(n*(1 + n)) - 
       (8*(380 + 94*n - 656*n^2 - 896*n^3 - 89*n^4 + 466*n^5 + 173*n^6)*
         S[3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (6080*S[4, -2, n])/3 + (8*(-38 + 135*n + 135*n^2)*S[4, 1, n])/
        (3*n*(1 + n)) - (1088*S[4, 2, n])/3 - 1120*S[5, 1, n] - 
       (15104*S[-4, 1, 1, n])/3 + (1408*S[-3, -2, 1, n])/3 - 
       640*S[-3, 1, -2, n] - (32*(4 + 39*n + 39*n^2)*S[-3, 1, 1, n])/
        (3*n*(1 + n)) + (224*S[-3, 2, 1, n])/3 - 
       (16*(258 - 121*n - 120*n^2 + 2*n^3 + n^4)*S[-2, 1, -2, n])/
        (3*n*(1 + n)) + S[-2, n]*((4*(-64 + 112*n + 228*n^2 - 652*n^3 - 
            1415*n^4 - 820*n^5 - 1038*n^6 - 1583*n^7 - 1215*n^8 + 650*n^9 + 
            944*n^10 + 245*n^11))/(3*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) - 
         (96*(-1 + n + n^2)*S[1, n]^3)/(n*(1 + n)) - 64*S[1, n]^4 - 
         (8*(8 - 178*n - 339*n^2 - 56*n^3 + 141*n^4 + 206*n^5 + 74*n^6)*
           S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 64*S[2, n]^2 + 
         S[1, n]^2*((8*(16 - 162*n - 453*n^2 - 60*n^3 + 169*n^4 + 250*n^5 + 
              96*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 352*S[2, n]) + 
         (16*(68 + 23*n + 24*n^2 + 2*n^3 + n^4)*S[3, n])/(3*n*(1 + n)) - 
         (6752*S[4, n])/3 + (5888*S[-3, 1, n])/3 + 
         (16*(10 + 41*n + 42*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (5248*S[-2, 2, n])/3 + S[1, n]*
          ((-8*(424 + 132*n - 858*n^2 - 1557*n^3 - 130*n^4 + 734*n^5 - 
              14*n^6 + 11*n^7 + 82*n^8 + 24*n^9))/(3*(-1 + n)^2*n^3*(1 + n)^3*
             (2 + n)) - (16*(16 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           (2368*S[3, n])/3 - (704*S[-2, 1, n])/3 - (11008*S[2, 1, n])/3) + 
         (64*(32 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 3200*S[3, 1, n] - 
         (12544*S[-2, 1, 1, n])/3) + (16*(-704 + 170*n + 1497*n^2 + 896*n^3 + 
          767*n^4 + 622*n^5 + 208*n^6)*S[-2, 1, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*S[-2, 2, -2, n])/3 - 
       (32*(74 + 15*n + 15*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)) - 
       (896*S[-2, 2, 2, n])/3 - (8960*S[-2, 3, 1, n])/3 + 
       (4576*S[2, -3, 1, n])/3 - (16*(134 + 39*n + 39*n^2)*S[2, 1, -2, n])/
        (3*n*(1 + n)) + S[1, n]^2*((1312 + 1360*n - 2664*n^2 - 13880*n^3 - 
           24432*n^4 - 9153*n^5 + 8493*n^6 + 11230*n^7 + 6218*n^8 + 
           2523*n^9 + 561*n^10)/(12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (2*(-256 - 16*n + 505*n^2 + 488*n^3 + 291*n^4)*S[2, n])/
          (3*n^2*(1 + n)^2) + 108*S[2, n]^2 - (4*(-46 + 75*n + 75*n^2)*
           S[3, n])/(n*(1 + n)) + 344*S[4, n] - (6464*S[-3, 1, n])/3 - 
         (32*(-34 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) - 
         (6880*S[-2, 2, n])/3 + (24*(-2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n*(1 + n)) + 336*S[3, 1, n] + 4864*S[-2, 1, 1, n] - 
         48*S[2, 1, 1, n]) + (8*(-6 + 4*n + 40*n^2 + 51*n^3 + 29*n^4)*
         S[2, 1, 1, n])/(n^2*(1 + n)^2) + 
       S[2, n]*((-1760 - 2064*n + 3864*n^2 + 15272*n^3 + 24792*n^4 + 
           30293*n^5 + 17831*n^6 - 15430*n^7 - 30890*n^8 - 19223*n^9 - 
           4253*n^10)/(12*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
         (4*(-398 + 513*n + 513*n^2)*S[3, n])/(3*n*(1 + n)) + 40*S[4, n] - 
         (1120*S[-3, 1, n])/3 - (16*(218 + 9*n + 9*n^2)*S[-2, 1, n])/
          (3*n*(1 + n)) + (3296*S[-2, 2, n])/3 - 
         (8*(-4 + 15*n + 15*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 432*S[3, 1, n] - 
         (12416*S[-2, 1, 1, n])/3 + (272*S[2, 1, 1, n])/3) + 
       (80*S[2, 2, 1, n])/(3*n*(1 + n)) + (352*S[2, 3, 1, n])/3 - 
       (8896*S[3, 1, -2, n])/3 - (16*(-206 + 195*n + 195*n^2)*S[3, 1, 1, n])/
        (3*n*(1 + n)) + (64*S[3, 2, 1, n])/3 + (128*S[4, 1, 1, n])/3 + 
       256*S[-3, 1, 1, 1, n] + (2816*S[-2, -2, 1, 1, n])/3 + 
       S[1, n]*((20672 + 22784*n - 60176*n^2 - 99616*n^3 + 54644*n^4 + 
           242420*n^5 + 188837*n^6 - 63247*n^7 - 112111*n^8 - 6675*n^9 + 
           55199*n^10 + 35923*n^11 + 13255*n^12 + 3003*n^13)/
          (24*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)) + 
         (2*(-54 + 25*n + 25*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         (2*(568 + 172*n - 858*n^2 - 759*n^3 - 363*n^4 + 103*n^5 + 81*n^6)*
           S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-2 + 85*n + 85*n^2)*S[4, n])/(n*(1 + n)) - (2560*S[5, n])/3 + 
         1088*S[-4, 1, n] + (64*(59 + 6*n + 6*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)) - (128*S[-2, -3, n])/3 - 
         (16*(-496 - 2*n + 615*n^2 + 492*n^3 + 507*n^4 + 454*n^5 + 158*n^6)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (16*(-274 + 9*n + 9*n^2)*S[-2, 2, n])/(3*n*(1 + n)) + 
         (11392*S[-2, 3, n])/3 - 3680*S[2, -3, n] + 
         S[2, n]*((784 + 528*n - 890*n^2 + 1633*n^3 + 4689*n^4 + 4511*n^5 + 
             1545*n^6)/(6*n^3*(1 + n)^3) + (976*S[3, n])/3 + 
           (13696*S[-2, 1, n])/3 - (64*S[2, 1, n])/3) - 
         (4*(-52 + 16*n + 153*n^2 + 134*n^3 + 85*n^4)*S[2, 1, n])/
          (3*n^2*(1 + n)^2) - 64*S[2, 3, n] + (8*(-106 + 109*n + 109*n^2)*
           S[3, 1, n])/(n*(1 + n)) - (1696*S[4, 1, n])/3 + 
         (7168*S[-3, 1, 1, n])/3 + 3264*S[-2, 1, -2, n] + 
         (64*(-52 + 7*n + 7*n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + 
         (11648*S[-2, 2, 1, n])/3 + (11200*S[2, 1, -2, n])/3 - 
         (24*(-2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) - 
         (160*S[2, 2, 1, n])/3 - (1984*S[3, 1, 1, n])/3 - 
         10752*S[-2, 1, 1, 1, n]) - (192*(-16 + n + n^2)*S[-2, 1, 1, 1, n])/
        (n*(1 + n)) + Log[Q2/mu2]*((2112 + 6016*n + 5040*n^2 - 8880*n^3 - 
           27972*n^4 - 23708*n^5 - 11987*n^6 - 8994*n^7 - 5781*n^8 + 
           7384*n^9 + 11187*n^10 + 5430*n^11 + 1001*n^12)/
          (8*(-1 + n)*n^5*(1 + n)^5*(2 + n)) + 896*S[-5, n] + 
         S[-4, n]*((8*(62 + 21*n + 21*n^2))/(n*(1 + n)) - 992*S[1, n]) - 
         (2*(-2 + 3*n)*(5 + 3*n)*S[1, n]^4)/(n*(1 + n)) - 8*S[1, n]^5 + 
         S[-2, n]^2*((8*(-2 + 9*n + 9*n^2))/(n*(1 + n)) + 32*S[1, n]) + 
         (30*(2 + 3*n + 3*n^2)*S[2, n]^2)/(n*(1 + n)) + 
         S[1, n]^3*((8*(-9 - 4*n + 14*n^2 + 15*n^3 + 9*n^4))/
            (n^2*(1 + n)^2) + 112*S[2, n]) + S[-3, n]*
          ((-16*(20 + 23*n + 35*n^2 + 15*n^3 + 9*n^4))/(n^2*(1 + n)^2) + 
           320*S[-2, n] + (64*(11 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) - 
           672*S[1, n]^2 + 1056*S[2, n]) - 
         (2*(-60 + 4*n + 153*n^2 + 226*n^3 + 125*n^4)*S[3, n])/
          (n^2*(1 + n)^2) + (4*(14 + 69*n + 69*n^2)*S[4, n])/(n*(1 + n)) + 
         832*S[-4, 1, n] - (96*(10 + n + n^2)*S[-3, 1, n])/(n*(1 + n)) + 
         S[2, n]*((48 + 112*n + 518*n^2 + 1163*n^3 + 1807*n^4 + 1341*n^5 + 
             483*n^6)/(2*n^3*(1 + n)^3) - 288*S[3, n] - 2112*S[-2, 1, n]) + 
         (32*(14 + 14*n + 26*n^2 + 15*n^3 + 9*n^4)*S[-2, 1, n])/
          (n^2*(1 + n)^2) + (48*(-18 + n + n^2)*S[-2, 2, n])/(n*(1 + n)) - 
         1472*S[-2, 3, n] + 1152*S[2, -3, n] + S[1, n]^2*
          ((160 + 248*n - 126*n^2 + 57*n^3 + 349*n^4 + 335*n^5 + 129*n^6)/
            (2*n^3*(1 + n)^3) + (12*(-14 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)) + 128*S[3, n] + 576*S[-2, 1, n] - 64*S[2, 1, n]) + 
         (4*(-2 + 3*n + 3*n^2)*(2 + 3*n + 3*n^2)*S[2, 1, n])/
          (n^2*(1 + n)^2) + S[-2, n]*((-8*(-16 + 8*n + 90*n^2 + 75*n^3 - 
              5*n^4 - 51*n^5 + 31*n^6 + 48*n^7 + 12*n^8))/((-1 + n)*n^3*
             (1 + n)^3*(2 + n)) - (224*S[1, n]^2)/(n*(1 + n)) + 
           192*S[1, n]^3 + S[1, n]*((-32*(4 - 14*n - 46*n^2 - 6*n^3 + 
                13*n^4 + 18*n^5 + 7*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             384*S[2, n]) + (48*(4 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 
           64*S[3, n] - 128*S[-2, 1, n] + 2304*S[2, 1, n]) + 192*S[2, 3, n] - 
         (8*(-26 + 9*n + 9*n^2)*S[3, 1, n])/(n*(1 + n)) - 192*S[4, 1, n] - 
         2304*S[-3, 1, 1, n] - 512*S[-2, 1, -2, n] - 
         (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) - 
         2304*S[-2, 2, 1, n] - 2304*S[2, 1, -2, n] - 
         (24*(2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) + 
         S[1, n]*((-896 - 1520*n + 336*n^2 + 3096*n^3 + 5412*n^4 + 4931*n^5 + 
             2737*n^6 - 1842*n^7 - 3530*n^8 - 2105*n^9 - 475*n^10)/
            (2*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (8*(-25 - 7*n + 61*n^2 + 97*n^3 + 53*n^4)*S[2, n])/
            (n^2*(1 + n)^2) - 120*S[2, n]^2 + (48*(-2 + 5*n + 5*n^2)*S[3, n])/
            (n*(1 + n)) - 112*S[4, n] + 1920*S[-3, 1, n] + 
           (64*(-10 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + 
           1728*S[-2, 2, n] + (64*S[2, 1, n])/(n*(1 + n)) - 416*S[3, 1, n] - 
           3072*S[-2, 1, 1, n] + 96*S[2, 1, 1, n]) + 384*S[3, 1, 1, n] + 
         4608*S[-2, 1, 1, 1, n]) + 192*S[-2, 1, 1, 2, n] - 
       128*S[-2, 2, 1, 1, n] + 2048*S[2, -2, 1, 1, n] + 
       (64*S[2, 2, 1, 1, n])/3 + 704*S[3, 1, 1, 1, n] + 
       9216*S[-2, 1, 1, 1, 1, n]) + 
     CA^2*CF*((-559872 - 3742848*n - 232416*n^2 + 20655504*n^3 + 
         12688128*n^4 - 45658024*n^5 - 62009306*n^6 - 57949231*n^7 - 
         76351320*n^8 - 16384656*n^9 + 100188924*n^10 + 96915346*n^11 - 
         7586440*n^12 - 54824912*n^13 - 30802914*n^14 - 5729259*n^15)/
        (5832*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + (544*S[-6, n])/9 + 
       (1072*S[-3, n]^2)/3 + z2^2*((-12*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
          (5*n^2*(1 + n)^2) - (96*S[-2, n])/5) + (32*S[-2, n]^3)/9 + 
       S[-5, n]*((2*(-252 + 1318*n + 1321*n^2 + 6*n^3 + 3*n^4))/
          (9*n*(1 + n)) - 208*S[1, n]) + Log[Q2/mu2]^3*
        ((121*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) - (484*S[1, n])/27) + 
       (121*S[1, n]^4)/27 + z5*((5*(-5 + n)*(6 + n)*(8 + n + n^2))/
          (3*n*(1 + n)) + 240*S[1, n]) + S[-4, n]*
        ((-4*(-522 - 3111*n - 8051*n^2 - 4497*n^3 + 2164*n^4 + 4701*n^5 + 
            1540*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (736*S[-2, n])/3 - (8*(12 + 53*n + 53*n^2)*S[1, n])/(9*n*(1 + n)) + 
         (320*S[1, n]^2)/3 - (320*S[2, n])/3) + 
       ((-90 + 44*n + 413*n^2 + 792*n^3 + 423*n^4)*S[2, n]^2)/
        (9*n^2*(1 + n)^2) - (56*S[2, n]^3)/9 + 
       S[-2, n]^2*((-8*(-74 - 13*n - 52*n^3 + 86*n^4 + 148*n^5 + 49*n^6))/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(-38 + 47*n + 47*n^2)*
           S[1, n])/(3*n*(1 + n)) - (400*S[1, n]^2)/3 + (208*S[2, n])/3) - 
       (1280*S[3, n]^2)/9 - (2*(-450 + 715*n - 2586*n^2 - 6001*n^3 + 
          2759*n^4 + 6951*n^5 + 2284*n^6)*S[4, n])/(9*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (2*(-480 + 1432*n + 1435*n^2 + 6*n^3 + 3*n^4)*S[5, n])/
        (9*n*(1 + n)) + (80*S[6, n])/9 - 224*S[-5, 1, n] + 
       (1216*S[-4, -2, n])/3 + (8*(-140 + 57*n + 57*n^2)*S[-4, 1, n])/
        (3*n*(1 + n)) + (2096*S[-4, 2, n])/3 + 
       (4*(672 - 708*n - 4384*n^2 - 3063*n^3 - 448*n^4 + 771*n^5 + 248*n^6)*
         S[-3, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (2848*S[-3, 3, n])/3 + (32*S[-2, -3, n])/(3*n*(1 + n)) + 
       Log[Q2/mu2]^2*((-1584 - 264*n - 986*n^2 - 11635*n^3 - 24761*n^4 - 
           21861*n^5 - 8013*n^6)/(54*n^3*(1 + n)^3) + (88*S[-3, n])/3 + 
         ((-726 + 4649*n + 4649*n^2)*S[1, n])/(27*n*(1 + n)) + 
         (242*S[1, n]^2)/9 + S[-2, n]*(-88/(3*n*(1 + n)) + (176*S[1, n])/3) - 
         (242*S[2, n])/3 + (88*S[3, n])/3 - (176*S[-2, 1, n])/3) + 
       (2240*S[-2, 1, n]^2)/3 - (8*(-1746 + 921*n + 5537*n^2 + 3420*n^3 + 
          1526*n^4 + 528*n^5 + 182*n^6)*S[-2, 2, n])/(27*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)) - (4*(408 + 152*n + 155*n^2 + 6*n^3 + 3*n^4)*
         S[-2, 3, n])/(9*n*(1 + n)) + (8*(369 + 106*n + 106*n^2)*S[2, -3, n])/
        (9*n*(1 + n)) + S[-2, 1, n]*
        ((-4*(33696 + 33120*n - 44832*n^2 - 106094*n^3 - 60137*n^4 - 
            110*n^5 + 10396*n^6 + 7582*n^7 + 1963*n^8))/(81*(-1 + n)*n^3*
           (1 + n)^3*(2 + n)) - 32*S[2, 1, n]) - 
       (4*(360 + 1860*n + 1188*n^2 + 236*n^3 + 13189*n^4 + 25248*n^5 + 
          16568*n^6 + 3691*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(2 + n)) - 
       (56*S[2, 1, n]^2)/3 + S[1, n]^3*((-726 + 4649*n + 4649*n^2)/
          (81*n*(1 + n)) + (616*S[2, n])/27 - (640*S[3, n])/9 - 
         320*S[-2, 1, n] + (32*S[2, 1, n])/9) + 
       S[-3, n]*((-2*(-36288 - 39312*n + 68496*n^2 + 171614*n^3 + 72569*n^4 - 
            23794*n^5 + 5996*n^6 + 15422*n^7 + 3761*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         S[-2, n]*((8*(40 + 13*n + 13*n^2))/(3*n*(1 + n)) - 
           (832*S[1, n])/3) - (16*(117 + 77*n + 77*n^2)*S[1, n]^2)/
          (9*n*(1 + n)) + (544*S[1, n]^3)/3 + 
         S[1, n]*((-4*(3258 + 507*n - 6899*n^2 - 8313*n^3 - 1706*n^4 + 
              2109*n^5 + 676*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           144*S[2, n]) + (40*(-27 + 22*n + 22*n^2)*S[2, n])/(9*n*(1 + n)) + 
         (2080*S[3, n])/3 - (3136*S[-2, 1, n])/3 + (80*S[2, 1, n])/3) + 
       z3*((2*(-7344 - 8712*n - 7676*n^2 - 29904*n^3 - 71477*n^4 - 
            45990*n^5 + 37000*n^6 + 56958*n^7 + 17529*n^8))/
          (27*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 32*S[-3, n] + 
         S[-2, n]*((4*(48 + 214*n + 215*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) - 
           320*S[1, n]) - (16*(4 + 11*n + 11*n^2)*S[1, n]^2)/(n*(1 + n)) + 
         Log[Q2/mu2]*((-8*(-6 + 5*n + 47*n^2 + 84*n^3 + 42*n^4))/
            (n^2*(1 + n)^2) + 96*S[-2, n] + 352*S[1, n]) + 
         S[1, n]*((-8*(-1188 - 18*n - 5665*n^2 - 8898*n^3 + 3107*n^4 + 
              9240*n^5 + 3098*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           64*S[2, n]) + (32*(1 + 18*n + 18*n^2)*S[2, n])/(n*(1 + n)) - 
         128*S[3, n] + 192*S[-2, 1, n] + 96*S[2, 1, n]) + 
       S[3, n]*((2*(-7884 - 12078*n + 17436*n^2 - 23656*n^3 - 176587*n^4 - 
            100570*n^5 + 155702*n^6 + 169784*n^7 + 43949*n^8))/
          (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (2080*S[-2, 1, n])/3 + 
         (880*S[2, 1, n])/9) - (16*(-35 + 52*n + 52*n^2)*S[2, 3, n])/
        (3*n*(1 + n)) - (4*(3240 - 6554*n^2 - 7005*n^3 - 2141*n^4 + 
          1065*n^5 + 379*n^6)*S[3, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (1600*S[4, -2, n])/3 + (8*(33 + 367*n + 367*n^2)*
         S[4, 1, n])/(9*n*(1 + n)) - (952*S[4, 2, n])/3 - 
       (2144*S[5, 1, n])/3 - (4480*S[-4, 1, 1, n])/3 + 
       (704*S[-3, -2, 1, n])/3 - 320*S[-3, 1, -2, n] - 
       (352*(-1 + 2*n + 2*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) + 
       (112*S[-3, 2, 1, n])/3 - (4*(356 - 294*n - 293*n^2 + 2*n^3 + n^4)*
         S[-2, 1, -2, n])/(3*n*(1 + n)) + 
       S[-2, n]*((2*(-648 + 2988*n + 21480*n^2 - 22340*n^3 - 107316*n^4 - 
            56223*n^5 + 34452*n^6 - 71895*n^7 - 99780*n^8 + 17771*n^9 + 
            42732*n^10 + 10683*n^11))/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)) + 
         (1760*S[1, n]^3)/27 + S[1, n]^2*
          ((4*(162 + 62*n + 601*n^2 + 1075*n^3 + 536*n^4))/
            (9*n^2*(1 + n)^2) - 32*S[2, n]) - 
         (4*(288 - 126*n + 1099*n^2 + 2261*n^3 + 1108*n^4)*S[2, n])/
          (27*n^2*(1 + n)^2) - (16*S[2, n]^2)/3 + 
         (4*(144 + 916*n + 925*n^2 + 18*n^3 + 9*n^4)*S[3, n])/
          (27*n*(1 + n)) - (1648*S[4, n])/3 + (1600*S[-3, 1, n])/3 + 
         (4*(36 + 110*n + 111*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 
         (1280*S[-2, 2, n])/3 + S[1, n]*
          ((4*(12636 + 11646*n - 10944*n^2 - 30665*n^3 - 28625*n^4 - 
              6653*n^5 + 17113*n^6 + 16762*n^7 + 4258*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (32*(-3 + 22*n + 22*n^2)*
             S[2, n])/(3*n*(1 + n)) - (320*S[3, n])/3 - 160*S[-2, 1, n] - 
           960*S[2, 1, n]) + (32*(27 + 22*n + 22*n^2)*S[2, 1, n])/
          (9*n*(1 + n)) + 768*S[3, 1, n] - (3584*S[-2, 1, 1, n])/3) + 
       (8*(-4968 + 1560*n + 8996*n^2 + 4491*n^3 + 4760*n^4 + 4425*n^5 + 
          1472*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (64*S[-2, 2, -2, n])/3 - (64*(21 + 11*n + 11*n^2)*S[-2, 2, 1, n])/
        (9*n*(1 + n)) - (832*S[-2, 2, 2, n])/3 - (1984*S[-2, 3, 1, n])/3 + 
       (2096*S[2, -3, 1, n])/3 - (16*(63 + 44*n + 44*n^2)*S[2, 1, -2, n])/
        (9*n*(1 + n)) + S[1, n]^2*((-540 - 2772*n - 2304*n^2 + 16554*n^3 + 
           86401*n^4 + 236812*n^5 + 323478*n^6 + 208318*n^7 + 50689*n^8)/
          (162*n^4*(1 + n)^4) + (2*(6 - 121*n + 38*n^2 + 294*n^3 + 147*n^4)*
           S[2, n])/(9*n^2*(1 + n)^2) - (8*S[2, n]^2)/3 + 
         (4*(240 + 11*n + 11*n^2)*S[3, n])/(9*n*(1 + n)) - 72*S[4, n] - 
         512*S[-3, 1, n] - (352*(-9 + 5*n + 5*n^2)*S[-2, 1, n])/
          (9*n*(1 + n)) - (1888*S[-2, 2, n])/3 - 
         (4*(12 + 209*n + 209*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         (1168*S[3, 1, n])/3 + (4480*S[-2, 1, 1, n])/3 - 32*S[2, 1, 1, n]) + 
       (4*(-84 + 607*n + 562*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) + 
       S[2, n]*((72 + 2940*n + 4428*n^2 - 4292*n^3 - 147456*n^4 - 
           615171*n^5 - 1101180*n^6 - 980826*n^7 - 425688*n^8 - 71503*n^9)/
          (54*n^4*(1 + n)^4*(2 + n)) + (296*(-18 + 13*n + 13*n^2)*S[3, n])/
          (27*n*(1 + n)) + (424*S[4, n])/3 - (1040*S[-3, 1, n])/3 + 
         (16*(-57 + 22*n + 22*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 
         352*S[-2, 2, n] + (16*(1 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) - 
         (1168*S[3, 1, n])/3 - 1088*S[-2, 1, 1, n] + (272*S[2, 1, 1, n])/3) + 
       (4*(-24 + 29*n + 29*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (640*S[2, 3, 1, n])/3 - (1952*S[3, 1, -2, n])/3 - 
       (16*(-264 + 287*n + 287*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) - 
       (208*S[3, 2, 1, n])/3 + (320*S[4, 1, 1, n])/3 + 
       384*S[-3, 1, 1, 1, n] + (1408*S[-2, -2, 1, 1, n])/3 - 
       (64*(-117 + 22*n + 22*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       Log[Q2/mu2]*((3888 + 36072*n + 43776*n^2 - 89256*n^3 - 174718*n^4 - 
           181532*n^5 - 423743*n^6 - 660503*n^7 - 279116*n^8 + 391498*n^9 + 
           554141*n^10 + 273681*n^11 + 49620*n^12)/(81*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)) + 352*S[-5, n] + S[-4, n]*((16*(15 + 34*n + 34*n^2))/
            (3*n*(1 + n)) - 160*S[1, n]) - (484*S[1, n]^3)/27 + 
         S[-2, n]^2*((16*(-1 + 2*n)*(3 + 2*n))/(n*(1 + n)) + 96*S[1, n]) + 
         (88*S[2, n]^2)/3 + S[-3, n]*((-8*(135 + 243*n + 377*n^2 + 268*n^3 + 
              134*n^4))/(9*n^2*(1 + n)^2) + 160*S[-2, n] + 
           (32*(12 + 11*n + 11*n^2)*S[1, n])/(3*n*(1 + n)) - 128*S[1, n]^2 + 
           384*S[2, n]) - (4*(-243 - 369*n + 2129*n^2 + 4996*n^3 + 2498*n^4)*
           S[3, n])/(27*n^2*(1 + n)^2) + (8*(-24 + 77*n + 77*n^2)*S[4, n])/
          (3*n*(1 + n)) - 32*S[5, n] + 224*S[-4, 1, n] - 
         (32*(24 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 
         S[2, n]*((-242 + 5001*n + 11014*n^2 + 5507*n^3)/(9*n*(1 + n)^2) - 
           192*S[3, n] - 768*S[-2, 1, n]) + 
         (16*(135 + 111*n + 245*n^2 + 268*n^3 + 134*n^4)*S[-2, 1, n])/
          (9*n^2*(1 + n)^2) + S[1, n]^2*((726 - 4649*n - 4649*n^2)/
            (27*n*(1 + n)) - (88*S[2, n])/3 + 64*S[3, n] + 256*S[-2, 1, n]) - 
         (256*S[-2, 2, n])/(n*(1 + n)) - 544*S[-2, 3, n] + 384*S[2, -3, n] + 
         (88*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 
         S[-2, n]*((-8*(-54 - 129*n + 355*n^2 + 1041*n^3 + 136*n^4 - 
              465*n^5 + 235*n^6 + 372*n^7 + 93*n^8))/(9*(-1 + n)*n^3*
             (1 + n)^3*(2 + n)) - (16*(45 + 21*n + 155*n^2 + 268*n^3 + 
              134*n^4)*S[1, n])/(9*n^2*(1 + n)^2) - (352*S[1, n]^2)/3 + 
           (352*S[2, n])/3 + 32*S[3, n] - 64*S[-2, 1, n] + 768*S[2, 1, n]) + 
         192*S[2, 3, n] + (16*(24 + 11*n + 11*n^2)*S[3, 1, n])/
          (3*n*(1 + n)) - 192*S[4, 1, n] - 768*S[-3, 1, 1, n] - 
         256*S[-2, 1, -2, n] + S[1, n]*((324 + 3564*n + 3600*n^2 - 8778*n^3 - 
             67105*n^4 - 216832*n^5 - 315954*n^6 - 208102*n^7 - 50689*n^8)/
            (81*n^4*(1 + n)^4) + (44*(6 + 11*n + 11*n^2)*S[2, n])/
            (9*n*(1 + n)) - (8*(8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) + 
           128*S[4, n] + 512*S[-3, 1, n] + (64*(-12 + 11*n + 11*n^2)*
             S[-2, 1, n])/(3*n*(1 + n)) + 512*S[-2, 2, n] + 
           (352*S[2, 1, n])/3 - 256*S[3, 1, n] - 1024*S[-2, 1, 1, n]) - 
         (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 
         768*S[-2, 2, 1, n] - 768*S[2, 1, -2, n] - 176*S[2, 1, 1, n] + 
         384*S[3, 1, 1, n] + 1536*S[-2, 1, 1, 1, n]) + 96*S[-2, 1, 1, 2, n] - 
       64*S[-2, 2, 1, 1, n] + 384*S[2, -2, 1, 1, n] - 
       (16*(36 + 11*n + 11*n^2)*S[2, 1, 1, 1, n])/(9*n*(1 + n)) + 
       S[1, n]*((-50544 - 290304*n - 350460*n^2 + 883224*n^3 + 1525158*n^4 - 
           2406442*n^5 - 8813988*n^6 - 9487567*n^7 - 825355*n^8 + 
           8538572*n^9 + 8978210*n^10 + 3815193*n^11 + 599375*n^12)/
          (729*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
         (4*(-6 + 145*n + 145*n^2)*S[2, n]^2)/(9*n*(1 + n)) + 
         (4*(1314 + 309*n - 6631*n^2 - 8964*n^3 + 644*n^4 + 5856*n^5 + 
            1964*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-162 + 893*n + 893*n^2)*S[4, n])/(9*n*(1 + n)) + 
         (448*S[5, n])/3 + (1184*S[-4, 1, n])/3 + 
         (64*(12 + 11*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) - 
         (64*S[-2, -3, n])/3 - (8*(-3870 + 519*n + 3097*n^2 + 783*n^3 + 
            3670*n^4 + 4629*n^5 + 1540*n^6)*S[-2, 1, n])/
          (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (32*(105 + 11*n + 11*n^2)*S[-2, 2, n])/(9*n*(1 + n)) + 
         (2912*S[-2, 3, n])/3 - 1040*S[2, -3, n] + 
         S[2, n]*((720 + 3720*n + 3828*n^2 - 15736*n^3 - 43139*n^4 - 
             43683*n^5 - 19897*n^6 - 3221*n^7)/(27*n^3*(1 + n)^3*(2 + n)) + 
           (1184*S[3, n])/3 + 1376*S[-2, 1, n] - 32*S[2, 1, n]) - 
         (4*(6 - 149*n + 414*n^2 + 1087*n^3 + 536*n^4)*S[2, 1, n])/
          (9*n^2*(1 + n)^2) - (1120*S[2, 3, n])/3 + 
         (16*(-73 + 48*n + 48*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 
         (176*S[4, 1, n])/3 + (1600*S[-3, 1, 1, n])/3 + 
         (3424*S[-2, 1, -2, n])/3 + (128*(-69 + 22*n + 22*n^2)*
           S[-2, 1, 1, n])/(9*n*(1 + n)) + (3200*S[-2, 2, 1, n])/3 + 
         992*S[2, 1, -2, n] + (8*(12 + 55*n + 55*n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)) + 64*S[2, 2, 1, n] - (2816*S[3, 1, 1, n])/3 - 
         3200*S[-2, 1, 1, 1, n] + 128*S[2, 1, 1, 1, n]) - 
       (272*S[2, 2, 1, 1, n])/3 + (2720*S[3, 1, 1, 1, n])/3 + 
       2560*S[-2, 1, 1, 1, 1, n] - (640*S[2, 1, 1, 1, 1, n])/3) + 
     CA*(CF*NF*TF*((119232 - 124416*n - 549072*n^2 + 631008*n^3 + 
           1212164*n^4 + 151448*n^5 + 2773743*n^6 + 3709263*n^7 - 
           1932981*n^8 - 5601165*n^9 - 1773299*n^10 + 2096029*n^11 + 
           1845381*n^12 + 428649*n^13)/(729*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)) - (1504*S[-5, n])/9 + 
         z2^2*((16*(2 + 3*n + 3*n^2))/(5*n*(1 + n)) - (64*S[1, n])/5) - 
         (88*S[1, n]^4)/27 + Log[Q2/mu2]^3*((-88*(2 + 3*n + 3*n^2))/
            (27*n*(1 + n)) + (352*S[1, n])/27) + 
         S[-4, n]*((16*(42 + 197*n + 197*n^2))/(27*n*(1 + n)) + 
           (128*S[1, n])/9) + S[-2, n]^2*((16*(-2 + 13*n + 13*n^2))/
            (3*n*(1 + n)) + (128*S[1, n])/3) + 
         z3*((-4*(-720 + 428*n - 4832*n^2 - 10211*n^3 - 1777*n^4 + 7047*n^5 + 
              3153*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (448*S[-2, n])/3 + Log[Q2/mu2]*(96 - 64*S[1, n]) + 
           (16*(-72 - 794*n - 433*n^2 + 722*n^3 + 361*n^4)*S[1, n])/
            (27*(-1 + n)*n*(1 + n)*(2 + n)) + 32*S[1, n]^2 - 
           (352*S[2, n])/3) + S[-3, n]*((32*(54 + 777*n + 937*n^2 - 375*n^3 - 
              197*n^4 + 75*n^5 + 25*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (256*S[-2, n])/3 + (256*(-3 + 5*n + 5*n^2)*S[1, n])/
            (27*n*(1 + n)) + (448*S[1, n]^2)/9 - (320*S[2, n])/9) + 
         S[1, n]^3*((-16*(-33 + 194*n + 194*n^2))/(81*n*(1 + n)) - 
           (224*S[2, n])/27) - (4*(16 + 109*n + 109*n^2)*S[2, n]^2)/
          (9*n*(1 + n)) - (8*(-132 + 148*n - 3741*n^2 - 6544*n^3 + 1898*n^4 + 
            6552*n^5 + 2251*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + (4*(372 - 3344*n - 1657*n^2 + 3374*n^3 + 1687*n^4)*
           S[4, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) - (1312*S[5, n])/9 - 
         (64*(-3 + 10*n + 10*n^2)*S[-3, 1, n])/(9*n*(1 + n)) + 
         (64*(63 + 156*n + 203*n^2 + 166*n^3 + 83*n^4)*S[-2, 1, n])/
          (81*n^2*(1 + n)^2) + Log[Q2/mu2]^2*
          ((2*(144 - 240*n - 250*n^2 + 1783*n^3 + 4211*n^4 + 3825*n^5 + 
              1407*n^6))/(27*n^3*(1 + n)^3) - (32*S[-3, n])/3 + 
           S[-2, n]*(32/(3*n*(1 + n)) - (64*S[1, n])/3) - 
           (16*(-33 + 194*n + 194*n^2)*S[1, n])/(27*n*(1 + n)) - 
           (176*S[1, n]^2)/9 + (176*S[2, n])/3 - (32*S[3, n])/3 + 
           (64*S[-2, 1, n])/3) - (64*(-3 + 10*n + 10*n^2)*S[-2, 2, n])/
          (27*n*(1 + n)) + (448*S[-2, 3, n])/9 - (256*S[2, -3, n])/9 + 
         S[-2, n]*((-16*(-36 + 258*n - 1022*n^2 - 2479*n^3 - 689*n^4 + 
              203*n^5 - 2096*n^6 - 367*n^7 + 783*n^8 + 261*n^9))/
            (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) - 
           (128*(-1 + 5*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) - 
           (640*S[1, n]^3)/27 + (64*(-9 + 20*n + 20*n^2)*S[2, n])/
            (27*n*(1 + n)) + S[1, n]*((-64*(-90 - 63*n + 14*n^2 - 33*n^3 + 
                164*n^4 + 249*n^5 + 83*n^6))/(81*(-1 + n)*n^2*(1 + n)^2*(2 + 
                n)) + (256*S[2, n])/3) - (1856*S[3, n])/27 - 
           (256*S[2, 1, n])/9) + S[2, n]*
          ((2*(-792 + 1188*n + 4416*n^2 + 64886*n^3 + 220675*n^4 + 
              288291*n^5 + 161273*n^6 + 32287*n^7))/(81*n^3*(1 + n)^3*
             (2 + n)) - (1360*S[3, n])/27 - (128*S[-2, 1, n])/3 - 
           16*S[2, 1, n]) + (8*(240 - 60*n + 1096*n^2 + 4309*n^3 + 4010*n^4 + 
            1103*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
         S[1, n]^2*((-2*(-252 + 1080*n + 2064*n^2 + 7825*n^3 + 23253*n^4 + 
              23619*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) + 
           (8*(11 + 2*n + 2*n^2)*S[2, n])/(9*n*(1 + n)) - (16*S[3, n])/9 + 
           (640*S[-2, 1, n])/9 + (304*S[2, 1, n])/9) + (320*S[2, 3, n])/3 - 
         (8*(216 - 154*n - 23*n^2 + 262*n^3 + 131*n^4)*S[3, 1, n])/
          (27*(-1 + n)*n*(1 + n)*(2 + n)) - (1120*S[4, 1, n])/9 + 
         (256*S[-3, 1, 1, n])/3 - (256*S[-2, 1, -2, n])/3 - 
         (128*(-3 + 10*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) + 
         (256*S[-2, 2, 1, n])/9 + (256*S[2, 1, -2, n])/9 + 
         S[1, n]*((-4*(-16848 + 16416*n + 79704*n^2 - 49914*n^3 - 
              335830*n^4 - 656852*n^5 - 529493*n^6 + 291892*n^7 + 
              773206*n^8 + 440578*n^9 + 80453*n^10))/(729*(-1 + n)*n^4*
             (1 + n)^4*(2 + n)) + (8*(-120 - 102*n + 959*n^2 + 2150*n^3 + 
              1513*n^4 + 328*n^5)*S[2, n])/(27*n^2*(1 + n)^2*(2 + n)) + 
           (224*S[2, n]^2)/9 - (32*(-6 - 218*n - 121*n^2 + 194*n^3 + 97*n^4)*
             S[3, n])/(27*(-1 + n)*n*(1 + n)*(2 + n)) + (1312*S[4, n])/9 - 
           (256*S[-3, 1, n])/3 + (256*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/
            (27*n*(1 + n)) - (128*S[-2, 2, n])/9 + 
           (16*(-13 + 40*n + 40*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           96*S[3, 1, n] - (1024*S[-2, 1, 1, n])/9 - (160*S[2, 1, 1, n])/3) - 
         (32*(-3 + 8*n + 8*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) + 
         Log[Q2/mu2]*((-4*(2160 - 1656*n - 9048*n^2 + 3272*n^3 - 6994*n^4 - 
              55159*n^5 - 59902*n^6 + 7538*n^7 + 53630*n^8 + 37149*n^9 + 
              8274*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (224*S[-4, n])/3 - 32*S[-2, n]^2 + S[-3, n]*
            ((32*(9 + 10*n + 10*n^2))/(9*n*(1 + n)) - (128*S[1, n])/3) + 
           (352*S[1, n]^3)/27 + S[-2, n]*((32*(-6 + 29*n + 46*n^2 - 20*n^3 - 
                n^4 + 18*n^5 + 6*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (64*(-3 + 10*n + 10*n^2)*S[1, n])/(9*n*(1 + n)) + 
             (128*S[1, n]^2)/3 - (128*S[2, n])/3) - 
           (16*(-11 + 213*n + 460*n^2 + 230*n^3)*S[2, n])/(9*n*(1 + n)^2) - 
           (32*S[2, n]^2)/3 + S[1, n]^2*((16*(-33 + 194*n + 194*n^2))/
              (27*n*(1 + n)) + (32*S[2, n])/3) + (16*(-9 + 368*n + 368*n^2)*
             S[3, n])/(27*n*(1 + n)) - (224*S[4, n])/3 + (128*S[-3, 1, n])/
            3 - (64*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(-324 + 936*n + 1614*n^2 + 7375*n^3 + 23055*n^4 + 
                23673*n^5 + 7531*n^6))/(81*n^3*(1 + n)^3) - 
             (32*(3 + 11*n + 11*n^2)*S[2, n])/(9*n*(1 + n)) + 32*S[3, n] - 
             (256*S[-2, 1, n])/3 - (128*S[2, 1, n])/3) - 
           (64*(-3 + 11*n + 11*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3 + 64*S[2, 1, 1, n]) - 
         (64*S[2, 2, 1, n])/3 + (1696*S[3, 1, 1, n])/9 + 
         (512*S[-2, 1, 1, 1, n])/9 + (64*S[2, 1, 1, 1, n])/9) + 
       CF^2*((300672 + 947808*n - 148704*n^2 - 5166984*n^3 - 4471052*n^4 + 
           11959476*n^5 + 20680947*n^6 + 10513356*n^7 + 4940802*n^8 + 
           4349454*n^9 - 5000944*n^10 - 9030882*n^11 - 368022*n^12 + 
           4526358*n^13 + 2631933*n^14 + 494694*n^15)/(648*(-1 + n)^2*n^6*
           (1 + n)^6*(2 + n)) - (544*S[-6, n])/3 - 1184*S[-3, n]^2 - 
         (32*S[-2, n]^3)/3 + z2^2*((36*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/
            (5*n^2*(1 + n)^2) + (288*S[-2, n])/5) + (44*S[1, n]^5)/9 + 
         z5*((-20*(-156 + 194*n + 195*n^2 + 2*n^3 + n^4))/(3*n*(1 + n)) + 
           560*S[1, n]) + S[-5, n]*((-4*(246 + 1585*n + 1591*n^2 + 12*n^3 + 
              6*n^4))/(9*n*(1 + n)) + (3920*S[1, n])/3) + 
         Log[Q2/mu2]^3*((-11*(2 + 3*n + 3*n^2)^2)/(6*n^2*(1 + n)^2) + 
           (44*(2 + 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) - (88*S[1, n]^2)/3) + 
         S[-2, n]^2*((2*(-808 - 452*n + 162*n^2 + 235*n^3 + 929*n^4 + 
              1233*n^5 + 429*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (4*(-222 + 161*n + 161*n^2)*S[1, n])/(3*n*(1 + n)) + 
           392*S[1, n]^2 - 168*S[2, n]) + 
         ((612 - 834*n + 3679*n^2 + 9026*n^3 + 4513*n^4)*S[2, n]^2)/
          (27*n^2*(1 + n)^2) + (64*S[2, n]^3)/3 + 
         S[1, n]^4*((-110 + 433*n + 433*n^2)/(9*n*(1 + n)) + 8*S[2, n]) + 
         S[-4, n]*((2*(-2160 - 20940*n - 48728*n^2 - 19077*n^3 + 8539*n^4 + 
              18885*n^5 + 6457*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           960*S[-2, n] - (4*(-126 + 31*n + 31*n^2)*S[1, n])/(9*n*(1 + n)) - 
           456*S[1, n]^2 + (1400*S[2, n])/3) + (3392*S[3, n]^2)/9 + 
         (4*(-612 - 888*n - 5585*n^2 - 9447*n^3 + 6646*n^4 + 13935*n^5 + 
            4591*n^6)*S[4, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (4*(-216 + 1865*n + 1871*n^2 + 12*n^3 + 6*n^4)*S[5, n])/
          (9*n*(1 + n)) + 224*S[6, n] + 288*S[-5, 1, n] - 1216*S[-4, -2, n] - 
         (8*(-484 + 189*n + 189*n^2)*S[-4, 1, n])/(3*n*(1 + n)) - 
         2384*S[-4, 2, n] - (4*(2544 - 2634*n - 14465*n^2 - 8982*n^3 - 
            2171*n^4 + 1128*n^5 + 388*n^6)*S[-3, 1, n])/(9*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) + 3456*S[-3, 3, n] + 
         (16*(-1 + n)*(2 + n)*S[-2, -3, n])/(n*(1 + n)) - 
         2688*S[-2, 1, n]^2 + Log[Q2/mu2]^2*
          ((288 + 1140*n + 2288*n^2 + 4573*n^3 + 9683*n^4 + 16254*n^5 + 
             17286*n^6 + 10017*n^7 + 2727*n^8)/(18*n^4*(1 + n)^4) + 
           ((-594 + 1369*n + 1369*n^2)*S[1, n]^2)/(9*n*(1 + n)) + 
           44*S[1, n]^3 + S[-3, n]*((-8*(6 + 31*n + 31*n^2))/(3*n*(1 + n)) + 
             32*S[1, n]) + S[-2, n]*((8*(6 + 31*n + 31*n^2))/(3*n^2*(1 + n)^
                2) - (16*(12 + 31*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) + 
             64*S[1, n]^2) + (121*(2 + 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)) - 
           (8*(6 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 
           S[1, n]*((-576 + 1092*n + 640*n^2 - 8887*n^3 - 19781*n^4 - 17613*
                n^5 - 6267*n^6)/(18*n^3*(1 + n)^3) - (484*S[2, n])/3 + 
             32*S[3, n] - 64*S[-2, 1, n]) + (16*(6 + 31*n + 31*n^2)*
             S[-2, 1, n])/(3*n*(1 + n))) + 
         (8*(-5976 + 3138*n + 18715*n^2 + 10998*n^3 + 5734*n^4 + 2766*n^5 + 
            913*n^6)*S[-2, 2, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (16*(495 + 97*n + 100*n^2 + 6*n^3 + 3*n^4)*S[-2, 3, n])/
          (9*n*(1 + n)) - (4*(2898 + 487*n + 487*n^2)*S[2, -3, n])/
          (9*n*(1 + n)) + z3*((4560 + 6344*n + 6576*n^2 + 5726*n^3 + 
             12479*n^4 + 9280*n^5 - 9426*n^6 - 15158*n^7 - 5021*n^8)/
            (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 64*S[-3, n] + 
           (4*(94 + 35*n + 35*n^2)*S[1, n]^2)/(n*(1 + n)) - 96*S[1, n]^3 + 
           S[-2, n]*((-16*(54 + 114*n + 115*n^2 + 2*n^3 + n^4))/
              (3*n*(1 + n)) + 1248*S[1, n]) + Log[Q2/mu2]*
            ((30*(-4 + 17*n^2 + 34*n^3 + 17*n^4))/(n^2*(1 + n)^2) - 
             288*S[-2, n] - (8*(18 + 89*n + 89*n^2)*S[1, n])/(n*(1 + n)) + 
             192*S[1, n]^2) - (12*(18 + 77*n + 77*n^2)*S[2, n])/(n*(1 + n)) + 
           S[1, n]*((2*(-1368 - 1108*n - 3046*n^2 - 2147*n^3 + 2961*n^4 + 
                5331*n^5 + 1873*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             480*S[2, n]) + 256*S[3, n] - 640*S[-2, 1, n] - 288*S[2, 1, n]) + 
         S[3, n]*((63072 + 72672*n - 33516*n^2 + 4256*n^3 + 294353*n^4 + 
             173450*n^5 - 324076*n^6 - 360322*n^7 - 97249*n^8)/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 2656*S[-2, 1, n] - 
           (1072*S[2, 1, n])/9) + S[-3, n]*
          ((4*(-55728 - 55404*n + 103488*n^2 + 240923*n^3 + 109127*n^4 - 
              23632*n^5 + 14069*n^6 + 24143*n^7 + 5894*n^8))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (8*(1044 + 335*n + 335*n^2)*
             S[1, n]^2)/(9*n*(1 + n)) - (2416*S[1, n]^3)/3 + 
           S[-2, n]*((8*(-212 + n + n^2))/(3*n*(1 + n)) + (4064*S[1, n])/3) - 
           (4*(-678 + 773*n + 773*n^2)*S[2, n])/(9*n*(1 + n)) + 
           S[1, n]*((4*(12204 - 1740*n - 26569*n^2 - 23250*n^3 - 6355*n^4 + 
                3192*n^5 + 1046*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
             (2176*S[2, n])/3) - 2720*S[3, n] + 3584*S[-2, 1, n] - 
           80*S[2, 1, n]) + S[1, n]^3*((-864 + 1484*n + 1464*n^2 + 4745*n^3 + 
             23415*n^4 + 26643*n^5 + 8425*n^6)/(54*n^3*(1 + n)^3) - 
           (4*(108 + 491*n + 491*n^2)*S[2, n])/(27*n*(1 + n)) + 
           (1648*S[3, n])/9 + 1120*S[-2, 1, n] - (320*S[2, 1, n])/9) + 
         (4*(552 + 1484*n + 1938*n^2 + 1115*n^3 + 4556*n^4 + 9075*n^5 + 
            6361*n^6 + 1511*n^7)*S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)) + 
         40*S[2, 1, n]^2 + S[-2, 1, n]*((8*(51624 + 51372*n - 68862*n^2 - 
              164495*n^3 - 95237*n^4 - 4970*n^5 + 6805*n^6 + 4747*n^7 + 
              1288*n^8))/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           96*S[2, 1, n]) + (16*(-303 + 431*n + 431*n^2)*S[2, 3, n])/
          (9*n*(1 + n)) + (4*(8568 + 1230*n - 20141*n^2 - 24399*n^3 - 
            524*n^4 + 13341*n^5 + 4645*n^6)*S[3, 1, n])/(27*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)) - 2080*S[4, -2, n] - 
         (4*(-162 + 1807*n + 1807*n^2)*S[4, 1, n])/(9*n*(1 + n)) + 
         552*S[4, 2, n] + (5888*S[5, 1, n])/3 + 5504*S[-4, 1, 1, n] - 
         704*S[-3, -2, 1, n] + 960*S[-3, 1, -2, n] + 
         (16*(-40 + 127*n + 127*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - 
         112*S[-3, 2, 1, n] + (8*(614 - 415*n - 413*n^2 + 4*n^3 + 2*n^4)*
           S[-2, 1, -2, n])/(3*n*(1 + n)) - 
         (8*(-16272 + 4650*n + 31465*n^2 + 17046*n^3 + 16423*n^4 + 
            14448*n^5 + 4816*n^6)*S[-2, 1, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)) + S[-2, n]*((-2*(-3024 + 9000*n + 49116*n^2 - 62284*n^3 - 
              252837*n^4 - 134586*n^5 + 40878*n^6 - 186531*n^7 - 232365*n^8 + 
              53092*n^9 + 110952*n^10 + 27981*n^11))/(81*(-1 + n)^2*n^4*
             (1 + n)^4*(2 + n)) - (16*(81 + 139*n + 139*n^2)*S[1, n]^3)/
            (27*n*(1 + n)) + 32*S[1, n]^4 + S[1, n]^2*
            ((-4*(-600 - 410*n - 3315*n^2 - 3154*n^3 + 1715*n^4 + 3972*n^5 + 
                1360*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
             112*S[2, n]) + (4*(-1080 - 522*n - 7123*n^2 - 7602*n^3 + 
              3557*n^4 + 8592*n^5 + 2882*n^6)*S[2, n])/(27*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)) + (128*S[2, n]^2)/3 - 
           (8*(756 + 1123*n + 1141*n^2 + 36*n^3 + 18*n^4)*S[3, n])/
            (27*n*(1 + n)) + 2224*S[4, n] - 2048*S[-3, 1, n] - 
           (8*(46 + 151*n + 153*n^2 + 4*n^3 + 2*n^4)*S[-2, 1, n])/
            (3*n*(1 + n)) - 1728*S[-2, 2, n] - (32*(150 + 71*n + 71*n^2)*
             S[2, 1, n])/(9*n*(1 + n)) + S[1, n]*
            ((-4*(-36720 - 1584*n + 68346*n^2 + 81481*n^3 - 570*n^4 - 
                63762*n^5 - 47154*n^6 + 405*n^7 + 22794*n^8 + 7868*n^9))/
              (81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)) + 
             (8*(24 + 185*n + 185*n^2)*S[2, n])/(3*n*(1 + n)) + 608*S[3, n] + 
             (1312*S[-2, 1, n])/3 + (11264*S[2, 1, n])/3) - 3136*S[3, 1, n] + 
           4480*S[-2, 1, 1, n]) + 64*S[-2, 2, -2, n] + 
         (16*(390 + 133*n + 133*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) + 
         704*S[-2, 2, 2, n] + 2816*S[-2, 3, 1, n] - 2160*S[2, -3, 1, n] + 
         (8*(654 + 293*n + 293*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + 
         S[2, n]*((53568 - 21888*n - 125904*n^2 - 293908*n^3 - 1647580*n^4 - 
             3271219*n^5 - 2292085*n^6 + 1299326*n^7 + 3414506*n^8 + 
             2173209*n^9 + 463143*n^10)/(324*(-1 + n)*n^4*(1 + n)^4*
             (2 + n)) - (16*(-1143 + 1159*n + 1159*n^2)*S[3, n])/
            (27*n*(1 + n)) - (616*S[4, n])/3 + 880*S[-3, 1, n] - 
           (8*(-446 + 79*n + 79*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
           (3760*S[-2, 2, n])/3 - (20*(4 + 9*n + 9*n^2)*S[2, 1, n])/
            (3*n*(1 + n)) + (3136*S[3, 1, n])/3 + (12736*S[-2, 1, 1, n])/3 - 
           (544*S[2, 1, 1, n])/3) - (4*(-36 + n + 344*n^2 + 536*n^3 + 
            277*n^4)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2) + 
         S[1, n]^2*((-10560 - 5632*n + 19440*n^2 + 39652*n^3 + 81716*n^4 + 
             70319*n^5 - 24271*n^6 - 69382*n^7 - 45930*n^8 - 22141*n^9 - 
             5563*n^10)/(36*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
           (4*(-57 - 259*n + 919*n^2 + 2224*n^3 + 1124*n^4)*S[2, n])/
            (9*n^2*(1 + n)^2) - (40*S[2, n]^2)/3 + 
           (4*(-744 + 733*n + 733*n^2)*S[3, n])/(9*n*(1 + n)) - 88*S[4, n] + 
           (6304*S[-3, 1, n])/3 + (208*(-54 + 19*n + 19*n^2)*S[-2, 1, n])/
            (9*n*(1 + n)) + (7216*S[-2, 2, n])/3 + 
           (16*(30 + 29*n + 29*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 
           (2464*S[3, 1, n])/3 - (16256*S[-2, 1, 1, n])/3 + 
           80*S[2, 1, 1, n]) - (4*(-4 + 65*n + 65*n^2)*S[2, 2, 1, n])/
          (3*n*(1 + n)) - (1760*S[2, 3, 1, n])/3 + 2784*S[3, 1, -2, n] + 
         (32*(-387 + 361*n + 361*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) + 
         48*S[3, 2, 1, n] + (320*S[4, 1, 1, n])/3 - 896*S[-3, 1, 1, 1, n] - 
         1408*S[-2, -2, 1, 1, n] + Log[Q2/mu2]*
          ((-58752 - 237024*n - 286464*n^2 + 447880*n^3 + 1460956*n^4 + 
             1568908*n^5 + 1269223*n^6 + 1283650*n^7 + 531673*n^8 - 
             920208*n^9 - 1244175*n^10 - 607014*n^11 - 112077*n^12)/
            (216*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 1152*S[-5, n] + 
           S[-2, n]^2*((-4*(-26 + 41*n + 41*n^2))/(n*(1 + n)) - 
             208*S[1, n]) - (220*S[1, n]^4)/9 + S[-4, n]*
            ((-4*(306 + 335*n + 335*n^2))/(3*n*(1 + n)) + 816*S[1, n]) + 
           S[-3, n]*((8*(450 + 693*n + 1069*n^2 + 671*n^3 + 349*n^4))/
              (9*n^2*(1 + n)^2) - 480*S[-2, n] - (32*(57 + 31*n + 31*n^2)*S[
                1, n])/(3*n*(1 + n)) + 592*S[1, n]^2 - 1296*S[2, n]) + 
           S[1, n]^3*((-40*(-11 + 40*n + 40*n^2))/(9*n*(1 + n)) - 
             16*S[2, n]) - (8*(1 + 18*n + 18*n^2)*S[2, n]^2)/(n*(1 + n)) + 
           (2*(-648 + 134*n + 3063*n^2 + 5534*n^3 + 2821*n^4)*S[3, n])/
            (9*n^2*(1 + n)^2) - (8*(-24 + 193*n + 193*n^2)*S[4, n])/
            (3*n*(1 + n)) - 864*S[-4, 1, n] + (16*(186 + 53*n + 53*n^2)*
             S[-3, 1, n])/(3*n*(1 + n)) - (16*(396 + 348*n + 724*n^2 + 
              671*n^3 + 349*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + 
           S[2, n]*((-864 + 1308*n - 2804*n^2 - 23641*n^3 - 45323*n^4 - 39699*
                n^5 - 13761*n^6)/(18*n^3*(1 + n)^3) + 432*S[3, n] + 
             2592*S[-2, 1, n]) - (8*(-118 + 3*n + 3*n^2)*S[-2, 2, n])/
            (n*(1 + n)) + 1824*S[-2, 3, n] - 1344*S[2, -3, n] + 
           S[-2, n]*((4*(-360 - 444*n + 2230*n^2 + 4839*n^3 + 499*n^4 - 
                2319*n^5 + 1219*n^6 + 1920*n^7 + 480*n^8))/(9*(-1 + n)*n^
                3*(1 + n)^3*(2 + n)) + (16*(21 + 44*n + 44*n^2)*S[1, n]^2)/
              (3*n*(1 + n)) - 96*S[1, n]^3 - (8*(36 + 115*n + 115*n^2)*S[2, 
                n])/(3*n*(1 + n)) + S[1, n]*((16*(-144 - 120*n - 902*n^2 - 
                  774*n^3 + 427*n^4 + 966*n^5 + 331*n^6))/(9*(-1 + n)*n^2*
                 (1 + n)^2*(2 + n)) + 192*S[2, n]) - 32*S[3, n] + 
             192*S[-2, 1, n] - 2688*S[2, 1, n]) - 
           (4*(-12 - 40*n + 59*n^2 + 198*n^3 + 99*n^4)*S[2, 1, n])/
            (3*n^2*(1 + n)^2) + S[1, n]^2*((2592 - 3924*n - 2700*n^2 + 3175*
                n^3 - 20211*n^4 - 29787*n^5 - 8489*n^6)/(54*n^3*(1 + n)^3) + 
             (4*(18 + 163*n + 163*n^2)*S[2, n])/(3*n*(1 + n)) - 240*S[3, n] - 
             800*S[-2, 1, n] + 64*S[2, 1, n]) - 384*S[2, 3, n] - 
           (8*(38 + 7*n + 7*n^2)*S[3, 1, n])/(n*(1 + n)) + 384*S[4, 1, n] + 
           2688*S[-3, 1, 1, n] + 768*S[-2, 1, -2, n] + 
           (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + 
           2688*S[-2, 2, 1, n] + 2688*S[2, 1, -2, n] + 
           S[1, n]*((22464 + 13248*n - 27840*n^2 - 34636*n^3 - 196504*n^4 - 
               420253*n^5 - 281875*n^6 + 165938*n^7 + 386642*n^8 + 238983*
                n^9 + 50889*n^10)/(54*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
             (4*(-18 - 489*n + 1025*n^2 + 3100*n^3 + 1550*n^4)*S[2, n])/
              (9*n^2*(1 + n)^2) + 16*S[2, n]^2 - (8*(-252 + 241*n + 241*n^2)*
               S[3, n])/(9*n*(1 + n)) - 128*S[4, n] - 1984*S[-3, 1, n] - 
             (32*(-78 + 53*n + 53*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 
             1888*S[-2, 2, n] - (64*(3 + 5*n + 5*n^2)*S[2, 1, n])/
              (3*n*(1 + n)) + 608*S[3, 1, n] + 3584*S[-2, 1, 1, n] - 
             96*S[2, 1, 1, n]) + (8*(6 + 31*n + 31*n^2)*S[2, 1, 1, n])/
            (n*(1 + n)) - 768*S[3, 1, 1, n] - 5376*S[-2, 1, 1, 1, n]) + 
         (160*(-180 + 23*n + 23*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) - 
         288*S[-2, 1, 1, 2, n] + 192*S[-2, 2, 1, 1, n] - 
         1792*S[2, -2, 1, 1, n] + S[1, n]*
          ((-521856 - 416160*n + 1239744*n^2 + 2367272*n^3 + 153100*n^4 - 
             6486828*n^5 - 8392833*n^6 + 2264331*n^7 + 9855507*n^8 + 
             4791559*n^9 - 2255587*n^10 - 3931383*n^11 - 2189691*n^12 - 
             458487*n^13)/(648*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)) + 
           (8*(15 + 236*n + 236*n^2)*S[2, n]^2)/(9*n*(1 + n)) - 
           (2*(8568 - 4296*n - 17444*n^2 - 5103*n^3 - 1013*n^4 + 1227*n^5 + 
              781*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
           (8*(-99 + 734*n + 734*n^2)*S[4, n])/(9*n*(1 + n)) + 256*S[5, n] - 
           (4000*S[-4, 1, n])/3 - (32*(107 + 50*n + 50*n^2)*S[-3, 1, n])/
            (3*n*(1 + n)) + 64*S[-2, -3, n] + 
           (8*(-12204 + 1020*n + 11729*n^2 + 5994*n^3 + 11903*n^4 + 
              13344*n^5 + 4502*n^6)*S[-2, 1, n])/(27*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)) - (8*(1662 + 61*n + 61*n^2)*S[-2, 2, n])/
            (9*n*(1 + n)) - 3840*S[-2, 3, n] + 3920*S[2, -3, n] + 
           (4*(-150 - 77*n + 708*n^2 + 1084*n^3 + 575*n^4)*S[2, 1, n])/
            (9*n^2*(1 + n)^2) + S[2, n]*((2592 - 66168*n - 59220*n^2 + 4334*
                n^3 - 442931*n^4 - 879633*n^5 - 556705*n^6 - 116957*n^7)/
              (162*n^3*(1 + n)^3*(2 + n)) - (2960*S[3, n])/3 - 
             (15104*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 
           (2080*S[2, 3, n])/3 - (8*(-1212 + 869*n + 869*n^2)*S[3, 1, n])/
            (9*n*(1 + n)) + 240*S[4, 1, n] - (6784*S[-3, 1, 1, n])/3 - 
           (11744*S[-2, 1, -2, n])/3 - (32*(-1020 + 239*n + 239*n^2)*
             S[-2, 1, 1, n])/(9*n*(1 + n)) - (12224*S[-2, 2, 1, n])/3 - 
           (11552*S[2, 1, -2, n])/3 - (40*(6 + 13*n + 13*n^2)*S[2, 1, 1, n])/
            (3*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + 1984*S[3, 1, 1, n] + 
           11776*S[-2, 1, 1, 1, n] - 128*S[2, 1, 1, 1, n]) + 
         (32*(6 + 13*n + 13*n^2)*S[2, 1, 1, 1, n])/(3*n*(1 + n)) + 
         (208*S[2, 2, 1, 1, n])/3 - (6368*S[3, 1, 1, 1, n])/3 - 
         9728*S[-2, 1, 1, 1, 1, n] + (640*S[2, 1, 1, 1, 1, n])/3))), 
 CqG1PS[N, MS] -> as[MS]^2*((4*CF*(-1 + n)*(2 + n)*NF*TF*Log[Q2/mu2]^2)/
     (n^2*(1 + n)^2) + CF*NF*TF*Log[Q2/mu2]*
     ((-8*(2 + n)*(2 + n - n^2 + 2*n^3))/(n^3*(1 + n)^3) - 
      (8*(-1 + n)*(2 + n)*S[1, n])/(n^2*(1 + n)^2)) + 
    CF*NF*TF*((4*(20 + 20*n - 31*n^2 - 68*n^3 - 65*n^4 - 40*n^5 + 8*n^6 + 
         22*n^7 + 6*n^8))/((-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
      (64*S[-2, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 
      (8*(2 + n)*(2 + n - n^2 + 2*n^3)*S[1, n])/(n^3*(1 + n)^3) + 
      (4*(-1 + n)*(2 + n)*S[1, n]^2)/(n^2*(1 + n)^2) - 
      (4*(-1 + n)*(2 + n)*S[2, n])/(n^2*(1 + n)^2))), 
 CqG1PS[N, Larin] -> 
  CF*NF*TF*as[MS]^2*((4*(20 + 12*n - 47*n^2 - 62*n^3 - 43*n^4 - 36*n^5 + 
        2*n^6 + 20*n^7 + 6*n^8))/((-1 + n)*n^4*(1 + n)^4*(2 + n)) + 
     (4*(-1 + n)*(2 + n)*Log[Q2/mu2]^2)/(n^2*(1 + n)^2) - 
     (64*S[-2, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 
     (8*(2 + n)*(2 + n - n^2 + 2*n^3)*S[1, n])/(n^3*(1 + n)^3) + 
     (4*(-1 + n)*(2 + n)*S[1, n]^2)/(n^2*(1 + n)^2) + 
     Log[Q2/mu2]*((-8*(2 + n)*(2 + n - n^2 + 2*n^3))/(n^3*(1 + n)^3) - 
       (8*(-1 + n)*(2 + n)*S[1, n])/(n^2*(1 + n)^2)) - 
     (4*(-1 + n)*(2 + n)*S[2, n])/(n^2*(1 + n)^2)) + 
   as[MS]^3*(CF*NF^2*TF^2*((-32*(2484 + 468*n - 8427*n^2 + 2452*n^3 + 
          18358*n^4 + 22057*n^5 + 15972*n^6 - 2412*n^7 - 15042*n^8 - 
          2575*n^9 + 6095*n^10 + 2042*n^11))/(243*(-1 + n)^2*n^5*(1 + n)^5*
         (2 + n)) + (128*(4 - 40*n - 39*n^2 + 2*n^3 + n^4)*z3)/
        (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (32*(2 + n)*(6 + n - 6*n^2 + 11*n^3)*Log[Q2/mu2]^2)/
        (9*n^3*(1 + n)^3) + (32*(-1 + n)*(2 + n)*Log[Q2/mu2]^3)/
        (9*n^2*(1 + n)^2) - (1024*S[-3, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 
       (512*(-5 - 12*n + 5*n^2)*S[-2, n])/(9*(-1 + n)^2*n*(1 + n)^2*
         (2 + n)) + (16*(2 + n)*(21 + 17*n - 6*n^2 + 16*n^3)*S[1, n]^2)/
        (27*n^3*(1 + n)^3) + (64*(-1 + n)*(2 + n)*S[1, n]^3)/
        (27*n^2*(1 + n)^2) + (16*(2 + n)*(21 + 5*n - 24*n^2 + 46*n^3)*
         S[2, n])/(27*n^3*(1 + n)^3) + Log[Q2/mu2]*
        ((32*(216 + 120*n - 578*n^2 - 644*n^3 - 322*n^4 - 593*n^5 + 56*n^6 + 
            451*n^7 + 142*n^8))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
         (512*S[-2, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 
         (32*(-1 + n)*(2 + n)*(2 + 5*n)*S[1, n])/(9*n^2*(1 + n)^3) - 
         (16*(-1 + n)*(2 + n)*S[1, n]^2)/(3*n^2*(1 + n)^2) - 
         (16*(-1 + n)*(2 + n)*S[2, n])/(3*n^2*(1 + n)^2)) + 
       S[1, n]*((-32*(2 + n)*(-18 - 12*n + 55*n^2 + 55*n^3 + 23*n^4 + 
            161*n^5))/(81*n^4*(1 + n)^4) - (32*(-1 + n)*(2 + n)*S[2, n])/
          (9*n^2*(1 + n)^2)) - (160*(-1 + n)*(2 + n)*S[3, n])/
        (27*n^2*(1 + n)^2)) + CF^2*NF*TF*
      ((-8*(360 + 356*n - 950*n^2 - 765*n^3 + 1237*n^4 + 752*n^5 - 680*n^6 + 
          146*n^7 - 582*n^8 - 2768*n^9 - 2050*n^10 + 579*n^11 + 1033*n^12 + 
          260*n^13))/(3*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) + 
       (96*(-1 + n)*(2 + n)*z2^2)/(5*n^2*(1 + n)^2) - 
       (128*(-6 + 5*n + 5*n^2)*S[-4, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (16*(2 + n)*(22 + 2*n - 15*n^2 + 27*n^3)*S[1, n]^3)/
        (9*n^3*(1 + n)^3) + (44*(-1 + n)*(2 + n)*S[1, n]^4)/
        (9*n^2*(1 + n)^2) + Log[Q2/mu2]^3*
        ((8*(-1 + n)*(2 + n)*(2 + 3*n + 3*n^2))/(3*n^3*(1 + n)^3) - 
         (32*(-1 + n)*(2 + n)*S[1, n])/(3*n^2*(1 + n)^2)) + 
       S[-3, n]*((64*(12 - 6*n + 7*n^3 + 2*n^4 + n^5))/((-1 + n)*n^3*
           (1 + n)^2*(2 + n)) - (128*(-2 + n)*(3 + n)*S[1, n])/
          ((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       z3*((32*(-88 + 4*n + 294*n^2 + 115*n^3 + 71*n^4 + 33*n^5 + 3*n^6))/
          (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (384*Log[Q2/mu2])/
          (n^2*(1 + n)^2) - (128*(7 + 4*n + 4*n^2)*S[1, n])/
          (3*n^2*(1 + n)^2)) - (4*(472 + 308*n - 942*n^2 - 977*n^3 - 84*n^4 + 
          40*n^5 + 154*n^6 + 205*n^7 + 56*n^8)*S[2, n])/
        (3*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + (68*(-1 + n)*(2 + n)*S[2, n]^2)/
        (3*n^2*(1 + n)^2) + S[1, n]^2*
        ((4*(600 + 524*n - 958*n^2 - 1139*n^3 - 242*n^4 - 374*n^5 + 164*n^6 + 
            501*n^7 + 156*n^8))/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)) - 
         (112*(-1 + n)*(2 + n)*S[2, n])/(3*n^2*(1 + n)^2)) + 
       Log[Q2/mu2]^2*((-8*(2 + n)*(6 + 6*n + n^2 + 3*n^3 + 5*n^4 + 11*n^5))/
          (n^4*(1 + n)^4) + (8*(2 + n)*(10 + 3*n - 6*n^2 + 9*n^3)*S[1, n])/
          (n^3*(1 + n)^3) + (24*(-1 + n)*(2 + n)*S[1, n]^2)/(n^2*(1 + n)^2) - 
         (24*(-1 + n)*(2 + n)*S[2, n])/(n^2*(1 + n)^2)) + 
       S[-2, n]*((-32*(-4 + 20*n + 9*n^2 - 35*n^3 - 14*n^4 - 10*n^5 + n^6 + 
            n^7))/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)) - 
         (32*(32 - 12*n - 92*n^2 - 25*n^3 + 10*n^4 + 20*n^5 + 2*n^6 + n^7)*
           S[1, n])/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)) + 
         (128*(-4 + n + n^2)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (128*(-4 + n + n^2)*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (8*(64 + 380*n + 1212*n^2 + 461*n^3 + 157*n^4 + 27*n^5 + 3*n^6)*
         S[3, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
       (8*(556 - 124*n - 105*n^2 + 38*n^3 + 19*n^4)*S[4, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (1024*(-1 + n + n^2)*S[-3, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (256*(6 - n - 2*n^2 + n^3)*S[-2, 1, n])/((-1 + n)*n^3*(1 + n)^2*
         (2 + n)) + Log[Q2/mu2]*((8*(88 + 136*n - 70*n^2 - 128*n^3 + 49*n^4 - 
            20*n^5 - 177*n^6 - 87*n^7 + 208*n^8 + 207*n^9 + 50*n^10))/
          ((-1 + n)*n^5*(1 + n)^5*(2 + n)) - (128*S[-3, n])/(n^2*(1 + n)^2) - 
         (4*(2 + n)*(28 + 7*n - 18*n^2 + 31*n^3)*S[1, n]^2)/(n^3*(1 + n)^3) - 
         (56*(-1 + n)*(2 + n)*S[1, n]^3)/(3*n^2*(1 + n)^2) + 
         S[-2, n]*((32*(-4 + 4*n + 5*n^2 + 2*n^3 + n^4))/((-1 + n)*n^2*
             (1 + n)^2*(2 + n)) + (512*S[1, n])/((-1 + n)*n^2*(1 + n)^2*
             (2 + n))) + (4*(2 + n)*(28 + 9*n - 14*n^2 + 25*n^3)*S[2, n])/
          (n^3*(1 + n)^3) + S[1, n]*((-8*(152 + 136*n - 222*n^2 - 276*n^3 - 
              81*n^4 - 85*n^5 + 13*n^6 + 81*n^7 + 26*n^8))/
            ((-1 + n)*n^4*(1 + n)^4*(2 + n)) + (72*(-1 + n)*(2 + n)*S[2, n])/
            (n^2*(1 + n)^2)) - (16*(22 + n + n^2)*S[3, n])/
          (3*n^2*(1 + n)^2) + (256*S[-2, 1, n])/(n^2*(1 + n)^2)) + 
       S[1, n]*((8*(664 + 324*n - 1854*n^2 - 497*n^3 + 2544*n^4 + 2477*n^5 + 
            706*n^6 - 689*n^7 - 890*n^8 - 111*n^9 + 302*n^10 + 96*n^11))/
          (3*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)) - 
         (8*(96 + 66*n - 49*n^2 + 86*n^3 + 65*n^4)*S[2, n])/
          (3*n^3*(1 + n)^3) + (16*(316 + 44*n + 87*n^2 + 86*n^3 + 43*n^4)*
           S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
         (256*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       (256*(-2 + 3*n + 3*n^2)*S[-2, 2, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (64*(4 + 3*n - 3*n^2 + 2*n^3)*S[2, 1, n])/
        (3*n^3*(1 + n)^3) - (64*(20 + 4*n + 5*n^2 + 2*n^3 + n^4)*S[3, 1, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (1024*S[-2, 1, 1, n])/
        ((-1 + n)*n*(1 + n)*(2 + n)) - (32*(-1 + n)*(2 + n)*S[2, 1, 1, n])/
        (3*n^2*(1 + n)^2)) + CA*CF*NF*TF*
      ((8*(-29160 + 1080*n + 116766*n^2 - 25818*n^3 - 137557*n^4 + 
          59461*n^5 + 404113*n^6 + 331898*n^7 + 129972*n^8 - 241017*n^9 - 
          274955*n^10 + 50588*n^11 + 123245*n^12 + 30520*n^13))/
        (243*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)) - (96*(-1 + n)*(2 + n)*z2^2)/
        (5*n^2*(1 + n)^2) - (8*(308 - 440*n - 393*n^2 + 94*n^3 + 47*n^4)*
         S[-4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-2 + 3*n + 3*n^2)*S[-2, n]^2)/(3*n^2*(1 + n)^2) + 
       (8*(222 + 167*n - 107*n^2 + n^3 + 23*n^4)*S[1, n]^3)/
        (27*n^3*(1 + n)^3) + (28*(-1 + n)*(2 + n)*S[1, n]^4)/
        (9*n^2*(1 + n)^2) + Log[Q2/mu2]^3*
        ((-8*(-1 + n)*(2 + n)*(-12 + 11*n + 11*n^2))/(9*n^3*(1 + n)^3) - 
         (16*(-1 + n)*(2 + n)*S[1, n])/(3*n^2*(1 + n)^2)) + 
       z3*((-16*(-852 + 652*n + 873*n^2 - 1741*n^3 - 811*n^4 + 237*n^5 + 
            58*n^6))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         (48*(-2 + n)*(3 + n)*Log[Q2/mu2])/(n^2*(1 + n)^2) - 
         (16*(100 - 88*n - 81*n^2 + 14*n^3 + 7*n^4)*S[1, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
       S[-3, n]*((8*(-240 - 456*n + 308*n^2 + 228*n^3 + 23*n^4 + 138*n^5 + 
            63*n^6))/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         (8*(4 + 64*n + 127*n^2 + 126*n^3 + 63*n^4)*S[1, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (4*(-1422 - 1455*n + 980*n^2 - 2490*n^3 - 664*n^4 + 2298*n^5 + 
          953*n^6)*S[2, n])/(27*n^4*(1 + n)^4) + 
       (16*(-5 + 2*n + 2*n^2)*S[2, n]^2)/(3*n^2*(1 + n)^2) + 
       S[1, n]^2*((4*(-1710 - 3351*n - 794*n^2 - 1632*n^3 - 1526*n^4 + 
            78*n^5 + 79*n^6))/(27*n^4*(1 + n)^4) - 
         (80*(-1 + n)*(2 + n)*S[2, n])/(3*n^2*(1 + n)^2)) + 
       Log[Q2/mu2]^2*((8*(-144 - 12*n + 394*n^2 - 195*n^3 - 5*n^4 + 387*n^5 + 
            151*n^6))/(9*n^4*(1 + n)^4) - (32*(-1 + n)*(2 + n)*S[-2, n])/
          (n^2*(1 + n)^2) + (16*(8 + n - 5*n^2 + n^3 + n^4)*S[1, n])/
          (n^3*(1 + n)^3) + (16*(-1 + n)*(2 + n)*S[1, n]^2)/(n^2*(1 + n)^2) - 
         (16*(-1 + n)*(2 + n)*S[2, n])/(n^2*(1 + n)^2)) + 
       S[-2, n]*((-16*(-84 - 228*n + 63*n^2 + 937*n^3 - 2008*n^4 - 1896*n^5 + 
            232*n^6 + 386*n^7 + 57*n^8 + 45*n^9))/(9*(-1 + n)^2*n^4*(1 + n)^4*
           (2 + n)) - (16*(92 - 64*n - 135*n^2 - 30*n^3 + 7*n^4 + 24*n^5 + 
            10*n^6)*S[1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 
         (16*(22 + n + n^2)*S[1, n]^2)/(3*n^2*(1 + n)^2) + 
         (32*(8 + n + n^2)*S[2, n])/(3*n^2*(1 + n)^2)) + 
       (8*(-1068 + 1612*n + 3177*n^2 - 208*n^3 + 20*n^4 + 588*n^5 + 199*n^6)*
         S[3, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - 
       (20*(124 - 16*n - 15*n^2 + 2*n^3 + n^4)*S[4, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (64*(28 - 64*n - 63*n^2 + 2*n^3 + n^4)*S[-3, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
       (16*(-160 - 184*n - 40*n^2 - 248*n^3 - 191*n^4 + 34*n^5 + 21*n^6)*
         S[-2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
       Log[Q2/mu2]*((-8*(-2592 - 972*n + 7548*n^2 + 2159*n^3 - 15761*n^4 - 
            6081*n^5 - 8508*n^6 - 8805*n^7 + 7161*n^8 + 8803*n^9 + 
            2072*n^10))/(27*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
         (144*(-1 + n)*(2 + n)*S[-3, n])/(n^2*(1 + n)^2) - 
         (4*(132 - 62*n - 11*n^2 + 13*n^3)*S[1, n]^2)/(3*n^3*(1 + n)^2) - 
         (40*(-1 + n)*(2 + n)*S[1, n]^3)/(3*n^2*(1 + n)^2) + 
         S[-2, n]*((16*(-36 - 108*n + 157*n^2 + 131*n^3 + 22*n^4 + 27*n^5 + 
              15*n^6))/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
           (32*(2 + n + n^2)*S[1, n])/(n^2*(1 + n)^2)) + 
         (4*(108 + 2*n - 59*n^2 + 58*n^3 + 35*n^4)*S[2, n])/
          (3*n^3*(1 + n)^3) + S[1, n]*((-8*(-450 - 657*n + 193*n^2 - 
              456*n^3 - 305*n^4 + 294*n^5 + 121*n^6))/(9*n^4*(1 + n)^4) + 
           (40*(-1 + n)*(2 + n)*S[2, n])/(n^2*(1 + n)^2)) - 
         (8*(-62 + 13*n + 13*n^2)*S[3, n])/(3*n^2*(1 + n)^2) + 
         (96*(-1 + n)*(2 + n)*S[-2, 1, n])/(n^2*(1 + n)^2)) + 
       S[1, n]*((8*(-10800 - 17460*n + 10626*n^2 + 32572*n^3 + 980*n^4 + 
            20247*n^5 + 8301*n^6 - 13281*n^7 + 6606*n^8 + 11348*n^9 + 
            2701*n^10))/(81*(-1 + n)*n^5*(1 + n)^5*(2 + n)) - 
         (8*(246 + 151*n - 97*n^2 + 77*n^3 + 37*n^4)*S[2, n])/
          (9*n^3*(1 + n)^3) + (8*(-44 - 412*n - 375*n^2 + 74*n^3 + 37*n^4)*
           S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
         (16*(60 + 112*n + 137*n^2 + 50*n^3 + 25*n^4)*S[-2, 1, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - 
       (16*(-20 + 72*n + 73*n^2 + 2*n^3 + n^4)*S[-2, 2, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (16*(12 + 18*n - 5*n^2 + 10*n^3 + n^4)*S[2, 1, n])/(3*n^3*(1 + n)^3) + 
       (320*(2 + n + n^2)*S[3, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (64*(-4 + 88*n + 93*n^2 + 10*n^3 + 5*n^4)*S[-2, 1, 1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
       (32*(-1 + n)*(2 + n)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2))), 
 CqG1D33[N] -> (D33*NF*as[MS]^3*((64*(30 - 8*n - 7*n^2 + 2*n^3 + n^4))/
      ((-1 + n)*n*(1 + n)*(2 + n)) - (1280*(-2 + n)*(3 + n)*z5)/
      (3*n*(1 + n)) + (64*(6 + n + n^2)*S[-4, n])/((-1 + n)*(2 + n)) + 
     64*S[-2, n]^2 + S[-3, n]*((256*(2 - 5*n - 4*n^2 + 2*n^3 + n^4))/
        ((-1 + n)*n*(1 + n)*(2 + n)) + (512*S[1, n])/((-1 + n)*(2 + n))) + 
     z3*((32*(216 - 26*n - 19*n^2 + 14*n^3 + 7*n^4))/(3*(-1 + n)*n*(1 + n)*
         (2 + n)) + (1024*S[-2, n])/(n*(1 + n)) - 
       (1024*(2 + n + n^2)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + 
     S[-2, n]*((-64*(10 - 24*n - 19*n^2 + 10*n^3 + 5*n^4))/
        ((-1 + n)*n*(1 + n)*(2 + n)) - (256*(-1 + 2*n + 2*n^2)*S[1, n])/
        ((-1 + n)*n*(1 + n)*(2 + n))) - (128*(2 - n + 2*n^3 + n^4)*S[3, n])/
      ((-1 + n)*n*(1 + n)*(2 + n)) - (256*(-4 - 2*n - n^2 + 2*n^3 + n^4)*
       S[4, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 
     (512*S[-4, 1, n])/(n*(1 + n)) - (1024*S[-3, 1, n])/((-1 + n)*(2 + n)) - 
     (512*(2 - 5*n - 4*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/
      ((-1 + n)*n*(1 + n)*(2 + n)) + 
     S[1, n]*((-128*(-16 + 5*n + 5*n^2))/((-1 + n)*n*(1 + n)*(2 + n)) - 
       (256*(-4 - 2*n - n^2 + 2*n^3 + n^4)*S[3, n])/((-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (1024*S[-2, 1, n])/((-1 + n)*(2 + n))) - 
     (1024*S[-2, 2, n])/((-1 + n)*(2 + n)) - (512*S[-2, 3, n])/(n*(1 + n)) + 
     (512*(-4 - 2*n - n^2 + 2*n^3 + n^4)*S[3, 1, n])/
      ((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (2048*S[-2, 1, 1, n])/
      ((-1 + n)*(2 + n))))/NC, 
 CgF2A[N] -> NF*TF*as[MS]*((-4*(-2 - n - 4*n^2 + n^3))/
      (n^2*(1 + n)*(2 + n)) + (4*(2 + n + n^2)*Log[Q2/mu2])/
      (n*(1 + n)*(2 + n)) - (4*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
   as[MS]^2*(CA*NF*TF*((-4*(-160 - 816*n - 2064*n^2 - 3472*n^3 - 3998*n^4 - 
          3093*n^5 - 1677*n^6 - 637*n^7 - 81*n^8 + 116*n^9 + 100*n^10 + 
          34*n^11 + 4*n^12))/((-1 + n)*n^4*(1 + n)^4*(2 + n)^4) - 
       (24*(-1 + n)*z3)/(n*(1 + n)) - (16*(4 + n + n^2)*S[-3, n])/
        (n*(1 + n)*(2 + n)) + (16*(12 + 14*n + 3*n^2 - 5*n^3 - n^4 + n^5)*
         S[-2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
       (8*(-2 - 12*n - 3*n^2 - 6*n^3 - 2*n^4 + n^5)*S[1, n]^2)/
        ((-1 + n)*n*(1 + n)^2*(2 + n)^2) - (4*(2 + n + n^2)*S[1, n]^3)/
        (3*n*(1 + n)*(2 + n)) + Log[Q2/mu2]^2*
        ((16*(1 + n + n^2)*(2 + n + n^2))/((-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (8*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
       (8*(-2 - 4*n - 9*n^2 - 10*n^3 + n^5)*S[2, n])/((-1 + n)*n*(1 + n)^2*
         (2 + n)^2) + Log[Q2/mu2]*((8*(32 + 112*n + 204*n^2 + 256*n^3 + 
            185*n^4 + 80*n^5 + 25*n^6 + 11*n^7 + 6*n^8 + n^9))/
          ((-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - (16*(2 + n + n^2)*S[-2, n])/
          (n*(1 + n)*(2 + n)) + (16*(1 + n^2)*(-1 - 4*n + n^2)*S[1, n])/
          ((-1 + n)*n*(1 + n)^2*(2 + n)) + (8*(2 + n + n^2)*S[1, n]^2)/
          (n*(1 + n)*(2 + n)) - (8*(2 + n + n^2)*S[2, n])/
          (n*(1 + n)*(2 + n))) + S[1, n]*
        ((-4*(32 + 144*n + 336*n^2 + 524*n^3 + 498*n^4 + 296*n^5 + 25*n^6 - 
            43*n^7 + 5*n^8 + 7*n^9))/((-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + 
         (16*(-1 + n)*S[-2, n])/(n*(1 + n)) + (20*(2 + n + n^2)*S[2, n])/
          (n*(1 + n)*(2 + n))) + (8*(-2 + 5*n + 5*n^2)*S[3, n])/
        (3*n*(1 + n)*(2 + n)) + (64*S[-2, 1, n])/(n*(1 + n)*(2 + n)) - 
       (16*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + 
     CF*NF*TF*((-2*(120 + 484*n + 886*n^2 + 651*n^3 - 477*n^4 - 1071*n^5 - 
          425*n^6 + 98*n^7 + 98*n^8 + 18*n^9 + 2*n^10))/
        ((-2 + n)*n^4*(1 + n)^4*(2 + n)*(3 + n)) + (48*(-1 + n)*z3)/
        (n*(1 + n)) + (64*S[-3, n])/(n*(1 + n)*(2 + n)) + 
       (16*(48 + 40*n + 14*n^2 - 39*n^3 - 7*n^4 + 7*n^5 + n^6)*S[-2, n])/
        ((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
       (2*(-16 - 14*n + n^2 + 12*n^3 + 9*n^4)*S[1, n]^2)/
        (n^2*(1 + n)^2*(2 + n)) - (20*(2 + n + n^2)*S[1, n]^3)/
        (3*n*(1 + n)*(2 + n)) + Log[Q2/mu2]^2*
        ((2*(2 + n + n^2)*(2 + 3*n + 3*n^2))/(n^2*(1 + n)^2*(2 + n)) - 
         (8*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
       (2*(-8 + 6*n + 9*n^2 + 8*n^3 + 9*n^4)*S[2, n])/
        (n^2*(1 + n)^2*(2 + n)) + Log[Q2/mu2]*
        ((-4*(-8 - 24*n - 40*n^2 - 39*n^3 - 10*n^4 + 5*n^5 + 4*n^6))/
          (n^3*(1 + n)^3*(2 + n)) + (4*(-12 - 16*n - 9*n^2 + 2*n^3 + 3*n^4)*
           S[1, n])/(n^2*(1 + n)^2*(2 + n)) + (16*(2 + n + n^2)*S[1, n]^2)/
          (n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)*S[2, n])/
          (n*(1 + n)*(2 + n))) + S[1, n]*
        ((4*(-16 - 40*n - 30*n^2 - 5*n^3 - 3*n^4 - 7*n^5 + n^6))/
          (n^3*(1 + n)^3*(2 + n)) + (128*S[-2, n])/(n*(1 + n)*(2 + n)) + 
         (12*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
       (64*(-1 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - 
       (128*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, 1, n])/
        (n*(1 + n)*(2 + n)))) + 
   as[MS]^3*(CF*NF^2*TF^2*((44789760 + 238215168*n + 629462016*n^2 + 
         1142401536*n^3 + 1500652800*n^4 + 1328877824*n^5 + 630587904*n^6 - 
         131024384*n^7 - 456973712*n^8 - 208752656*n^9 + 143027116*n^10 + 
         154482966*n^11 - 4462979*n^12 - 52618222*n^13 - 14095594*n^14 + 
         7991006*n^15 + 4985840*n^16 + 362182*n^17 - 383698*n^18 - 
         117180*n^19 - 10701*n^20)/(243*(-2 + n)^2*(-1 + n)*n^6*(1 + n)^6*
         (2 + n)^5*(3 + n)) + (1024*S[-4, n])/(3*n*(1 + n)*(2 + n)) + 
       (256*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + 
       (16*(-216 - 192*n - 730*n^2 - 1226*n^3 - 759*n^4 + 181*n^5 + 609*n^6 + 
          481*n^7 + 124*n^8)*S[1, n]^3)/(81*(-1 + n)*n^3*(1 + n)^3*
         (2 + n)^2) + (68*(2 + n + n^2)*S[1, n]^4)/(27*n*(1 + n)*(2 + n)) + 
       S[-3, n]*((128*(-648 - 336*n - 58*n^2 + 588*n^3 + 71*n^4 - 204*n^5 - 
            16*n^6 + 24*n^7 + 3*n^8))/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2*(3 + n)) + (256*S[1, n])/(n*(1 + n)*(2 + n))) + 
       Log[Q2/mu2]^3*((16*(1 + n + n^2)*(2 + n + n^2)*(12 - 4*n - n^2 + 
            6*n^3 + 3*n^4))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
         (64*(2 + n + n^2)*S[1, n])/(9*n*(1 + n)*(2 + n))) + 
       z3*((-64*(144 + 2520*n + 2852*n^2 - 314*n^3 - 282*n^4 + 589*n^5 - 
            534*n^6 - 932*n^7 - 26*n^8 + 177*n^9 + 30*n^10))/
          (9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
         (64*(-1 + n)*Log[Q2/mu2])/(n*(1 + n)) + 
         (64*(46 + 5*n + 5*n^2)*S[1, n])/(9*n*(1 + n)*(2 + n))) - 
       (4*(15552 + 46656*n + 85008*n^2 + 127120*n^3 + 124188*n^4 + 
          94024*n^5 + 57489*n^6 + 19740*n^7 + 6837*n^8 + 13520*n^9 + 
          12675*n^10 + 4796*n^11 + 651*n^12)*S[2, n])/(27*(-1 + n)*n^4*
         (1 + n)^4*(2 + n)^3*(3 + n)) + (4*(226 + 17*n + 17*n^2)*S[2, n]^2)/
        (9*n*(1 + n)*(2 + n)) + S[-2, n]*
        ((-32*(-17280 - 1920*n + 6464*n^2 + 4848*n^3 - 7208*n^4 - 1912*n^5 + 
            5580*n^6 + 237*n^7 - 1514*n^8 - 120*n^9 + 134*n^10 + 19*n^11))/
          (9*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^2*(2 + n)^3*(3 + n)) - 
         (64*(-1008 + 144*n + 592*n^2 - 12*n^3 - 269*n^4 - 84*n^5 + 34*n^6 + 
            24*n^7 + 3*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2*(3 + n)) - (512*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
         (512*S[2, n])/(3*n*(1 + n)*(2 + n))) + Log[Q2/mu2]^2*
        ((-4*(-1728 - 4800*n - 8272*n^2 - 12352*n^3 - 11980*n^4 - 8936*n^5 - 
            4645*n^6 - 767*n^7 + 1086*n^8 + 1142*n^9 + 483*n^10 + 81*n^11))/
          (9*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + 
         (16*(-72 - 60*n - 142*n^2 - 221*n^3 - 192*n^4 - 41*n^5 + 63*n^6 + 
            70*n^7 + 19*n^8)*S[1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (16*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) - 
         (80*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
       S[1, n]^2*((4*(15552 + 41472*n + 73104*n^2 + 111968*n^3 + 92380*n^4 + 
            34756*n^5 - 2331*n^6 + 10185*n^7 + 35334*n^8 + 30742*n^9 + 
            11465*n^10 + 1565*n^11))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - 
         (8*(62 + 7*n + 7*n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + 
       (32*(-648 - 2088*n - 6414*n^2 - 8164*n^3 - 3167*n^4 + 2124*n^5 + 
          4324*n^6 + 4500*n^7 + 2233*n^8 + 388*n^9)*S[3, n])/
        (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - 
       (56*(-14 + 17*n + 17*n^2)*S[4, n])/(9*n*(1 + n)*(2 + n)) - 
       (1024*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (512*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) - 
       (512*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) - 
       (256*(21 + 34*n + 6*n^2 + n^3 + 2*n^4)*S[2, 1, n])/
        (9*n*(1 + n)^2*(2 + n)*(3 + n)) + 
       S[1, n]*((-8*(-1026432 - 4292352*n - 9510048*n^2 - 16010208*n^3 - 
            19050600*n^4 - 12852560*n^5 - 3242454*n^6 + 802290*n^7 - 
            660880*n^8 - 1529965*n^9 - 155918*n^10 + 595697*n^11 + 
            247590*n^12 - 4419*n^13 - 4604*n^14 + 6349*n^15 + 1538*n^16))/
          (243*(-2 + n)*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4*(3 + n)) - 
         (16*(-648 - 720*n - 1902*n^2 - 3614*n^3 - 4153*n^4 - 1836*n^5 + 
            1892*n^6 + 2790*n^7 + 1139*n^8 + 140*n^9)*S[2, n])/
          (27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
         (32*(-74 + 35*n + 35*n^2)*S[3, n])/(27*n*(1 + n)*(2 + n)) + 
         (512*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (128*(-1 + n)*S[2, 1, n])/
          (3*n*(1 + n))) + Log[Q2/mu2]*
        ((8*(-38016 - 161280*n - 358368*n^2 - 591008*n^3 - 706840*n^4 - 
            553504*n^5 - 259826*n^6 + 13502*n^7 + 140994*n^8 + 88303*n^9 - 
            5496*n^10 - 31673*n^11 - 12730*n^12 + 1933*n^13 + 3078*n^14 + 
            943*n^15 + 100*n^16))/(9*(-2 + n)*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)^4*(3 + n)) + (256*S[-3, n])/(3*n*(1 + n)*(2 + n)) - 
         (16*(-72 - 60*n - 218*n^2 - 373*n^3 - 249*n^4 + 35*n^5 + 177*n^6 + 
            146*n^7 + 38*n^8)*S[1, n]^2)/(9*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)^2) - (32*(2 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*(2 + n)) + 
         S[-2, n]*((64*(-240 - 80*n + 24*n^2 + 156*n^3 + n^4 - 60*n^5 - 
              2*n^6 + 8*n^7 + n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2*(3 + n)) + (512*S[1, n])/(3*n*(1 + n)*(2 + n))) + 
         (16*(-72 - 60*n - 290*n^2 - 469*n^3 - 231*n^4 + 83*n^5 + 213*n^6 + 
            194*n^7 + 56*n^8)*S[2, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         S[1, n]*((-8*(1728 + 4608*n + 8016*n^2 + 12976*n^3 + 13028*n^4 + 
              7808*n^5 + 1375*n^6 - 763*n^7 + 526*n^8 + 958*n^9 + 383*n^10 + 
              45*n^11))/(9*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + 
           (32*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
         (256*(1 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - 
         (512*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (128*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + 
       (64*(10 + 3*n + 3*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (64*(-10 + n + n^2)*S[2, 1, 1, n])/(3*n*(1 + n)*(2 + n))) + 
     CA^2*NF*TF*((-4*(11197440 + 83960064*n + 304328448*n^2 + 711979776*n^3 + 
          1188614208*n^4 + 1471240544*n^5 + 1391632944*n^6 + 1059128256*n^7 + 
          665343056*n^8 + 294517297*n^9 + 27754946*n^10 - 47214885*n^11 - 
          2971600*n^12 + 7207567*n^13 - 31459862*n^14 - 43527868*n^15 - 
          19493138*n^16 + 910717*n^17 + 4416076*n^18 + 1845809*n^19 + 
          334890*n^20 + 23379*n^21))/(243*(-2 + n)*(-1 + n)^2*n^6*(1 + n)^6*
         (2 + n)^6*(3 + n)) + (160*(14 - 11*n + n^2)*z5)/
        (n*(1 + n)*(2 + n)) + (16*(-238 + n + n^2)*S[-5, n])/
        (3*n*(1 + n)*(2 + n)) + ((-240 + 380*n + 1628*n^2 + 595*n^3 + 
          1473*n^4 + 201*n^5 - 293*n^6)*S[1, n]^4)/(27*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)^2) - (4*(2 + n + n^2)*S[1, n]^5)/(3*n*(1 + n)*(2 + n)) + 
       z2^2*((48*(-2 + n)*(3 + n)*(4 + 4*n + 7*n^2 + 6*n^3 + 3*n^4))/
          (5*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (96*(2 + n + n^2)*S[1, n])/
          (5*n*(1 + n)*(2 + n))) + S[-2, n]^2*
        ((-8*(-1632 + 32*n + 1380*n^2 + 1008*n^3 - 931*n^4 - 902*n^5 + 
            76*n^6 + 174*n^7 + 27*n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2*(3 + n)) - (16*(18 + n + n^2)*S[1, n])/
          (n*(1 + n)*(2 + n))) + S[-4, n]*
        ((-8*(-7272 - 32364*n - 27470*n^2 + 4331*n^3 + 12288*n^4 + 3611*n^5 - 
            2349*n^6 - 454*n^7 + 143*n^8))/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2*(3 + n)) + (128*(13 + 2*n + 2*n^2)*S[1, n])/
          (n*(1 + n)*(2 + n))) + Log[Q2/mu2]^3*
        ((-16*(1 + n + n^2)*(2 + n + n^2)*(-24 - 46*n - 35*n^2 + 22*n^3 + 
            11*n^4))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) + 
         (8*(2 + n + n^2)*(-48 - 70*n - 59*n^2 + 22*n^3 + 11*n^4)*S[1, n])/
          (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (32*(2 + n + n^2)*S[1, n]^2)/
          (3*n*(1 + n)*(2 + n))) + ((1248 + 1676*n + 2600*n^2 + 2359*n^3 + 
          1305*n^4 - 531*n^5 - 305*n^6)*S[2, n]^2)/(9*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)^2) + z3*((4*(71424 + 33696*n - 149632*n^2 - 310104*n^3 - 
            257892*n^4 + 194300*n^5 + 227761*n^6 - 36088*n^7 - 78031*n^8 - 
            9028*n^9 + 7771*n^10 + 1656*n^11 + 39*n^12))/
          (9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + 
         (128*(7 - 4*n + 2*n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
         (8*(-10656 + 22920*n + 28540*n^2 + 9254*n^3 + 3891*n^4 - 4054*n^5 - 
            3288*n^6 + 392*n^7 + 233*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)^2*(3 + n)) + (16*(190 + 17*n + 17*n^2)*
           S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + Log[Q2/mu2]*
          ((-8*(-192 - 188*n - 204*n^2 - 25*n^3 + 5*n^4 + 21*n^5 + 7*n^6))/
            ((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (384*S[1, n])/
            (n*(1 + n)*(2 + n))) + (48*(-1 + n)*S[2, n])/(n*(1 + n))) + 
       S[1, n]^3*((-8*(-864 - 2160*n + 2836*n^2 + 4650*n^3 + 9684*n^4 + 
            12811*n^5 + 16949*n^6 + 1183*n^7 - 4817*n^8 + 436*n^9 + 
            764*n^10))/(81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) + 
         (128*(2 + n + n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + 
       S[-3, n]*((-16*(31536 + 99072*n + 113496*n^2 + 53360*n^3 - 43465*n^4 - 
            83352*n^5 - 44182*n^6 + 3522*n^7 - 3396*n^8 - 8201*n^9 + 
            2713*n^10 + 2883*n^11 + 430*n^12))/(27*(-2 + n)*(-1 + n)^2*n^3*
           (1 + n)^3*(2 + n)^3*(3 + n)) + (32*(-10 + 13*n + 13*n^2)*S[-2, n])/
          (3*n*(1 + n)*(2 + n)) - (8*(1320 - 8524*n - 2982*n^2 + 3419*n^3 + 
            5809*n^4 - 153*n^5 - 2127*n^6 - 10*n^7 + 176*n^8)*S[1, n])/
          (3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (16*(-122 + 29*n + 29*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - 
         (32*(64 + 9*n + 9*n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + 
       (8*(-63504 - 54864*n + 31872*n^2 - 30332*n^3 + 193261*n^4 + 
          129132*n^5 - 29117*n^6 - 5301*n^7 - 4464*n^8 - 29530*n^9 - 
          2581*n^10 + 8607*n^11 + 1973*n^12)*S[3, n])/(81*(-2 + n)*(-1 + n)^2*
         n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - 
       (2*(-96048 - 6192*n - 5048*n^2 + 38828*n^3 + 23145*n^4 - 8680*n^5 - 
          6414*n^6 + 1172*n^7 + 485*n^8)*S[4, n])/(9*(-2 + n)*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)^2*(3 + n)) + (32*(26 + 7*n + 7*n^2)*S[5, n])/
        (3*n*(1 + n)*(2 + n)) - (32*(142 + 71*n + 35*n^2)*S[-4, 1, n])/
        (3*n*(1 + n)*(2 + n)) + (16*(1392 - 6316*n - 6172*n^2 - 251*n^3 + 
          3641*n^4 + 1031*n^5 - 961*n^6 - 116*n^7 + 72*n^8)*S[-3, 1, n])/
        (3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
       (32*(5040 + 13488*n + 14040*n^2 + 6320*n^3 + 3531*n^4 + 5601*n^5 + 
          3687*n^6 - 123*n^7 - 1743*n^8 - 902*n^9 - 21*n^10 + 42*n^11)*
         S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + 
       Log[Q2/mu2]^2*((-16*(-864 - 4008*n - 9172*n^2 - 13742*n^3 - 
            13929*n^4 - 10018*n^5 - 5047*n^6 - 2996*n^7 - 2739*n^8 - 
            1857*n^9 - 577*n^10 + 68*n^11 + 72*n^12 + 9*n^13))/
          (9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) + 
         (16*(2 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) + 
         (8*(2 + n + n^2)*(-48 - 70*n - 59*n^2 + 22*n^3 + 11*n^4)*S[-2, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (4*(-48 - 164*n - 356*n^2 - 133*n^3 - 183*n^4 - 15*n^5 + 35*n^6)*
           S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (16*(2 + n + n^2)*S[1, n]^3)/(n*(1 + n)*(2 + n)) + 
         (4*(2 + n + n^2)*(-72 - 94*n - 83*n^2 + 22*n^3 + 11*n^4)*S[2, n])/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         S[1, n]*((-8*(-864 - 1728*n + 524*n^2 + 3120*n^3 + 4617*n^4 + 
              2849*n^5 + 1240*n^6 - 58*n^7 + 125*n^8 + 425*n^9 + 118*n^10))/
            (9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) + 
           (64*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
           (48*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + 
         (16*(2 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) - 
         (32*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
       S[2, n]*((2*(38880 + 139104*n + 99792*n^2 - 356752*n^3 - 1266354*n^4 - 
            1869746*n^5 - 1415068*n^6 - 673052*n^7 - 409197*n^8 - 
            306641*n^9 - 53316*n^10 + 82772*n^11 + 43255*n^12 + 5459*n^13))/
          (81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) - 
         (8*(-658 + 31*n + 31*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + 
         (128*(27 + 2*n + 2*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
       (16*(2040 - 5284*n - 5330*n^2 - 427*n^3 + 3225*n^4 + 933*n^5 - 
          877*n^6 - 106*n^7 + 66*n^8)*S[-2, 2, n])/(3*(-2 + n)*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)^2*(3 + n)) - (128*(-38 - 7*n + 2*n^2)*S[-2, 3, n])/
        (3*n*(1 + n)*(2 + n)) + (128*(-34 + n + n^2)*S[2, -3, n])/
        (3*n*(1 + n)*(2 + n)) - (8*(3744 + 13680*n + 17600*n^2 + 6992*n^3 - 
          3250*n^4 - 2267*n^5 + 2504*n^6 + 6232*n^7 + 4674*n^8 + 1067*n^9)*
         S[2, 1, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + 
       S[1, n]^2*((-2*(7776 + 52704*n - 119664*n^2 - 717392*n^3 - 
            1636170*n^4 - 2738026*n^5 - 2581772*n^6 - 1154968*n^7 - 
            125559*n^8 - 154315*n^9 - 233268*n^10 - 25496*n^11 + 50057*n^12 + 
            13789*n^13))/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) + 
         (2*(-96 - 1388*n - 4304*n^2 - 1027*n^3 - 1449*n^4 - 9*n^5 + 497*n^6)*
           S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (8*(154 + 29*n + 29*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + 
         (32*(-22 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + 
         (32*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + 
       S[-2, n]*((8*(-212544 - 1561248*n - 3830112*n^2 - 5185536*n^3 - 
            3156692*n^4 + 1748734*n^5 + 3183968*n^6 + 610299*n^7 - 
            603459*n^8 - 46240*n^9 - 7783*n^10 - 229612*n^11 - 102029*n^12 + 
            31782*n^13 + 25467*n^14 + 3805*n^15))/(81*(-2 + n)*(-1 + n)^2*n^4*
           (1 + n)^4*(2 + n)^4*(3 + n)) + (8*(24 - 72*n + 484*n^2 + 299*n^3 - 
            3*n^4 + 13*n^5 + 23*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (16*(26 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*(2 + n)) - 
         (8*(160 + 328*n + 298*n^2 - 65*n^3 - 177*n^4 - 3*n^5 + 35*n^6)*
           S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         S[1, n]*((16*(-5616 - 6768*n - 7200*n^2 + 42280*n^3 + 57183*n^4 - 
              11565*n^5 - 33361*n^6 + 1923*n^7 + 8109*n^8 - 2617*n^9 - 
              1701*n^10 + 579*n^11 + 226*n^12))/(9*(-2 + n)*(-1 + n)^2*n^3*
             (1 + n)^3*(2 + n)^3*(3 + n)) - (16*(-50 + 11*n + 11*n^2)*
             S[2, n])/(3*n*(1 + n)*(2 + n))) + (128*(5 + 4*n + 4*n^2)*
           S[3, n])/(3*n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[-2, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (1024*(11 + n + n^2)*S[2, 1, n])/
          (3*n*(1 + n)*(2 + n))) - (48*(14 + n + n^2)*S[2, 3, n])/
        (n*(1 + n)*(2 + n)) + (8*(27360 + 8520*n + 412*n^2 - 1686*n^3 - 
          1809*n^4 + 305*n^5 + 701*n^6 + 85*n^7)*S[3, 1, n])/
        (9*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
       (16*(146 + 19*n + 19*n^2)*S[4, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (32*(130 + 17*n + 17*n^2)*S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (64*(-22 + 7*n + 7*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
       (32*(2688 - 4252*n - 4488*n^2 - 603*n^3 + 2809*n^4 + 835*n^5 - 
          793*n^6 - 96*n^7 + 60*n^8)*S[-2, 1, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*
         (1 + n)^2*(2 + n)^2*(3 + n)) + Log[Q2/mu2]*
        ((4*(76032 + 465984*n + 1395072*n^2 + 2744240*n^3 + 3882304*n^4 + 
            4029724*n^5 + 3235360*n^6 + 2268473*n^7 + 1542677*n^8 + 
            836203*n^9 + 194681*n^10 - 48844*n^11 + 17774*n^12 + 76219*n^13 + 
            48001*n^14 + 12417*n^15 + 1155*n^16))/(27*(-1 + n)^2*n^5*
           (1 + n)^5*(2 + n)^5) + (176*(2 + n + n^2)*S[-4, n])/
          (n*(1 + n)*(2 + n)) + (48*(2 + n + n^2)*S[-2, n]^2)/
          (n*(1 + n)*(2 + n)) + (8*(-58 - 155*n + 11*n^2 - 133*n^3 + 47*n^4)*
           S[1, n]^3)/(9*(-1 + n)*n*(1 + n)^2*(2 + n)) + 
         (8*(2 + n + n^2)*S[1, n]^4)/(n*(1 + n)*(2 + n)) + 
         S[-3, n]*((16*(-228 - 408*n - 503*n^2 - 228*n^3 - 23*n^4 + 78*n^5 + 
              16*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (32*(22 + 9*n + 9*n^2)*S[1, n])/(n*(1 + n)*(2 + n))) - 
         (8*(-1008 - 2376*n - 1132*n^2 + 1560*n^3 + 4725*n^4 + 3881*n^5 + 
            1300*n^6 - 238*n^7 + 389*n^8 + 557*n^9 + 118*n^10)*S[2, n])/
          (9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) + 
         (8*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + 
         S[1, n]^2*((8*(-720 - 1656*n + 236*n^2 + 2004*n^3 + 4149*n^4 + 
              4217*n^5 + 4552*n^6 + 518*n^7 - 883*n^8 + 317*n^9 + 226*n^10))/
            (9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - 
           (64*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + 
         S[-2, n]*((-16*(-936 - 3708*n - 4486*n^2 - 2841*n^3 + 1122*n^4 + 
              2639*n^5 + 1474*n^6 + 386*n^7 + 503*n^8 + 536*n^9 + 127*n^10))/
            (9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - 
           (16*(120 + 164*n + 54*n^2 + 31*n^3 - 101*n^4 - 15*n^5 + 35*n^6)*
             S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (32*(-2 + n)*(3 + n)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + 
           (64*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
         (8*(1188 + 988*n + 901*n^2 + 230*n^3 + 9*n^4 + 60*n^5 + 80*n^6)*
           S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         (16*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) - 
         (256*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) + 
         (32*(84 + 104*n + 127*n^2 + 106*n^3 + 17*n^4 - 12*n^5 + 6*n^6)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         S[1, n]*((8*(3888 + 12528*n - 20808*n^2 - 124312*n^3 - 258729*n^4 - 
              359213*n^5 - 297538*n^6 - 139019*n^7 - 45066*n^8 - 34469*n^9 - 
              21495*n^10 + 2078*n^11 + 5680*n^12 + 1211*n^13))/
            (27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) - 
           (8*(-16 - 92*n - 184*n^2 - 53*n^3 - 71*n^4 + 9*n^5 + 23*n^6)*
             S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (32*(6 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) - 
           (64*(10 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) - 
         (224*(2 + n + n^2)*S[-2, 2, n])/(n*(1 + n)*(2 + n)) + 
         (352*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (64*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) + 
         (384*(2 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)*(2 + n))) + 
       (64*(178 + 17*n + 17*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (1024*(11 + n + n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) + 
       (16*(120 + 298*n + 187*n^2 - 193*n^3 - 132*n^4 - 3*n^5 + 11*n^6)*
         S[2, 1, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       S[1, n]*((-4*(-1306368 - 7713792*n - 31078080*n^2 - 92761632*n^3 - 
            186926496*n^4 - 261281936*n^5 - 245858156*n^6 - 149423714*n^7 - 
            76271245*n^8 - 49961642*n^9 - 9999541*n^10 + 32530946*n^11 + 
            30639918*n^12 + 4841882*n^13 - 5497382*n^14 - 2269948*n^15 + 
            235627*n^16 + 253932*n^17 + 34763*n^18))/(243*(-2 + n)*(-1 + n)^2*
           n^5*(1 + n)^5*(2 + n)^5*(3 + n)) + 
         (8*(-4464 - 12456*n - 6620*n^2 + 6756*n^3 + 15795*n^4 + 15883*n^5 + 
            18422*n^6 + 1429*n^7 - 2816*n^8 + 2932*n^9 + 1427*n^10)*S[2, n])/
          (27*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - 
         (124*(2 + n + n^2)*S[2, n]^2)/(3*n*(1 + n)*(2 + n)) - 
         (8*(-35352 + 27756*n + 33166*n^2 + 17633*n^3 + 9090*n^4 - 6067*n^5 - 
            4467*n^6 + 602*n^7 + 263*n^8)*S[3, n])/(27*(-2 + n)*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)^2*(3 + n)) - (48*(2 + n + n^2)*S[4, n])/
          (n*(1 + n)*(2 + n)) - (80*(106 + 5*n + 5*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (16*(936 - 1452*n - 726*n^2 + 243*n^3 + 
            885*n^4 + 167*n^5 - 295*n^6 - 34*n^7 + 20*n^8)*S[-2, 1, n])/
          ((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (32*(226 + 5*n + 5*n^2)*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) - 
         (16*(-36 - 10*n + 160*n^2 + 221*n^3 + 149*n^4 + 44*n^5)*S[2, 1, n])/
          (9*n^2*(1 + n)^2*(2 + n)^2) - (32*(-70 + n + n^2)*S[3, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (32*(-374 + 5*n + 5*n^2)*S[-2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n))) + (176*(2 + n + n^2)*S[2, 2, 1, n])/
        (3*n*(1 + n)*(2 + n)) - (1152*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (64*(322 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n))) + 
     CF^2*NF*TF*((34560 + 210048*n + 552896*n^2 + 783264*n^3 + 457568*n^4 - 
         330504*n^5 - 620780*n^6 - 3502*n^7 + 472003*n^8 + 245733*n^9 - 
         59557*n^10 - 62711*n^11 - 5135*n^12 + 3647*n^13 + 1213*n^14 + 
         617*n^15)/(12*(-2 + n)^2*n^6*(1 + n)^6*(2 + n)*(3 + n)) + 
       (48*(-1 + n)*(-2 + 3*n + 3*n^2)*z2^2)/(5*n^2*(1 + n)^2) - 
       (160*(-66 + 49*n + n^2)*z5)/(n*(1 + n)*(2 + n)) + 
       (32*(-10 + 67*n + 67*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) + 
       ((452 + 336*n - 65*n^2 - 346*n^3 - 249*n^4)*S[1, n]^4)/
        (9*n^2*(1 + n)^2*(2 + n)) - (20*(2 + n + n^2)*S[1, n]^5)/
        (3*n*(1 + n)*(2 + n)) + S[-4, n]*
        ((-32*(-12 - 370*n - 482*n^2 - 315*n^3 + 81*n^4 + 83*n^5 + 15*n^6))/
          (3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
         (512*S[1, n])/(n*(1 + n)*(2 + n))) + S[-2, n]^2*
        ((-32*(432 + 84*n - 368*n^2 - 425*n^3 - 9*n^4 + 105*n^5 + 21*n^6))/
          (3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 
         (256*(8 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + 
       Log[Q2/mu2]^3*((2*(2 + n + n^2)*(2 + 3*n + 3*n^2)^2)/
          (3*n^3*(1 + n)^3*(2 + n)) - (16*(2 + n + n^2)*(2 + 3*n + 3*n^2)*
           S[1, n])/(3*n^2*(1 + n)^2*(2 + n)) + (32*(2 + n + n^2)*S[1, n]^2)/
          (3*n*(1 + n)*(2 + n))) + ((244 - 256*n - 109*n^2 + 14*n^3 - 
          117*n^4)*S[2, n]^2)/(3*n^2*(1 + n)^2*(2 + n)) + 
       S[1, n]^3*((-2*(872 + 1960*n + 1668*n^2 + 737*n^3 + 165*n^4 + 
            375*n^5 + 127*n^6))/(9*n^3*(1 + n)^3*(2 + n)) + 
         (472*(2 + n + n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + 
       z3*((16*(4992 + 6248*n + 6052*n^2 + 830*n^3 - 15241*n^4 - 16498*n^5 - 
            2796*n^6 + 2886*n^7 + 1125*n^8 + 114*n^9))/(3*(-2 + n)*n^3*
           (1 + n)^3*(2 + n)^2*(3 + n)) + (512*(9 - 4*n + 2*n^2)*S[-2, n])/
          (n*(1 + n)*(2 + n)) + (16*(6384 + 7552*n + 9776*n^2 + 844*n^3 - 
            3551*n^4 - 1091*n^5 + 483*n^6 + 147*n^7)*S[1, n])/
          (3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (128*(-14 + 5*n + 5*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
         Log[Q2/mu2]*((-48*(12 - 8*n + 9*n^2 + 10*n^3 + 9*n^4))/
            (n^2*(1 + n)^2*(2 + n)) + (192*(2 + n + n^2)*S[1, n])/
            (n*(1 + n)*(2 + n))) + (192*(2 + n + n^2)*S[2, n])/
          (n*(1 + n)*(2 + n))) + S[-3, n]*
        ((-16*(-2112 - 3968*n - 8240*n^2 - 4772*n^3 + 1232*n^4 + 3113*n^5 + 
            36*n^6 - 660*n^7 + 84*n^8 + 71*n^9))/(3*(-2 + n)*n^3*(1 + n)^3*
           (2 + n)^2*(3 + n)) + (512*(1 + n + n^2)*S[-2, n])/
          (n*(1 + n)*(2 + n)) + (32*(144 + 210*n - 93*n^2 - 22*n^3 - 37*n^4 + 
            24*n^5 + 6*n^6)*S[1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*
           (3 + n)) - (64*(-2 + 11*n + 11*n^2)*S[1, n]^2)/
          (3*n*(1 + n)*(2 + n)) - (64*(74 + n + n^2)*S[2, n])/
          (3*n*(1 + n)*(2 + n))) + (4*(-6816 + 512*n + 40360*n^2 + 
          54988*n^3 + 38896*n^4 + 1245*n^5 - 7064*n^6 + 754*n^7 + 2208*n^8 + 
          293*n^9)*S[3, n])/(9*(-2 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - 
       (2*(57456 + 23760*n + 31656*n^2 + 4880*n^3 - 9261*n^4 - 2057*n^5 + 
          801*n^6 + 93*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*
         (3 + n)) + (64*(82 + 17*n + 17*n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) - 
       (64*(-2 + 27*n + 3*n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) - 
       (32*(720 + 618*n + 159*n^2 - 238*n^3 - 139*n^4 + 60*n^5 + 12*n^6)*
         S[-3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 
       (32*(768 + 928*n - 2032*n^2 - 1580*n^3 + 2604*n^4 + 3417*n^5 - 
          28*n^6 - 760*n^7 - 40*n^8 + 35*n^9)*S[-2, 1, n])/
        (3*(-2 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + 
       Log[Q2/mu2]^2*((48 + 216*n + 472*n^2 + 666*n^3 + 599*n^4 + 328*n^5 + 
           38*n^6 - 42*n^7 - 21*n^8)/(n^4*(1 + n)^4*(2 + n)) + 
         (32*(2 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) - 
         (32*(2 + n + n^2)*S[-2, n])/(n^2*(1 + n)^2*(2 + n)) + 
         (32*(4 + 6*n + 5*n^2 + n^3)*S[1, n]^2)/(n^2*(1 + n)^2*(2 + n)) - 
         (32*(2 + n + n^2)*S[1, n]^3)/(n*(1 + n)*(2 + n)) - 
         (16*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[2, n])/(n^2*(1 + n)^2*
           (2 + n)) + S[1, n]*((2*(-72 - 204*n - 286*n^2 - 243*n^3 - 55*n^4 + 
              35*n^5 + 25*n^6))/(n^3*(1 + n)^3*(2 + n)) + 
           (64*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
           (64*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + 
         (32*(2 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) - 
         (64*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
       S[2, n]*((-1632 - 6880*n - 11528*n^2 - 9140*n^3 + 2456*n^4 + 
           13999*n^5 + 12790*n^6 + 5144*n^7 + 1002*n^8 + 93*n^9)/
          (3*n^4*(1 + n)^4*(2 + n)^2) + (16*(1462 + 83*n + 83*n^2)*S[3, n])/
          (9*n*(1 + n)*(2 + n)) + (256*(38 + n + n^2)*S[-2, 1, n])/
          (3*n*(1 + n)*(2 + n))) - (64*(468 + 228*n + 81*n^2 - 146*n^3 - 
          65*n^4 + 36*n^5 + 6*n^6)*S[-2, 2, n])/(3*(-2 + n)*n^2*(1 + n)^2*
         (2 + n)*(3 + n)) - (64*(2 - 47*n + 25*n^2)*S[-2, 3, n])/
        (3*n*(1 + n)*(2 + n)) + (192*(-2 + n)*(3 + n)*S[2, -3, n])/
        (n*(1 + n)*(2 + n)) - (16*(-24 - 124*n - 246*n^2 - 395*n^3 - 
          342*n^4 - 89*n^5 + 36*n^6 + 16*n^7)*S[2, 1, n])/
        (3*n^3*(1 + n)^3*(2 + n)^2) + S[-2, n]*
        ((8*(-19200 - 41344*n - 43712*n^2 - 14912*n^3 + 39320*n^4 + 
            19412*n^5 - 10674*n^6 - 3075*n^7 + 5857*n^8 + 126*n^9 - 
            1696*n^10 + 49*n^11 + 153*n^12))/(3*(-2 + n)^2*n^4*(1 + n)^4*
           (2 + n)^2*(3 + n)) + (64*(-27 + 30*n + 22*n^2 + 6*n^3)*S[1, n]^2)/
          (3*n^2*(1 + n)^2*(2 + n)) + (640*(2 + n + n^2)*S[1, n]^3)/
          (9*n*(1 + n)*(2 + n)) - (64*(-7 + 3*n - n^2 + 2*n^3)*S[2, n])/
          (n^2*(1 + n)^2*(2 + n)) + S[1, n]*
          ((32*(-1776 - 1984*n - 2060*n^2 - 2500*n^3 - 738*n^4 - 177*n^5 - 
              122*n^6 + 136*n^7 + 88*n^8 + 13*n^9))/(3*(-2 + n)*n^3*(1 + n)^3*
             (2 + n)^2*(3 + n)) - (640*(2 + n + n^2)*S[2, n])/
            (3*n*(1 + n)*(2 + n))) + (512*(5 + 7*n + 7*n^2)*S[3, n])/
          (9*n*(1 + n)*(2 + n)) - (128*(2 + n + n^2)*S[-2, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (3072*S[2, 1, n])/(n*(1 + n)*(2 + n))) + 
       S[1, n]^2*((3232 + 13184*n + 20760*n^2 + 17388*n^3 + 10528*n^4 + 
           5881*n^5 + 3298*n^6 + 744*n^7 - 474*n^8 - 205*n^9)/
          (3*n^4*(1 + n)^4*(2 + n)^2) + (2*(-712 - 692*n - 134*n^2 + 
            317*n^3 + 500*n^4 + 177*n^5)*S[2, n])/(3*n^2*(1 + n)^2*
           (2 + n)^2) - (48*(18 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) - 
         (256*(14 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (64*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) - 
       (128*(20 + n + n^2)*S[2, 3, n])/(n*(1 + n)*(2 + n)) + 
       (32*(5568 + 2996*n + 4244*n^2 + 829*n^3 - 1024*n^4 - 315*n^5 + 
          74*n^6 + 12*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*
         (3 + n)) + Log[Q2/mu2]*((-2*(528 + 2864*n + 7088*n^2 + 10260*n^3 + 
            7463*n^4 - 1780*n^5 - 8373*n^6 - 6475*n^7 - 1101*n^8 + 942*n^9 + 
            525*n^10 + 85*n^11 + 6*n^12))/((-2 + n)*n^5*(1 + n)^5*(2 + n)*
           (3 + n)) + (320*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) + 
         (128*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) + 
         (4*(-116 - 124*n - 49*n^2 + 42*n^3 + 39*n^4)*S[1, n]^3)/
          (3*n^2*(1 + n)^2*(2 + n)) + (80*(2 + n + n^2)*S[1, n]^4)/
          (3*n*(1 + n)*(2 + n)) + S[-3, n]*((-64*(4 + 3*n + n^2))/
            (n*(1 + n)^2*(2 + n)) + (192*(2 + n + n^2)*S[1, n])/
            (n*(1 + n)*(2 + n))) + (2*(-112 - 284*n - 356*n^2 - 283*n^3 - 
            11*n^4 + 91*n^5 + 59*n^6)*S[2, n])/(n^3*(1 + n)^3*(2 + n)) + 
         (64*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + 
         S[1, n]^2*((-2*(-192 - 476*n - 480*n^2 - 251*n^3 - 3*n^4 + 11*n^5 + 
              15*n^6))/(n^3*(1 + n)^3*(2 + n)) - (112*(2 + n + n^2)*S[2, n])/
            (n*(1 + n)*(2 + n))) + S[-2, n]*
          ((-64*(-72 - 72*n - 76*n^2 - 11*n^3 - 22*n^4 - 7*n^5 - 2*n^6 + 
              4*n^7 + 2*n^8))/((-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 
           (64*(-10 + 3*n + n^2 + 2*n^3)*S[1, n])/(n^2*(1 + n)^2*(2 + n)) - 
           (128*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + 
           (128*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
         (64*(-8 + 14*n + 14*n^2 + 9*n^3 + 3*n^4)*S[3, n])/
          (3*n^2*(1 + n)^2*(2 + n)) + (128*(2 + n + n^2)*S[4, n])/
          (n*(1 + n)*(2 + n)) - (256*(2 + n + n^2)*S[-3, 1, n])/
          (n*(1 + n)*(2 + n)) + (128*(-1 + n)*(4 + 2*n + n^2)*S[-2, 1, n])/
          (n^2*(1 + n)^2*(2 + n)) - (128*(2 + n + n^2)*S[-2, 2, n])/
          (n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*(2 + 3*n + 3*n^2)*
           S[2, 1, n])/(n^2*(1 + n)^2*(2 + n)) + 
         S[1, n]*((2*(-256 - 1000*n - 1548*n^2 - 1406*n^3 - 813*n^4 - 
              90*n^5 + 84*n^6 + 24*n^7 + 13*n^8))/(n^4*(1 + n)^4*(2 + n)) - 
           (4*(-76 - 76*n - 51*n^2 + 6*n^3 + 21*n^4)*S[2, n])/
            (n^2*(1 + n)^2*(2 + n)) + (64*(2 + n + n^2)*S[3, n])/
            (3*n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[-2, 1, n])/
            (n*(1 + n)*(2 + n)) - (64*(2 + n + n^2)*S[2, 1, n])/
            (n*(1 + n)*(2 + n))) + (128*(2 + n + n^2)*S[3, 1, n])/
          (n*(1 + n)*(2 + n))) + (32*(98 + 13*n + 13*n^2)*S[4, 1, n])/
        (n*(1 + n)*(2 + n)) - (64*(-142 + n + n^2)*S[-3, 1, 1, n])/
        (3*n*(1 + n)*(2 + n)) - (128*(-22 + n + n^2)*S[-2, 1, -2, n])/
        (3*n*(1 + n)*(2 + n)) + (64*(1152 + 294*n + 165*n^2 - 346*n^3 - 
          121*n^4 + 84*n^5 + 12*n^6)*S[-2, 1, 1, n])/(3*(-2 + n)*n^2*
         (1 + n)^2*(2 + n)*(3 + n)) + (3072*S[-2, 2, 1, n])/
        (n*(1 + n)*(2 + n)) - (128*(-70 + n + n^2)*S[2, 1, -2, n])/
        (3*n*(1 + n)*(2 + n)) - (32*(20 + 13*n + 13*n^2 + 12*n^3)*
         S[2, 1, 1, n])/(3*n^2*(1 + n)^2*(2 + n)) + 
       S[1, n]*((-2*(-12576 - 66544*n - 143952*n^2 - 172072*n^3 - 
            102970*n^4 + 56845*n^5 + 189724*n^6 + 158159*n^7 + 52217*n^8 - 
            3135*n^9 - 10266*n^10 - 2683*n^11 + 807*n^12 + 254*n^13))/
          (3*(-2 + n)*n^5*(1 + n)^5*(2 + n)^2*(3 + n)) + 
         (2*(1072 + 2616*n + 2664*n^2 + 670*n^3 - 1405*n^4 - 933*n^5 - 
            83*n^6 + 23*n^7)*S[2, n])/(3*n^3*(1 + n)^3*(2 + n)^2) - 
         (188*(2 + n + n^2)*S[2, n]^2)/(3*n*(1 + n)*(2 + n)) - 
         (8*(33936 + 27296*n + 33504*n^2 + 2972*n^3 - 10357*n^4 - 2533*n^5 + 
            985*n^6 + 213*n^7)*S[3, n])/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (8*(766 + 95*n + 95*n^2)*S[4, n])/
          (3*n*(1 + n)*(2 + n)) + (64*(-70 + 13*n + 13*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (64*(720 - 66*n - 51*n^2 - 154*n^3 - 
            31*n^4 + 48*n^5 + 6*n^6)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*
           (2 + n)*(3 + n)) + (128*(-14 + n + n^2)*S[-2, 2, n])/
          (n*(1 + n)*(2 + n)) + (32*(-20 + 12*n + 18*n^2 + 3*n^3)*S[2, 1, n])/
          (3*n*(1 + n)*(2 + n)^2) - (32*(-262 + 13*n + 13*n^2)*S[3, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (128*(98 + n + n^2)*S[-2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (256*(2 + n + n^2)*S[2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n))) - (160*(2 + n + n^2)*S[2, 2, 1, n])/
        (3*n*(1 + n)*(2 + n)) - (4608*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (128*(146 + n + n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - 
       (160*(2 + n + n^2)*S[2, 1, 1, 1, n])/(n*(1 + n)*(2 + n))) + 
     CA*(NF^2*TF^2*((8*(-20736 + 328320*n + 2426688*n^2 + 7410144*n^3 + 
            13427504*n^4 + 15162440*n^5 + 9732268*n^6 + 2361354*n^7 - 
            436062*n^8 - 806789*n^9 - 2689715*n^10 - 3950033*n^11 - 
            2426947*n^12 - 275823*n^13 + 460995*n^14 + 268187*n^15 + 
            59829*n^16 + 4920*n^17))/(243*(-2 + n)*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)^5*(3 + n)) - (64*(38 + 7*n + 7*n^2)*S[-4, n])/
          (9*n*(1 + n)*(2 + n)) - (128*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + 
         (32*(-58 - 112*n - 29*n^2 - 48*n^3 + 12*n^4 + 19*n^5)*S[1, n]^3)/
          (81*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + (28*(2 + n + n^2)*S[1, n]^4)/
          (27*n*(1 + n)*(2 + n)) + S[-3, n]*
          ((128*(18 + 47*n + 41*n^2 + 52*n^3 + 12*n^4 + 27*n^5 + 19*n^6))/
            (27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (128*(-1 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + 
         Log[Q2/mu2]^3*((64*(1 + n + n^2)*(2 + n + n^2))/(9*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)^2) - (32*(2 + n + n^2)*S[1, n])/
            (9*n*(1 + n)*(2 + n))) + 
         z3*((32*(-92 + 228*n + 383*n^2 - 53*n^3 - 61*n^4 + 81*n^5 + 42*n^6))/
            (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (32*(-1 + n)*Log[Q2/mu2])/
            (n*(1 + n)) - (32*(62 + 13*n + 13*n^2)*S[1, n])/
            (9*n*(1 + n)*(2 + n))) - (16*(216 + 236*n + 530*n^2 - 1081*n^3 - 
            4454*n^4 - 2962*n^5 + 952*n^6 + 1179*n^7 + 200*n^8)*S[2, n])/
          (81*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3) + 
         (4*(-34 + 31*n + 31*n^2)*S[2, n]^2)/(9*n*(1 + n)*(2 + n)) + 
         S[-2, n]*((-32*(-5184 + 6048*n + 5280*n^2 - 14488*n^3 - 9352*n^4 + 
              7856*n^5 + 3013*n^6 - 3481*n^7 - 914*n^8 + 663*n^9 + 191*n^10))/
            (81*(-2 + n)*(-1 + n)*n^3*(1 + n)^2*(2 + n)^3*(3 + n)) - 
           (64*(-24 + 44*n + 60*n^2 - 17*n^3 - 14*n^4 + 15*n^5 + 8*n^6)*
             S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (32*(-2 + n)*(3 + n)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
           (32*(-2 + n)*(3 + n)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
         Log[Q2/mu2]^2*((8*(96 + 128*n - 72*n^2 - 244*n^3 - 520*n^4 - 
              453*n^5 - 182*n^6 + 32*n^7 + 54*n^8 + 9*n^9))/
            (9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - 
           (32*(2 + n + n^2)*S[-2, n])/(3*n*(1 + n)*(2 + n)) + 
           (32*(-13 - 17*n + 5*n^2 - 7*n^3 + 8*n^4)*S[1, n])/
            (9*(-1 + n)*n*(1 + n)^2*(2 + n)) + (16*(2 + n + n^2)*S[1, n]^2)/
            (3*n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)*S[2, n])/
            (3*n*(1 + n)*(2 + n))) + S[1, n]^2*
          ((16*(216 - 68*n - 782*n^2 - 1853*n^3 - 1288*n^4 - 1793*n^5 - 
              544*n^6 + 654*n^7 + 274*n^8))/(81*(-1 + n)*n^2*(1 + n)^3*
             (2 + n)^3) - (8*(14 + 19*n + 19*n^2)*S[2, n])/
            (9*n*(1 + n)*(2 + n))) - (64*(112 - 68*n + 74*n^2 + 12*n^3 + 
            33*n^4 + 53*n^5)*S[3, n])/(81*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + 
         (56*(-10 + 7*n + 7*n^2)*S[4, n])/(9*n*(1 + n)*(2 + n)) + 
         (512*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - 
         (256*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) + 
         (256*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) + 
         (128*(-36 - 32*n + 44*n^2 + 37*n^3 + 40*n^4 + 19*n^5)*S[2, 1, n])/
          (27*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*
          ((8*(5184 + 31968*n + 101088*n^2 + 206368*n^3 + 327700*n^4 + 
              484686*n^5 + 435784*n^6 + 104127*n^7 - 174693*n^8 - 
              141466*n^9 - 8182*n^10 + 21717*n^11 + 5399*n^12))/
            (243*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) - 
           (32*(72 - 106*n - 304*n^2 - 35*n^3 - 12*n^4 + 102*n^5 + 67*n^6)*
             S[2, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (32*(110 + 19*n + 19*n^2)*S[3, n])/(27*n*(1 + n)*(2 + n)) - 
           (256*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
           (256*(-1 + n + n^2)*S[2, 1, n])/(9*n*(1 + n)*(2 + n))) + 
         Log[Q2/mu2]*((-8*(-576 + 864*n + 10400*n^2 + 27264*n^3 + 41724*n^4 + 
              41630*n^5 + 21244*n^6 + 3491*n^7 + 3161*n^8 + 7886*n^9 + 
              6376*n^10 + 2169*n^11 + 255*n^12))/(27*(-1 + n)*n^4*(1 + n)^4*
             (2 + n)^4) - (128*(3 + n + n^2)*S[-3, n])/(3*n*(1 + n)*
             (2 + n)) + (64*(16 + 16*n + 11*n^2 + 6*n^3 + 15*n^4 + 8*n^5)*
             S[-2, n])/(9*(-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
           (32*(-13 - 17*n + 5*n^2 - 7*n^3 + 8*n^4)*S[1, n]^2)/
            (9*(-1 + n)*n*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)*S[1, n]^3)/
            (9*n*(1 + n)*(2 + n)) + (32*(-26 - 9*n - 22*n^2 + 13*n^3 + 8*n^4)*
             S[2, n])/(9*(-1 + n)*n*(1 + n)*(2 + n)^2) + 
           S[1, n]*((-16*(72 - 20*n - 82*n^2 - 363*n^3 - 307*n^4 - 651*n^5 + 
                29*n^6 + 170*n^7))/(27*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + 
             (64*(-1 + n)*S[-2, n])/(3*n*(1 + n)) + (32*(2 + n + n^2)*S[2, 
                n])/(n*(1 + n)*(2 + n))) + (128*(-1 + n + n^2)*S[3, n])/
            (9*n*(1 + n)*(2 + n)) + (256*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (128*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) - 
         (128*(13 + 5*n + 5*n^2)*S[3, 1, n])/(9*n*(1 + n)*(2 + n)) - 
         (64*(-16 + n + n^2)*S[2, 1, 1, n])/(9*n*(1 + n)*(2 + n))) + 
       CF*NF*TF*((89579520 + 747823104*n + 2748681216*n^2 + 5839105536*n^3 + 
           7525373184*n^4 + 5174659328*n^5 + 580862976*n^6 - 1429854848*n^7 - 
           862068320*n^8 - 1641770960*n^9 - 3106593740*n^10 - 
           1946889990*n^11 + 526578043*n^12 + 1195612190*n^13 + 
           378838970*n^14 - 159520558*n^15 - 128158720*n^16 - 15503126*n^17 + 
           8925794*n^18 + 3132540*n^19 + 295317*n^20)/(972*(-2 + n)^2*
           (-1 + n)*n^6*(1 + n)^6*(2 + n)^5*(3 + n)) - 
         (80*(118 - 95*n + n^2)*z5)/(n*(1 + n)*(2 + n)) - 
         (16*(-562 + 31*n + 31*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) - 
         (2*(-180 - 884*n - 3197*n^2 - 556*n^3 + 777*n^4 + 522*n^5 + 206*n^6)*
           S[1, n]^4)/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         z2^2*((-96*(-16 - 14*n^2 - 25*n^3 - 5*n^4 + 9*n^5 + 3*n^6))/
            (5*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (96*(2 + n + n^2)*S[1, n])/
            (5*n*(1 + n)*(2 + n))) + S[-2, n]^2*
          ((32*(1128 + 916*n - 594*n^2 - 1527*n^3 - 489*n^4 + 292*n^5 + 
              155*n^6 + 15*n^7))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*
             (3 + n)) + (256*(11 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + 
         S[-4, n]*((8*(4608 - 5352*n - 6316*n^2 - 2378*n^3 - 895*n^4 + 
              886*n^5 + 188*n^6 + 4*n^7 + 39*n^8))/(3*(-2 + n)*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)^2*(3 + n)) - (16*(198 + 19*n + 19*n^2)*
             S[1, n])/(n*(1 + n)*(2 + n))) + Log[Q2/mu2]^3*
          ((-4*(2 + n + n^2)*(2 + 3*n + 3*n^2)*(-12 - 34*n - 23*n^2 + 
              22*n^3 + 11*n^4))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
           (8*(2 + n + n^2)*(-12 - 56*n - 43*n^2 + 26*n^3 + 13*n^4)*S[1, n])/
            (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (32*(2 + n + n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n))) - 
         (2*(-324 - 2636*n - 3353*n^2 - 190*n^3 + 1419*n^4 + 1404*n^5 + 
            368*n^6)*S[2, n]^2)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         S[1, n]^3*((-4*(4464 + 23496*n + 52772*n^2 + 45842*n^3 - 11908*n^4 - 
              13643*n^5 + 22820*n^6 + 25600*n^7 + 10404*n^8 + 1721*n^9))/
            (81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + 
           (136*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
         z3*((-8*(-113760 - 232368*n - 251632*n^2 - 27256*n^3 + 322418*n^4 + 
              173869*n^5 - 158392*n^6 - 133535*n^7 - 2526*n^8 + 17783*n^9 + 
              4164*n^10 + 339*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*
             (2 + n)^3*(3 + n)) - (1024*(4 - 2*n + n^2)*S[-2, n])/
            (n*(1 + n)*(2 + n)) - (8*(-51120 + 8784*n + 9640*n^2 + 
              49412*n^3 + 24861*n^4 - 11728*n^5 - 8862*n^6 + 1412*n^7 + 
              641*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
             (3 + n)) + (32*(-166 + 19*n + 19*n^2)*S[1, n]^2)/
            (3*n*(1 + n)*(2 + n)) + Log[Q2/mu2]*
            ((8*(-360 - 148*n - 258*n^2 - 11*n^3 + 61*n^4 + 99*n^5 + 41*n^6))/
              ((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (96*(-2 + 3*n + 3*n^2)*S[
                1, n])/(n*(1 + n)*(2 + n))) - (96*(2 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)*(2 + n))) + S[-3, n]*
          ((8*(27648 + 64800*n + 118368*n^2 + 28888*n^3 - 90228*n^4 - 
              104064*n^5 - 5913*n^6 + 31038*n^7 + 5868*n^8 - 1246*n^9 + 
              633*n^10 + 240*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*
             (2 + n)^3*(3 + n)) - (32*(-22 + 5*n + 5*n^2)*S[-2, n])/
            (n*(1 + n)*(2 + n)) - (16*(-6720 + 3280*n + 6880*n^2 + 5886*n^3 - 
              1915*n^4 - 3539*n^5 + 213*n^6 + 493*n^7 + 30*n^8)*S[1, n])/
            (3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
           (16*(490 + 41*n + 41*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
           (128*(107 + 10*n + 10*n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) - 
         (8*(95040 + 92016*n - 14280*n^2 + 173588*n^3 + 87850*n^4 + 
            68536*n^5 - 29073*n^6 - 161406*n^7 - 60426*n^8 + 49126*n^9 + 
            32993*n^10 + 4724*n^11)*S[3, n])/(81*(-2 + n)*(-1 + n)*n^3*
           (1 + n)^3*(2 + n)^3*(3 + n)) + (4*(-129672 + 19140*n - 15746*n^2 + 
            54611*n^3 + 25449*n^4 - 14263*n^5 - 5853*n^6 + 1964*n^7 + 
            434*n^8)*S[4, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (256*(11 + n + n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) + 
         (256*(7 + 7*n + n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) + 
         (16*(-10128 + 4256*n + 10812*n^2 + 7682*n^3 - 2471*n^4 - 4062*n^5 + 
            302*n^6 + 512*n^7 + 9*n^8)*S[-3, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)^2*(3 + n)) - (16*(-16704 - 36096*n - 7968*n^2 - 
            1208*n^3 - 27432*n^4 - 29826*n^5 + 9873*n^6 + 17304*n^7 + 
            2160*n^8 - 448*n^9 + 399*n^10 + 90*n^11)*S[-2, 1, n])/
          (9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + 
         Log[Q2/mu2]^2*((3456 + 20928*n + 54064*n^2 + 81040*n^3 + 71920*n^4 + 
             29996*n^5 - 5669*n^6 - 4327*n^7 + 11154*n^8 + 13618*n^9 + 
             6195*n^10 + 1017*n^11)/(9*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - 
           (16*(2 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) - 
           (24*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - 
           (8*(2 - 17*n - 38*n^2 + 5*n^3 + 6*n^4 + 10*n^5)*S[1, n]^2)/
            ((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*S[1, n]^3)/
            (n*(1 + n)*(2 + n)) + (8*(2 + n + n^2)*(-18 - 73*n - 50*n^2 + 
              46*n^3 + 23*n^4)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) + S[1, n]*((-4*(864 + 4080*n + 6176*n^2 + 4400*n^3 + 
                2522*n^4 + 2281*n^5 + 3092*n^6 + 2794*n^7 + 1242*n^8 + 
                197*n^9))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + 
             (48*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
           (16*(2 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) + 
           (32*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
         S[2, n]*((380160 + 1951488*n + 3770112*n^2 + 4242688*n^3 + 
             3636768*n^4 + 1703952*n^5 - 224640*n^6 - 551176*n^7 - 
             675639*n^8 - 1057954*n^9 - 712173*n^10 - 47508*n^11 + 
             159471*n^12 + 70894*n^13 + 9429*n^14)/(27*(-2 + n)*(-1 + n)*n^4*
             (1 + n)^4*(2 + n)^4*(3 + n)) + (8*(-898 + 7*n + 7*n^2)*S[3, n])/
            (3*n*(1 + n)*(2 + n)) - (128*(72 + 7*n + 7*n^2)*S[-2, 1, n])/
            (n*(1 + n)*(2 + n))) + (16*(-11808 + 3096*n + 9964*n^2 + 
            8834*n^3 - 2009*n^4 - 4234*n^5 + 244*n^6 + 512*n^7 + 9*n^8)*
           S[-2, 2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (256*(50 + 19*n + n^2)*S[-2, 3, n])/
          (3*n*(1 + n)*(2 + n)) + (160*(86 + 7*n + 7*n^2)*S[2, -3, n])/
          (3*n*(1 + n)*(2 + n)) + (8*(3744 + 13344*n + 13992*n^2 + 5360*n^3 + 
            2420*n^4 + 5516*n^5 + 5029*n^6 + 4994*n^7 + 5056*n^8 + 2370*n^9 + 
            383*n^10)*S[2, 1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*
           (3 + n)) + S[1, n]^2*((-1306368 - 7236864*n - 16420608*n^2 - 
             20182656*n^3 - 15826400*n^4 - 9988720*n^5 - 5024960*n^6 + 
             4916752*n^7 + 13425517*n^8 + 9673170*n^9 + 1262555*n^10 - 
             1714868*n^11 - 923869*n^12 - 178942*n^13 - 12043*n^14)/
            (81*(-2 + n)*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4*(3 + n)) + 
           (4*(420 - 616*n - 3295*n^2 - 1499*n^3 + 588*n^4 + 1029*n^5 + 
              349*n^6)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (8*(-310 + 13*n + 13*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + 
           (32*(286 + 35*n + 35*n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (32*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + 
         S[-2, n]*((-8*(156672 + 418560*n + 470400*n^2 + 19520*n^3 - 
              496784*n^4 - 25824*n^5 + 350968*n^6 + 10016*n^7 - 188539*n^8 - 
              20678*n^9 + 57515*n^10 + 9444*n^11 - 6997*n^12 - 1070*n^13 + 
              205*n^14))/(9*(-2 + n)^2*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3*
             (3 + n)) + (8*(-1344 - 4888*n + 7340*n^2 + 6258*n^3 - 521*n^4 - 
              1906*n^5 - 576*n^6 + 176*n^7 + 69*n^8)*S[1, n]^2)/
            (3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
           (16*(178 + 17*n + 17*n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) - 
           (8*(1344 + 1816*n + 3348*n^2 + 166*n^3 - 1299*n^4 - 1006*n^5 + 
              200*n^7 + 39*n^8)*S[2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2*(3 + n)) + S[1, n]*((-16*(-6336 - 10464*n - 
                160656*n^2 - 143680*n^3 + 83132*n^4 + 62346*n^5 - 35967*n^6 - 
                6291*n^7 + 14631*n^8 + 1918*n^9 - 2219*n^10 - 381*n^11 + 
                63*n^12))/(9*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + 
                n)) - (48*(18 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - 
           (64*(-2 + 35*n + 35*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) - 
           (128*(2 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
           (64*(146 + 13*n + 13*n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + 
         (64*(38 + n + n^2)*S[2, 3, n])/(n*(1 + n)*(2 + n)) - 
         (16*(-15120 + 6888*n - 440*n^2 + 5026*n^3 + 2993*n^4 - 1212*n^5 - 
            666*n^6 + 194*n^7 + 33*n^8)*S[3, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)^2*(3 + n)) - (64*(134 + 13*n + 13*n^2)*
           S[4, 1, n])/(3*n*(1 + n)*(2 + n)) - (160*(58 + 5*n + 5*n^2)*
           S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
         (64*(118 + 11*n + 11*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
         (32*(-13488 + 1936*n + 9116*n^2 + 9986*n^3 - 1547*n^4 - 4406*n^5 + 
            186*n^6 + 512*n^7 + 9*n^8)*S[-2, 1, 1, n])/(3*(-2 + n)*(-1 + n)*
           n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + Log[Q2/mu2]*
          ((-2*(76032 + 554112*n + 1775040*n^2 + 3349472*n^3 + 3947344*n^4 + 
              2588008*n^5 + 589748*n^6 + 153754*n^7 + 889974*n^8 + 
              781763*n^9 - 139494*n^10 - 520225*n^11 - 242654*n^12 + 
              13745*n^13 + 46458*n^14 + 14699*n^15 + 1520*n^16))/
            (9*(-2 + n)*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4*(3 + n)) - 
           (160*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) - 
           (96*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) + 
           (4*(8 - 172*n - 606*n^2 - 141*n^3 + 139*n^4 + 141*n^5 + 55*n^6)*
             S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (16*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + 
           S[-3, n]*((-16*(-144 - 76*n - 104*n^2 - 5*n^3 + 11*n^4 + 21*n^5 + 
                9*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
             (32*(10 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
           S[-2, n]*((32*(1008 + 1224*n + 1112*n^2 - 550*n^3 - 357*n^4 - 
                145*n^5 + 101*n^6 - 40*n^7 - 75*n^8 + 15*n^9 + 11*n^10))/
              (3*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - 
             (16*(-600 + 1636*n + 2382*n^2 - 89*n^3 - 1038*n^4 - 128*n^5 + 
                120*n^6 + 21*n^7)*S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^
                2*(2 + n)^2*(3 + n)) - (64*(10 + n + n^2)*S[1, n]^2)/
              (n*(1 + n)*(2 + n))) - (8*(1008 + 3912*n + 3848*n^2 + 722*n^3 + 
              245*n^4 + 2548*n^5 + 4205*n^6 + 3808*n^7 + 1836*n^8 + 332*n^9)*
             S[2, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + 
           (32*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + 
           S[1, n]^2*((8*(432 + 2760*n + 6080*n^2 + 5414*n^3 - 181*n^4 - 
                653*n^5 + 3185*n^6 + 3622*n^7 + 1554*n^8 + 251*n^9))/
              (9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - (112*(2 + n + n^2)*S[2, 
                n])/(n*(1 + n)*(2 + n))) + (32*(92 - 56*n - 47*n^2 + 16*n^3 + 
              60*n^4 + 60*n^5 + 19*n^6)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) - (32*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) + 
           (64*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) - 
           (64*(84 + 20*n + 31*n^2 + n^3 + 5*n^4 + 3*n^5)*S[-2, 1, n])/
            (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (16*(2 + n + n^2)*(6 + 31*n + 31*n^2)*S[2, 1, n])/
            (3*n^2*(1 + n)^2*(2 + n)) + S[1, n]*
            ((2*(117504 + 633600*n + 1339776*n^2 + 1503936*n^3 + 
                1147840*n^4 + 794672*n^5 + 436168*n^6 - 43492*n^7 - 
                387843*n^8 - 330024*n^9 - 83359*n^10 + 34636*n^11 + 
                27431*n^12 + 6448*n^13 + 531*n^14))/(9*(-2 + n)*(-1 + n)*n^
                4*(1 + n)^4*(2 + n)^4*(3 + n)) - (4*(40 - 124*n - 454*n^2 - 
                233*n^3 + 31*n^4 + 121*n^5 + 43*n^6)*S[2, n])/
              ((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (32*(-10 + 7*n + 7*n^2)*S[
                3, n])/(3*n*(1 + n)*(2 + n)) - (64*(-2 + n)*(3 + n)*S[-2, 1, 
                n])/(n*(1 + n)*(2 + n)) + (64*(2 + n + n^2)*S[2, 1, n])/
              (n*(1 + n)*(2 + n))) - (128*(2 + n + n^2)*S[3, 1, n])/
            (n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[-2, 1, 1, n])/
            (n*(1 + n)*(2 + n))) - (2560*(11 + n + n^2)*S[-2, 2, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (64*(434 + 37*n + 37*n^2)*S[2, 1, -2, n])/
          (3*n*(1 + n)*(2 + n)) - (16*(120 + 220*n + 100*n^2 - 181*n^3 - 
            147*n^4 - 21*n^5 + 5*n^6)*S[2, 1, 1, n])/(3*(-1 + n)*n^2*
           (1 + n)^2*(2 + n)^2) + S[1, n]*
          ((2*(-20404224 - 127858176*n - 326343168*n^2 - 451275264*n^3 - 
              362045568*n^4 - 124546688*n^5 + 116843424*n^6 + 206886704*n^7 + 
              89668640*n^8 - 84661090*n^9 - 129344416*n^10 - 46005765*n^11 + 
              21073412*n^12 + 17762935*n^13 + 226312*n^14 - 2085743*n^15 - 
              76724*n^16 + 200687*n^17 + 32968*n^18))/(243*(-2 + n)^2*
             (-1 + n)*n^5*(1 + n)^5*(2 + n)^5*(3 + n)) + 
           (4*(-5616 + 9720*n + 81060*n^2 + 91534*n^3 - 29066*n^4 - 
              47561*n^5 + 86603*n^6 + 138364*n^7 + 74204*n^8 + 17463*n^9 + 
              1471*n^10)*S[2, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*
             (3 + n)) - (80*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) - 
           (8*(137376 - 16824*n + 3764*n^2 - 77522*n^3 - 42471*n^4 + 
              6508*n^5 + 7902*n^6 + 646*n^7 + 205*n^8)*S[3, n])/
            (27*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
           (8*(382 + 47*n + 47*n^2)*S[4, n])/(3*n*(1 + n)*(2 + n)) + 
           (16*(1378 + 113*n + 113*n^2)*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (32*(-7056 - 5040*n - 1832*n^2 + 2358*n^3 + 1640*n^4 - 461*n^5 - 
              260*n^6 + 3*n^7)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*
             (2 + n)^2*(3 + n)) + (128*(54 + 5*n + 5*n^2)*S[-2, 2, n])/
            (n*(1 + n)*(2 + n)) + (8*(-24 - 68*n - 74*n^2 - 45*n^3 + 14*n^4 + 
              17*n^5)*S[2, 1, n])/(3*n^2*(1 + n)^2*(2 + n)^2) + 
           (64*(-130 + 7*n + 7*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (32*(1214 + 127*n + 127*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*
             (2 + n)) - (80*(2 + n + n^2)*S[2, 1, 1, n])/
            (n*(1 + n)*(2 + n))) - (16*(2 + n + n^2)*S[2, 2, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (96*(-46 + n + n^2)*S[3, 1, 1, n])/
          (n*(1 + n)*(2 + n)) + (320*(178 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (160*(2 + n + n^2)*S[2, 1, 1, 1, n])/
          (n*(1 + n)*(2 + n))))), CgF2D33[N] -> 
  (D33*NF^2*as[MS]^3*((32*(102 - 179*n + 37*n^2))/(15*(-2 + n)*(2 + n)*
       (3 + n)) + (64*(-1 + n)*(720 - 138*n + 59*n^2 + 17*n^3 + n^4 + n^5)*
       z5)/(9*n*(1 + n)*(2 + n)) + (128*(-1 + n)*(21 - 2*n + n^2)*S[-5, n])/
      45 - (256*(4 - 3*n + 3*n^2)*S[-4, n])/(3*n*(1 + n)*(2 + n)) - 
     (128*(-1 + n)*S[-2, n]^2)/((1 + n)*(2 + n)) + 
     S[-3, n]*((128*(-450 + 225*n + 59*n^2 + 59*n^3 + n^4 + n^5))/
        (45*n*(1 + n)*(2 + n)^2) - (256*(8 - 3*n + 3*n^2)*S[1, n])/
        (3*n*(1 + n)*(2 + n))) + 
     z3*((-64*(16200 + 7020*n + 6582*n^2 - 11255*n^3 - 3466*n^4 + 873*n^5 + 
          4*n^6 + 2*n^7))/(45*(-2 + n)*n*(1 + n)*(2 + n)^2*(3 + n)) + 
       (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, n])/45 + 
       (512*(-144 - 60*n + 110*n^2 + 362*n^3 + 28*n^4 - 161*n^5 - 24*n^6 + 
          9*n^7)*S[1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
       (512*(-4 + n)*(-1 + n)*S[1, n]^2)/(n*(1 + n)*(2 + n))) + 
     (128*(60 + 32*n + 25*n^2 - 58*n^3 - 16*n^4 + 5*n^5)*S[3, n])/
      ((-2 + n)*n*(1 + n)*(2 + n)^2*(3 + n)) - 
     (768*(-4 + n)*(-1 + n)*S[2, n]*S[3, n])/(n*(1 + n)*(2 + n)) + 
     S[1, n]^2*((128*(19 - 30*n + 3*n^2))/(3*n*(1 + n)*(2 + n)) + 
       (256*(-4 + n)*(-1 + n)*S[3, n])/(n*(1 + n)*(2 + n))) - 
     (256*(-144 + 36*n + 202*n^2 + 358*n^3 + 41*n^4 - 154*n^5 - 33*n^6 + 
        6*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
     (128*(-1 + n)*(720 - 138*n + 59*n^2 + 17*n^3 + n^4 + n^5)*S[5, n])/
      (45*n*(1 + n)*(2 + n)) + (256*(8 - 3*n + 3*n^2)*S[-3, 1, n])/
      (3*n*(1 + n)*(2 + n)) - (256*(-450 + 225*n + 59*n^2 + 59*n^3 + n^4 + 
        n^5)*S[-2, 1, n])/(45*n*(1 + n)*(2 + n)^2) + 
     S[-2, n]*((64*(-10800 + 4680*n + 3720*n^2 + 7526*n^3 + 4955*n^4 - 
          111*n^5 - 1241*n^6 - 337*n^7 + 6*n^8 + 2*n^9))/
        (45*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
       (256*(-1944 + 984*n - 740*n^2 - 1895*n^3 - 130*n^4 + 50*n^5 + 90*n^6 + 
          45*n^7)*S[1, n])/(45*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - 
       (256*(8 - 3*n + 3*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
       (256*(-1 + n)*(21 - 2*n + n^2)*S[3, n])/45 + 
       (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, 1, n])/45) + 
     (256*(8 - 3*n + 3*n^2)*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) - 
     (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, 3, n])/45 + 
     (768*(-4 + n)*(-1 + n)*S[2, 3, n])/(n*(1 + n)*(2 + n)) + 
     (512*(-144 + 36*n + 202*n^2 + 358*n^3 + 41*n^4 - 154*n^5 - 33*n^6 + 
        6*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
     S[1, n]*((-64*(5868 - 5520*n - 689*n^2 - 227*n^3 - 676*n^4 + 44*n^5))/
        (45*(-2 + n)*n*(1 + n)*(2 + n)^2*(3 + n)) - 
       (128*(-96 - 8*n + 104*n^2 + 240*n^3 + 23*n^4 - 105*n^5 - 19*n^6 + 
          5*n^7)*S[3, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
       (512*(-4 + n)*(-1 + n)*S[4, n])/(n*(1 + n)*(2 + n)) + 
       (512*(8 - 3*n + 3*n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
       (1024*(-4 + n)*(-1 + n)*S[3, 1, n])/(n*(1 + n)*(2 + n))) - 
     (768*(-4 + n)*(-1 + n)*S[4, 1, n])/(n*(1 + n)*(2 + n)) - 
     (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, 1, -2, n])/45 - 
     (512*(8 - 3*n + 3*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) + 
     (1536*(-4 + n)*(-1 + n)*S[3, 1, 1, n])/(n*(1 + n)*(2 + n))))/NA, 
 CgFLA[N] -> (16*NF*TF*as[MS])/((1 + n)*(2 + n)) + 
   as[MS]^2*(CF*NF*TF*((16*(-1 + n)*(12 + 40*n + 39*n^2 + 19*n^3 + 2*n^4))/
        ((-2 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
       (16*(2 + n + n^2)*Log[Q2/mu2])/(n*(1 + n)^2*(2 + n)) + 
       (64*(-1 + n)*S[-2, n])/((-2 + n)*(1 + n)*(3 + n)) - 
       (16*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)^2*(2 + n))) + 
     CA*NF*TF*((-32*(-8 - 28*n - 22*n^2 - 3*n^3 + 8*n^4 + 5*n^5))/
        ((-1 + n)*n^2*(1 + n)^3*(2 + n)^3) - (64*S[-2, n])/
        ((1 + n)*(2 + n)) + (64*(-1 - n - 2*n^2 + 2*n^3)*S[1, n])/
        ((-1 + n)*n*(1 + n)^2*(2 + n)) + (32*S[1, n]^2)/((1 + n)*(2 + n)) + 
       Log[Q2/mu2]*((128*(1 + n + n^2))/((-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
         (64*S[1, n])/((1 + n)*(2 + n))) - (32*S[2, n])/((1 + n)*(2 + n)))) + 
   as[MS]^3*(CF*NF^2*TF^2*((-32*(-17280 - 58752*n - 83808*n^2 - 74944*n^3 - 
          52984*n^4 + 10840*n^5 + 28470*n^6 - 8256*n^7 - 18749*n^8 - 
          10781*n^9 - 5780*n^10 - 1684*n^11 + 453*n^12 + 501*n^13 + 
          134*n^14 + 12*n^15))/(9*(-2 + n)^2*(-1 + n)*n^4*(1 + n)^5*(2 + n)^4*
         (3 + n)) - (256*(-2 - 3*n + n^2)*z3)/((-2 + n)*(1 + n)*(2 + n)*
         (3 + n)) + (64*(2 + n + n^2)*(6 + n + 2*n^2 + 2*n^3 + n^4)*
         Log[Q2/mu2]^2)/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + 
       (512*(-1 + n)*S[-3, n])/(3*(-2 + n)*(1 + n)*(3 + n)) + 
       (64*(12 + 8*n + 9*n^2 + 4*n^3 + 7*n^4 + 6*n^5 + 2*n^6)*S[1, n]^2)/
        (3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + 
       S[-2, n]*((-128*(-864 + 520*n + 172*n^2 + 74*n^3 - 113*n^4 - 103*n^5 + 
            13*n^6 + 13*n^7))/(9*(-2 + n)^2*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (256*(-1 + n)*S[1, n])/(3*(-2 + n)*(1 + n)*(3 + n))) + 
       Log[Q2/mu2]*((-32*(3456 + 7488*n + 5616*n^2 + 6304*n^3 + 1496*n^4 - 
            3496*n^5 - 3171*n^6 - 1533*n^7 - 306*n^8 + 146*n^9 + 109*n^10 + 
            19*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3*(3 + n)) + 
         (256*(-1 + n)*S[-2, n])/(3*(-2 + n)*(1 + n)*(3 + n)) - 
         (128*(12 + 8*n + 9*n^2 + 4*n^3 + 7*n^4 + 6*n^5 + 2*n^6)*S[1, n])/
          (3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2)) + 
       (64*(-36 - 36*n - 59*n^2 - 73*n^3 - 37*n^4 + 19*n^5 + 24*n^6 + 6*n^7)*
         S[2, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) + 
       S[1, n]*((32*(3456 + 7488*n + 5616*n^2 + 7024*n^3 + 4272*n^4 - 
            900*n^5 - 4905*n^6 - 5427*n^7 - 1782*n^8 + 650*n^9 + 543*n^10 + 
            93*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3*(3 + n)) - 
         (128*(5 + 3*n)*S[2, n])/(3*(1 + n)*(2 + n)*(3 + n))) - 
       (128*(5 + 3*n)*S[3, n])/(3*(1 + n)*(2 + n)*(3 + n)) + 
       (256*(5 + 3*n)*S[2, 1, n])/(3*(1 + n)*(2 + n)*(3 + n))) + 
     CF^2*NF*TF*((-8*(-240 - 1040*n - 1424*n^2 + 76*n^3 + 1039*n^4 - 
          230*n^5 - 2263*n^6 - 1767*n^7 - 304*n^8 + 179*n^9 + 68*n^10 + 
          18*n^11))/((-2 + n)^2*n^4*(1 + n)^5*(2 + n)*(3 + n)) - 
       (7680*z5)/((1 + n)*(2 + n)) - (128*(-36 - 32*n - 27*n^2 + 10*n^3 + 
          5*n^4)*S[-4, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
       (512*(-4 + n + n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + 
       (8*(16 + 78*n + 99*n^2 + 84*n^3 + 35*n^4)*S[1, n]^2)/
        (n^2*(1 + n)^3*(2 + n)) - (80*(2 + n + n^2)*S[1, n]^3)/
        (3*n*(1 + n)^2*(2 + n)) + Log[Q2/mu2]^2*
        ((8*(2 + n + n^2)*(2 + 3*n + 3*n^2))/(n^2*(1 + n)^3*(2 + n)) - 
         (32*(2 + n + n^2)*S[1, n])/(n*(1 + n)^2*(2 + n))) + 
       S[-3, n]*((64*(192 + 112*n + 300*n^2 - 12*n^3 - 463*n^4 - 484*n^5 - 
            42*n^6 + 112*n^7 + 29*n^8))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*
           (2 + n)^2*(3 + n)) - (128*(-18 + n + n^2)*(2 + n + n^2)*S[1, n])/
          ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + 
       z3*((128*(144 - 156*n + 136*n^2 - 109*n^3 - 473*n^4 - 152*n^5 + 
            75*n^6 + 23*n^7))/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
           (3 + n)) + (384*(2 + n + n^2)*Log[Q2/mu2])/(n*(1 + n)^2*(2 + n)) - 
         (3072*S[-2, n])/((1 + n)*(2 + n)) - 
         (128*(-168 - 12*n - 130*n^2 - 225*n^3 - 85*n^4 + 33*n^5 + 11*n^6)*
           S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n))) - 
       (8*(8 + 58*n + 71*n^2 + 48*n^3 + 15*n^4)*S[2, n])/
        (n^2*(1 + n)^3*(2 + n)) + S[-2, n]*
        ((-32*(768 + 64*n - 1088*n^2 - 152*n^3 - 1220*n^4 + 1478*n^5 + 
            2625*n^6 + 31*n^7 - 1310*n^8 - 392*n^9 + 161*n^10 + 59*n^11))/
          ((-2 + n)^2*(-1 + n)*n^3*(1 + n)^4*(2 + n)^2*(3 + n)) + 
         (128*(-96 + 168*n - 68*n^2 - 66*n^3 + 9*n^4 - 11*n^5 - n^6 + n^7)*
           S[1, n])/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + 
         (256*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)^2*(2 + n)) - 
         (256*(2 + n + n^2)*S[2, n])/(n*(1 + n)^2*(2 + n))) + 
       (64*(120 + 748*n + 854*n^2 + 891*n^3 + 554*n^4 + 216*n^5 + 56*n^6 + 
          17*n^7)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*
         (3 + n)) - (128*(264 - 28*n - 14*n^2 + 31*n^3 + 23*n^4 + 9*n^5 + 
          3*n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
       (1536*S[-4, 1, n])/((1 + n)*(2 + n)) - 
       (3072*(2 + n + n^2)*S[-3, 1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*
         (3 + n)) - (128*(48 + 316*n + 164*n^2 - 343*n^3 - 468*n^4 - 74*n^5 + 
          80*n^6 + 21*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*
         (2 + n)^2*(3 + n)) + Log[Q2/mu2]*
        ((-8*(96 + 320*n + 276*n^2 - 12*n^3 - 397*n^4 - 372*n^5 - 126*n^6 + 
            16*n^7 + 7*n^8))/((-2 + n)*n^3*(1 + n)^4*(2 + n)*(3 + n)) - 
         (128*(2 + n + n^2)*S[-3, n])/(n*(1 + n)^2*(2 + n)) + 
         (256*(2 + n + n^2)*(-6 - 2*n - n^2 + 2*n^3 + n^4)*S[-2, n])/
          ((-2 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
         ((-16*(12 + 48*n + 49*n^2 + 26*n^3 + 9*n^4))/(n^2*(1 + n)^3*
             (2 + n)) - (256*(2 + n + n^2)*S[-2, n])/(n*(1 + n)^2*(2 + n)))*
          S[1, n] + (64*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)^2*(2 + n)) - 
         (64*(2 + n + n^2)*S[2, n])/(n*(1 + n)^2*(2 + n)) - 
         (128*(2 + n + n^2)*S[3, n])/(n*(1 + n)^2*(2 + n)) + 
         (256*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)^2*(2 + n))) + 
       S[1, n]*((8*(-576 - 1440*n + 424*n^2 + 2324*n^3 - 4234*n^4 - 
            9783*n^5 - 6937*n^6 - 2686*n^7 - 128*n^8 + 417*n^9 + 91*n^10))/
          ((-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^2*(3 + n)) + 
         (48*(2 + n + n^2)*S[2, n])/(n*(1 + n)^2*(2 + n)) + 
         (128*(-168 + 12*n - 26*n^2 - 75*n^3 - 35*n^4 + 3*n^5 + n^6)*S[3, n])/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (768*(-1 + n)*(2 + n + n^2)*S[-2, 1, n])/((-2 + n)*n*(1 + n)^2*
           (3 + n))) - (256*(2 + n + n^2)*(6 + n + n^2)*S[-2, 2, n])/
        ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (1536*S[-2, 3, n])/
        ((1 + n)*(2 + n)) + (64*(2 + n + n^2)*S[2, 1, n])/
        (n*(1 + n)^2*(2 + n)) + (4096*(12 - n + n^2 + 4*n^3 + 2*n^4)*
         S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + 
       (1024*(2 + n + n^2)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(2 + n)*
         (3 + n))) + CA^2*NF*TF*
      ((16*(-103680 - 565056*n - 1354752*n^2 - 1942608*n^3 - 2333312*n^4 - 
          2736284*n^5 - 2589744*n^6 - 923191*n^7 + 1253237*n^8 + 
          1759218*n^9 + 723938*n^10 - 122317*n^11 - 210369*n^12 - 
          61808*n^13 - 1820*n^14 + 1614*n^15 + 150*n^16))/
        (27*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^5*(3 + n)) - 
       (1920*z5)/((1 + n)*(2 + n)) + (32*(-122 + 23*n + 23*n^2)*S[-4, n])/
        ((-2 + n)*(1 + n)*(2 + n)*(3 + n)) - 
       (32*(-14 + 5*n + 5*n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*
         (3 + n)) + (32*(-36 - 47*n - 72*n^2 + 83*n^3)*S[1, n]^3)/
        (9*(-1 + n)*n*(1 + n)^2*(2 + n)) + (32*S[1, n]^4)/((1 + n)*(2 + n)) + 
       S[-3, n]*((-64*(-612 - 720*n - 403*n^2 + 396*n^3 + 143*n^4 - 6*n^5 + 
            2*n^6))/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + 
         (512*(-16 + 3*n + 3*n^2)*S[1, n])/((-2 + n)*(1 + n)*(2 + n)*
           (3 + n))) + z3*((16*(-1152 + 588*n + 68*n^2 - 1007*n^3 - 421*n^4 + 
            99*n^5 + 33*n^6))/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
           (3 + n)) - (768*S[-2, n])/((1 + n)*(2 + n)) - 
         (128*(-72 + 40*n - 4*n^2 - 85*n^3 - 35*n^4 + 9*n^5 + 3*n^6)*S[1, n])/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n))) + 
       Log[Q2/mu2]^2*((-64*(1 + n + n^2)*(-24 - 46*n - 35*n^2 + 22*n^3 + 
            11*n^4))/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3) + 
         (32*(-48 - 70*n - 59*n^2 + 22*n^3 + 11*n^4)*S[1, n])/
          (3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + (128*S[1, n]^2)/
          ((1 + n)*(2 + n))) - (32*(-72 - 12*n + 1708*n^2 + 1645*n^3 - 
          406*n^4 - 1247*n^5 - 73*n^6 + 334*n^7 + 67*n^8)*S[2, n])/
        (9*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3) + (32*S[2, n]^2)/
        ((1 + n)*(2 + n)) + S[1, n]^2*
        ((32*(-216 - 12*n + 2944*n^2 + 2743*n^3 - 529*n^4 - 2729*n^5 - 
            397*n^6 + 1078*n^7 + 358*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^3*
           (2 + n)^3) - (256*S[2, n])/((1 + n)*(2 + n))) + 
       S[-2, n]*((-32*(2160 + 16848*n - 2448*n^2 - 15904*n^3 + 7549*n^4 + 
            13197*n^5 - 4629*n^6 - 7986*n^7 - 105*n^8 + 1405*n^9 + 281*n^10))/
          (9*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)) - 
         (64*(-612 + 678*n + 794*n^2 - 669*n^3 - 427*n^4 + 129*n^5 + 59*n^6)*
           S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (128*S[1, n]^2)/((1 + n)*(2 + n)) + (256*S[2, n])/
          ((1 + n)*(2 + n))) - (32*(-3132 + 132*n + 131*n^2 - 1407*n^3 - 
          976*n^4 + 33*n^5 + 35*n^6)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*
         (1 + n)^2*(2 + n)^2*(3 + n)) + 
       (64*(-72 + 32*n - 4*n^2 - 71*n^3 - 33*n^4 + 3*n^5 + n^6)*S[4, n])/
        ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
       (384*S[-4, 1, n])/((1 + n)*(2 + n)) - 
       (256*(-34 + 7*n + 7*n^2)*S[-3, 1, n])/((-2 + n)*(1 + n)*(2 + n)*
         (3 + n)) + (128*(-60 - 32*n - 9*n^2 - 26*n^3 - 13*n^4 + 20*n^5 + 
          8*n^6)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
         (3 + n)) + Log[Q2/mu2]*((-32*(-1152 - 4608*n - 6848*n^2 - 4008*n^3 + 
            2368*n^4 + 1964*n^5 - 3743*n^6 - 6025*n^7 - 3318*n^8 - 574*n^9 + 
            21*n^10 + 3*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4) + 
         (128*S[-3, n])/((1 + n)*(2 + n)) + 
         (64*(-48 - 70*n - 59*n^2 + 22*n^3 + 11*n^4)*S[-2, n])/
          (3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
         (32*(-72 - 118*n - 155*n^2 + 70*n^3 + 59*n^4)*S[1, n]^2)/
          (3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) - (128*S[1, n]^3)/
          ((1 + n)*(2 + n)) + (32*(-72 - 94*n - 83*n^2 + 22*n^3 + 11*n^4)*
           S[2, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + 
         S[1, n]*((-64*(-144 - 12*n + 1864*n^2 + 1915*n^3 - 70*n^4 - 
              1361*n^5 - 199*n^6 + 466*n^7 + 133*n^8))/(9*(-1 + n)^2*n^2*
             (1 + n)^3*(2 + n)^3) + (512*S[-2, n])/((1 + n)*(2 + n)) + 
           (384*S[2, n])/((1 + n)*(2 + n))) + (128*S[3, n])/
          ((1 + n)*(2 + n)) - (256*S[-2, 1, n])/((1 + n)*(2 + n))) + 
       S[1, n]*((32*(19440 + 58320*n + 91944*n^2 + 26664*n^3 - 203477*n^4 - 
            74335*n^5 + 351875*n^6 + 354250*n^7 - 38667*n^8 - 200208*n^9 - 
            73492*n^10 + 15253*n^11 + 12757*n^12 + 1820*n^13))/
          (27*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4*(3 + n)) - 
         (32*(-32 - 66*n - 79*n^2 + 46*n^3 + 35*n^4)*S[2, n])/
          ((-1 + n)*n*(1 + n)^2*(2 + n)^2) + 
         (128*(-36 + 22*n - 43*n^3 - 19*n^4 + 3*n^5 + n^6)*S[3, n])/
          ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (512*(-14 + 3*n + 3*n^2)*S[-2, 1, n])/((-2 + n)*(1 + n)*(2 + n)*
           (3 + n))) - (128*(-62 + 13*n + 13*n^2)*S[-2, 2, n])/
        ((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (384*S[-2, 3, n])/
        ((1 + n)*(2 + n)) + (1408*S[2, 1, n])/(3*(1 + n)*(2 + n)) + 
       (256*(36 + 2*n + 8*n^2 + 13*n^3 + 9*n^4 + 3*n^5 + n^6)*S[3, 1, n])/
        ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + 
       (1024*(-14 + 3*n + 3*n^2)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(2 + n)*
         (3 + n))) + 
     CA*(NF^2*TF^2*((-32*(-1728 - 11232*n - 18048*n^2 + 11968*n^3 + 
            92180*n^4 + 134826*n^5 + 82314*n^6 + 4305*n^7 - 21183*n^8 - 
            9178*n^9 - 314*n^10 + 423*n^11 + 51*n^12))/(27*(-2 + n)*(-1 + n)*
           n^3*(1 + n)^4*(2 + n)^4*(3 + n)) - (64*z3)/((1 + n)*(2 + n)) - 
         (512*S[-3, n])/(3*(1 + n)*(2 + n)) + 
         (128*(-36 + 144*n + 13*n^2 - 246*n^3 - 83*n^4 + 48*n^5 + 16*n^6)*
           S[-2, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (128*(-3 - 8*n - 6*n^2 + 11*n^3)*S[1, n]^2)/(9*(-1 + n)*n*(1 + n)^2*
           (2 + n)) - (128*S[1, n]^3)/(9*(1 + n)*(2 + n)) + 
         Log[Q2/mu2]^2*((256*(1 + n + n^2))/(3*(-1 + n)*n*(1 + n)^2*
             (2 + n)^2) - (128*S[1, n])/(3*(1 + n)*(2 + n))) + 
         (128*(-6 - 19*n + 11*n^2 + 5*n^3)*S[2, n])/(9*(-1 + n)*n*(1 + n)*
           (2 + n)^2) + Log[Q2/mu2]*((64*(-80 - 368*n - 498*n^2 - 355*n^3 - 
              85*n^4 + 15*n^5 + 3*n^6))/(9*(-1 + n)*n*(1 + n)^3*(2 + n)^3) - 
           (256*S[-2, n])/(3*(1 + n)*(2 + n)) + 
           (256*(-3 - 8*n - 6*n^2 + 11*n^3)*S[1, n])/(9*(-1 + n)*n*(1 + n)^2*
             (2 + n)) + (128*S[1, n]^2)/(3*(1 + n)*(2 + n)) - 
           (128*S[2, n])/(3*(1 + n)*(2 + n))) + 
         S[1, n]*((-64*(-120 - 844*n - 1017*n^2 - 286*n^3 + 597*n^4 + 
              302*n^5))/(27*(-1 + n)*n*(1 + n)^3*(2 + n)^2) + 
           (256*S[-2, n])/(3*(1 + n)*(2 + n)) + (128*S[2, n])/
            ((1 + n)*(2 + n))) + (512*S[3, n])/(9*(1 + n)*(2 + n)) - 
         (512*S[2, 1, n])/(3*(1 + n)*(2 + n))) + 
       CF*NF*TF*((-8*(-34560 - 206208*n - 461952*n^2 - 437536*n^3 - 
            222400*n^4 - 287480*n^5 - 501336*n^6 - 247206*n^7 + 282187*n^8 + 
            402667*n^9 + 147580*n^10 - 27580*n^11 - 31881*n^12 - 5889*n^13 + 
            266*n^14 + 96*n^15))/(9*(-2 + n)^2*(-1 + n)*n^4*(1 + n)^5*
           (2 + n)^4*(3 + n)) + (7680*z5)/((1 + n)*(2 + n)) - 
         (128*(18 + 15*n + 16*n^2 + 2*n^3 + n^4)*S[-4, n])/
          ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
         (64*(-54 + 13*n + 13*n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*
           (3 + n)) - (32*(384 + 1466*n + 1145*n^2 - 725*n^3 - 1501*n^4 - 
            260*n^5 + 278*n^6 + 77*n^7)*S[1, n]^2)/(3*(-2 + n)*(-1 + n)*n*
           (1 + n)^3*(2 + n)^2*(3 + n)) - (16*(2 + 13*n + 13*n^2)*S[1, n]^3)/
          (3*n*(1 + n)^2*(2 + n)) + Log[Q2/mu2]^2*
          ((-16*(2 + n + n^2)*(-12 - 34*n - 23*n^2 + 22*n^3 + 11*n^4))/
            (3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) - (32*(2 + n + n^2)*S[1, n])/
            (n*(1 + n)^2*(2 + n))) + S[-3, n]*
          ((-64*(288 + 696*n + 1096*n^2 + 4*n^3 - 1213*n^4 - 1346*n^5 - 
              244*n^6 + 190*n^7 + 49*n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*
             (2 + n)^2*(3 + n)) - (64*(36 - 52*n - 27*n^2 + 50*n^3 + 25*n^4)*
             S[1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + 
         z3*((-64*(144 - 612*n + 416*n^2 - 149*n^3 - 972*n^4 - 269*n^5 + 
              146*n^6 + 32*n^7))/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
             (3 + n)) - (192*(2 + n + n^2)*Log[Q2/mu2])/(n*(1 + n)^2*
             (2 + n)) + (3072*S[-2, n])/((1 + n)*(2 + n)) + 
           (64*(-456 + 108*n - 154*n^2 - 507*n^3 - 211*n^4 + 51*n^5 + 17*n^6)*
             S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n))) - 
         (32*(-384 - 554*n + 15*n^2 + 109*n^3 - 51*n^4 - 68*n^5 + 42*n^6 + 
            27*n^7)*S[2, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*
           (3 + n)) + S[-2, n]*((32*(3456 - 6336*n - 5184*n^2 - 808*n^3 - 
              15036*n^4 + 12850*n^5 + 26757*n^6 + 1281*n^7 - 13086*n^8 - 
              3824*n^9 + 1653*n^10 + 581*n^11))/(9*(-2 + n)^2*(-1 + n)*n^3*
             (1 + n)^4*(2 + n)^2*(3 + n)) + (256*(-144 + 828*n - 880*n^2 - 
              109*n^3 + 514*n^4 - 85*n^5 - 137*n^6 + 11*n^7 + 14*n^8)*
             S[1, n])/(3*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*
             (3 + n)) - (256*(-6 - 7*n - 6*n^2 + 2*n^3 + n^4)*S[1, n]^2)/
            ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - 
           (256*(6 + n + n^2)*S[2, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*
             (3 + n))) - (32*(1248 + 1828*n + 960*n^2 + 1595*n^3 + 1524*n^4 + 
            722*n^5 + 156*n^6 + 31*n^7)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*
           (1 + n)^3*(2 + n)^2*(3 + n)) + 
         (64*(408 - 36*n + 14*n^2 + 105*n^3 + 65*n^4 + 15*n^5 + 5*n^6)*
           S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + 
         (1536*S[-4, 1, n])/((1 + n)*(2 + n)) + 
         (512*(6 - 7*n - 3*n^2 + 8*n^3 + 4*n^4)*S[-3, 1, n])/
          ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + 
         (256*(72 + 138*n + 29*n^2 - 120*n^3 - 160*n^4 - 48*n^5 + 7*n^6 + 
            2*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*
           (3 + n)) + Log[Q2/mu2]*((8*(-6912 - 32832*n - 44784*n^2 - 
              11344*n^3 + 35512*n^4 + 29596*n^5 - 7683*n^6 - 22677*n^7 - 
              10458*n^8 + 718*n^9 + 1493*n^10 + 251*n^11))/
            (9*(-2 + n)*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3*(3 + n)) + 
           (64*(2 + n + n^2)*S[-3, n])/(n*(1 + n)^2*(2 + n)) - 
           (128*(-36 - 60*n - 89*n^2 - 48*n^3 + n^4 + 30*n^5 + 10*n^6)*
             S[-2, n])/(3*(-2 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + 
           ((128*(120 + 358*n + 127*n^2 - 130*n^3 - 182*n^4 - 37*n^5 + 
                25*n^6 + 7*n^7))/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*(
                3 + n)) - (128*(12 + n^2 + 2*n^3 + n^4)*S[-2, n])/
              ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)))*S[1, n] + 
           (32*(2 + 5*n + 5*n^2)*S[1, n]^2)/(n*(1 + n)^2*(2 + n)) - 
           (32*(2 + n + n^2)*S[2, n])/(n*(1 + n)^2*(2 + n)) + 
           (64*(2 + n + n^2)*S[3, n])/(n*(1 + n)^2*(2 + n)) - 
           (128*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)^2*(2 + n))) + 
         S[1, n]*((-8*(31104 + 100800*n + 70560*n^2 - 53200*n^3 - 13096*n^4 + 
              206148*n^5 + 305262*n^6 + 167445*n^7 - 33309*n^8 - 70178*n^9 - 
              13244*n^10 + 5385*n^11 + 1347*n^12))/(9*(-2 + n)^2*(-1 + n)*n^3*
             (1 + n)^4*(2 + n)^3*(3 + n)) + (16*(90 + 293*n + 380*n^2 + 
              117*n^3)*S[2, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) - 
           (64*(-312 + 44*n - 46*n^2 - 179*n^3 - 87*n^4 + 3*n^5 + n^6)*
             S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + 
           (128*(-12 - 52*n - 31*n^2 + 42*n^3 + 21*n^4)*S[-2, 1, n])/
            ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + 
         (128*(12 - 32*n - 15*n^2 + 34*n^3 + 17*n^4)*S[-2, 2, n])/
          ((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (1536*S[-2, 3, n])/
          ((1 + n)*(2 + n)) - (128*(9 + 35*n + 50*n^2 + 18*n^3)*S[2, 1, n])/
          (3*n*(1 + n)^2*(2 + n)*(3 + n)) - 
         (256*(168 - 12*n + 22*n^2 + 69*n^3 + 37*n^4 + 3*n^5 + n^6)*
           S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
         (4608*(-1 + n)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n))))), 
 CgFLD33[N] -> (-2304*D33*n*NF^2*as[MS]^3)/(5*(-2 + n)*(2 + n)*(3 + n)*NA) - 
   (41472*D33*NF^2*z3*as[MS]^3)/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*
     NA) - (24064*D33*n*NF^2*z3*as[MS]^3)/((-2 + n)*(-1 + n)*(1 + n)*
     (2 + n)^2*(3 + n)*NA) - (212608*D33*n^2*NF^2*z3*as[MS]^3)/
    (15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (98944*D33*n^3*NF^2*z3*as[MS]^3)/(5*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) + (148736*D33*n^4*NF^2*z3*as[MS]^3)/
    (15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (128*D33*n^5*NF^2*z3*as[MS]^3)/(5*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) + (128*D33*n^6*NF^2*z3*as[MS]^3)/
    (15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (7680*D33*NF^2*z5*as[MS]^3)/((1 + n)*(2 + n)*NA) + 
   (128*D33*n*NF^2*z5*as[MS]^3)/(3*(1 + n)*(2 + n)*NA) + 
   (64*D33*n^2*NF^2*z5*as[MS]^3)/(3*(1 + n)*(2 + n)*NA) - 
   (128*D33*n^3*NF^2*z5*as[MS]^3)/(3*(1 + n)*(2 + n)*NA) - 
   (64*D33*n^4*NF^2*z5*as[MS]^3)/(3*(1 + n)*(2 + n)*NA) + 
   (128*D33*n*NF^2*as[MS]^3*S[-5, n])/(15*NA) - 
   (128*D33*n^2*NF^2*as[MS]^3*S[-5, n])/(15*NA) + 
   (512*D33*NF^2*as[MS]^3*S[-4, n])/((1 + n)*(2 + n)*NA) - 
   (2560*D33*NF^2*as[MS]^3*S[-3, n])/((-1 + n)*(1 + n)*(2 + n)^2*NA) - 
   (1024*D33*n*NF^2*as[MS]^3*S[-3, n])/(3*(-1 + n)*(1 + n)*(2 + n)^2*NA) - 
   (5248*D33*n^2*NF^2*as[MS]^3*S[-3, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2*NA) - 
   (256*D33*n^3*NF^2*as[MS]^3*S[-3, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2*NA) - 
   (128*D33*n^4*NF^2*as[MS]^3*S[-3, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2*NA) - 
   (1024*D33*NF^2*as[MS]^3*S[-2, n])/((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*
     (3 + n)*NA) - (27648*D33*NF^2*as[MS]^3*S[-2, n])/
    ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (4352*D33*n*NF^2*as[MS]^3*S[-2, n])/(3*(-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (2816*D33*n^2*NF^2*as[MS]^3*S[-2, n])/
    (15*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (7808*D33*n^3*NF^2*as[MS]^3*S[-2, n])/(5*(-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (5888*D33*n^4*NF^2*as[MS]^3*S[-2, n])/
    (3*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (3072*D33*n^5*NF^2*as[MS]^3*S[-2, n])/(5*(-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (512*D33*n^6*NF^2*as[MS]^3*S[-2, n])/
    (15*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (128*D33*n^7*NF^2*as[MS]^3*S[-2, n])/(15*(-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (256*D33*n*NF^2*z3*as[MS]^3*S[-2, n])/(15*NA) - 
   (256*D33*n^2*NF^2*z3*as[MS]^3*S[-2, n])/(15*NA) + 
   (256*D33*NF^2*as[MS]^3*S[-2, n]^2)/((1 + n)*(2 + n)*NA) - 
   (103424*D33*NF^2*as[MS]^3*S[1, n])/(5*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) + (78848*D33*n*NF^2*as[MS]^3*S[1, n])/
    (15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (97024*D33*n^2*NF^2*as[MS]^3*S[1, n])/(15*(-2 + n)*(-1 + n)*(1 + n)*
     (2 + n)^2*(3 + n)*NA) + (36352*D33*n^3*NF^2*as[MS]^3*S[1, n])/
    (15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (18176*D33*n^4*NF^2*as[MS]^3*S[1, n])/(15*(-2 + n)*(-1 + n)*(1 + n)*
     (2 + n)^2*(3 + n)*NA) - (4096*D33*NF^2*z3*as[MS]^3*S[1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (36864*D33*NF^2*z3*as[MS]^3*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (49152*D33*n*NF^2*z3*as[MS]^3*S[1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (94720*D33*n^2*NF^2*z3*as[MS]^3*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (17920*D33*n^3*NF^2*z3*as[MS]^3*S[1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (35328*D33*n^4*NF^2*z3*as[MS]^3*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (11776*D33*n^5*NF^2*z3*as[MS]^3*S[1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (512*D33*NF^2*as[MS]^3*S[-3, n]*S[1, n])/((1 + n)*(2 + n)*NA) + 
   (72704*D33*NF^2*as[MS]^3*S[-2, n]*S[1, n])/(3*(-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (53248*D33*NF^2*as[MS]^3*S[-2, n]*S[1, n])/
    (5*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (68608*D33*n*NF^2*as[MS]^3*S[-2, n]*S[1, n])/(3*(-2 + n)*(-1 + n)*
     (1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (10496*D33*n^2*NF^2*as[MS]^3*S[-2, n]*S[1, n])/
    (3*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (11008*D33*n^3*NF^2*as[MS]^3*S[-2, n]*S[1, n])/
    (3*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (2304*D33*n^4*NF^2*as[MS]^3*S[-2, n]*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (768*D33*n^5*NF^2*as[MS]^3*S[-2, n]*S[1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (1408*D33*NF^2*as[MS]^3*S[1, n]^2)/((1 + n)*(2 + n)*NA) + 
   (3072*D33*NF^2*z3*as[MS]^3*S[1, n]^2)/((1 + n)*(2 + n)*NA) + 
   (512*D33*NF^2*as[MS]^3*S[-2, n]*S[1, n]^2)/((1 + n)*(2 + n)*NA) + 
   (15360*D33*NF^2*as[MS]^3*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) + (10752*D33*n*NF^2*as[MS]^3*S[3, n])/
    ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) + 
   (6144*D33*n^2*NF^2*as[MS]^3*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) - (9216*D33*n^3*NF^2*as[MS]^3*S[3, n])/
    ((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)*NA) - 
   (4608*D33*n^4*NF^2*as[MS]^3*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*
     (3 + n)*NA) + (256*D33*n*NF^2*as[MS]^3*S[-2, n]*S[3, n])/(15*NA) - 
   (256*D33*n^2*NF^2*as[MS]^3*S[-2, n]*S[3, n])/(15*NA) - 
   (1024*D33*NF^2*as[MS]^3*S[1, n]*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (18432*D33*NF^2*as[MS]^3*S[1, n]*S[3, n])/
    ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (25600*D33*n*NF^2*as[MS]^3*S[1, n]*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (43520*D33*n^2*NF^2*as[MS]^3*S[1, n]*S[3, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (7680*D33*n^3*NF^2*as[MS]^3*S[1, n]*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (16896*D33*n^4*NF^2*as[MS]^3*S[1, n]*S[3, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (5632*D33*n^5*NF^2*as[MS]^3*S[1, n]*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (1536*D33*NF^2*as[MS]^3*S[1, n]^2*S[3, n])/
    ((1 + n)*(2 + n)*NA) + (4608*D33*NF^2*as[MS]^3*S[2, n]*S[3, n])/
    ((1 + n)*(2 + n)*NA) - (4096*D33*NF^2*as[MS]^3*S[4, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (18432*D33*NF^2*as[MS]^3*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
     (3 + n)*NA) - (26624*D33*n*NF^2*as[MS]^3*S[4, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (39680*D33*n^2*NF^2*as[MS]^3*S[4, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (6400*D33*n^3*NF^2*as[MS]^3*S[4, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (16128*D33*n^4*NF^2*as[MS]^3*S[4, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (5376*D33*n^5*NF^2*as[MS]^3*S[4, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (3072*D33*NF^2*as[MS]^3*S[1, n]*S[4, n])/((1 + n)*(2 + n)*NA) + 
   (3072*D33*NF^2*as[MS]^3*S[5, n])/((1 + n)*(2 + n)*NA) + 
   (256*D33*n*NF^2*as[MS]^3*S[5, n])/(15*(1 + n)*(2 + n)*NA) + 
   (128*D33*n^2*NF^2*as[MS]^3*S[5, n])/(15*(1 + n)*(2 + n)*NA) - 
   (256*D33*n^3*NF^2*as[MS]^3*S[5, n])/(15*(1 + n)*(2 + n)*NA) - 
   (128*D33*n^4*NF^2*as[MS]^3*S[5, n])/(15*(1 + n)*(2 + n)*NA) - 
   (512*D33*NF^2*as[MS]^3*S[-3, 1, n])/((1 + n)*(2 + n)*NA) + 
   (5120*D33*NF^2*as[MS]^3*S[-2, 1, n])/((-1 + n)*(1 + n)*(2 + n)^2*NA) + 
   (2048*D33*n*NF^2*as[MS]^3*S[-2, 1, n])/(3*(-1 + n)*(1 + n)*(2 + n)^2*NA) + 
   (10496*D33*n^2*NF^2*as[MS]^3*S[-2, 1, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2*
     NA) + (512*D33*n^3*NF^2*as[MS]^3*S[-2, 1, n])/
    (15*(-1 + n)*(1 + n)*(2 + n)^2*NA) + 
   (256*D33*n^4*NF^2*as[MS]^3*S[-2, 1, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2*
     NA) + (256*D33*n*NF^2*as[MS]^3*S[-2, n]*S[-2, 1, n])/(15*NA) - 
   (256*D33*n^2*NF^2*as[MS]^3*S[-2, n]*S[-2, 1, n])/(15*NA) - 
   (1024*D33*NF^2*as[MS]^3*S[1, n]*S[-2, 1, n])/((1 + n)*(2 + n)*NA) - 
   (512*D33*NF^2*as[MS]^3*S[-2, 2, n])/((1 + n)*(2 + n)*NA) - 
   (256*D33*n*NF^2*as[MS]^3*S[-2, 3, n])/(15*NA) + 
   (256*D33*n^2*NF^2*as[MS]^3*S[-2, 3, n])/(15*NA) - 
   (4608*D33*NF^2*as[MS]^3*S[2, 3, n])/((1 + n)*(2 + n)*NA) + 
   (8192*D33*NF^2*as[MS]^3*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*
     (3 + n)*NA) - (36864*D33*NF^2*as[MS]^3*S[3, 1, n])/
    ((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (53248*D33*n*NF^2*as[MS]^3*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (79360*D33*n^2*NF^2*as[MS]^3*S[3, 1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) + 
   (12800*D33*n^3*NF^2*as[MS]^3*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) - (32256*D33*n^4*NF^2*as[MS]^3*S[3, 1, n])/
    ((-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)^2*(3 + n)*NA) - 
   (10752*D33*n^5*NF^2*as[MS]^3*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)^2*
     (2 + n)^2*(3 + n)*NA) + (6144*D33*NF^2*as[MS]^3*S[1, n]*S[3, 1, n])/
    ((1 + n)*(2 + n)*NA) + (4608*D33*NF^2*as[MS]^3*S[4, 1, n])/
    ((1 + n)*(2 + n)*NA) - (256*D33*n*NF^2*as[MS]^3*S[-2, 1, -2, n])/
    (15*NA) + (256*D33*n^2*NF^2*as[MS]^3*S[-2, 1, -2, n])/(15*NA) + 
   (1024*D33*NF^2*as[MS]^3*S[-2, 1, 1, n])/((1 + n)*(2 + n)*NA) - 
   (9216*D33*NF^2*as[MS]^3*S[3, 1, 1, n])/((1 + n)*(2 + n)*NA), 
 CgG1A[N] -> NF*TF*as[MS]*((-4*(-1 + n)^2)/(n^2*(1 + n)) + 
     (4*(-1 + n)*Log[Q2/mu2])/(n*(1 + n)) - (4*(-1 + n)*S[1, n])/
      (n*(1 + n))) + as[MS]^2*
    (CA*NF*TF*((-4*(-56 - 44*n + 122*n^2 + 171*n^3 + 99*n^4 + 141*n^5 + 
          5*n^6 - 74*n^7 - 2*n^8 + 18*n^9 + 4*n^10))/((-1 + n)*n^4*(1 + n)^4*
         (2 + n)^2) - (24*(2 + n + n^2)*z3)/(n*(1 + n)*(2 + n)) - 
       (16*(-4 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) + 
       (16*(-8 - 8*n - 9*n^2 - 3*n^3 + 3*n^4 + n^5)*S[-2, n])/
        ((-1 + n)*n*(1 + n)^2*(2 + n)^2) - (8*(3 - n^2 + n^3)*S[1, n]^2)/
        (n^2*(1 + n)^2) - (4*(-1 + n)*S[1, n]^3)/(3*n*(1 + n)) + 
       Log[Q2/mu2]^2*((16*(-1 + n))/(n^2*(1 + n)^2) - (8*(-1 + n)*S[1, n])/
          (n*(1 + n))) + (8*(3 - 2*n + n^2 + n^3)*S[2, n])/(n^2*(1 + n)^2) + 
       Log[Q2/mu2]*((8*(-2 + n)*(3 + 3*n - 2*n^2 + 3*n^3 + n^4))/
          (n^3*(1 + n)^3) - (16*(-1 + n)*S[-2, n])/(n*(1 + n)) + 
         (16*(3 - n - n^2 + n^3)*S[1, n])/(n^2*(1 + n)^2) + 
         (8*(-1 + n)*S[1, n]^2)/(n*(1 + n)) - (8*(-1 + n)*S[2, n])/
          (n*(1 + n))) + S[1, n]*((-4*(-32 - 44*n + 6*n^2 - 18*n^3 - 11*n^4 + 
            16*n^5 + 7*n^6))/(n^3*(1 + n)^3*(2 + n)) + 
         (16*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
         (20*(-1 + n)*S[2, n])/(n*(1 + n))) + (8*(2 + 5*n + 5*n^2)*S[3, n])/
        (3*n*(1 + n)*(2 + n)) - (64*S[-2, 1, n])/(n*(1 + n)*(2 + n)) - 
       (16*(-1 + n)*S[2, 1, n])/(n*(1 + n))) + 
     CF*NF*TF*((-2*(-40 + 4*n + 126*n^2 - 181*n^3 - 633*n^4 - 563*n^5 - 
          253*n^6 - 42*n^7 + 26*n^8 + 18*n^9 + 2*n^10))/
        ((-1 + n)*n^4*(1 + n)^4*(2 + n)^2) + (48*(2 + n + n^2)*z3)/
        (n*(1 + n)*(2 + n)) - (64*S[-3, n])/(n*(1 + n)*(2 + n)) + 
       (16*(10 + n + n^2)*S[-2, n])/((-1 + n)*(2 + n)^2) - 
       (2*(-1 + n)*(-8 + 3*n + 9*n^2)*S[1, n]^2)/(n^2*(1 + n)^2) - 
       (20*(-1 + n)*S[1, n]^3)/(3*n*(1 + n)) + Log[Q2/mu2]^2*
        ((2*(-1 + n)*(2 + 3*n + 3*n^2))/(n^2*(1 + n)^2) - 
         (8*(-1 + n)*S[1, n])/(n*(1 + n))) + (2*(4 - 19*n - 10*n^2 + 9*n^3)*
         S[2, n])/(n^2*(1 + n)^2) + Log[Q2/mu2]*
        ((-4*(-1 + n)*(-4 - 4*n + 3*n^2 + 5*n^3 + 4*n^4))/(n^3*(1 + n)^3) + 
         (4*(-1 + n)*(-6 - n + 3*n^2)*S[1, n])/(n^2*(1 + n)^2) + 
         (16*(-1 + n)*S[1, n]^2)/(n*(1 + n)) - (16*(-1 + n)*S[2, n])/
          (n*(1 + n))) + S[1, n]*((4*(16 + 12*n - 20*n^2 - 13*n^3 + 3*n^4 + 
            5*n^5 + n^6))/(n^3*(1 + n)^3*(2 + n)) - (128*S[-2, n])/
          (n*(1 + n)*(2 + n)) + (12*(-1 + n)*S[2, n])/(n*(1 + n))) - 
       (64*(1 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + 
       (128*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (16*(-1 + n)*S[2, 1, n])/
        (n*(1 + n)))) + as[MS]^3*
    (CF*NF^2*TF^2*((466560 + 39744*n - 1912320*n^2 - 65712*n^3 + 
         2875000*n^4 + 1661012*n^5 + 1521824*n^6 + 3159337*n^7 + 
         1317318*n^8 - 388110*n^9 - 133306*n^10 - 177548*n^11 - 235574*n^12 - 
         112294*n^13 - 42606*n^14 - 10701*n^15)/(243*(-1 + n)^2*n^6*(1 + n)^6*
         (2 + n)^2) - (1024*S[-4, n])/(3*n*(1 + n)*(2 + n)) - 
       (256*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + 
       (16*(-1 + n)*(54 - 60*n + 49*n^2 + 233*n^3 + 124*n^4)*S[1, n]^3)/
        (81*n^3*(1 + n)^3) + (68*(-1 + n)*S[1, n]^4)/(27*n*(1 + n)) + 
       Log[Q2/mu2]^3*((16*(-1 + n)*(-6 + 5*n + 8*n^2 + 6*n^3 + 3*n^4))/
          (9*n^3*(1 + n)^3) - (64*(-1 + n)*S[1, n])/(9*n*(1 + n))) + 
       S[-3, n]*((128*(84 - 50*n - 28*n^2 + 77*n^3 + 49*n^4 + 9*n^5 + 3*n^6))/
          (9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (256*S[1, n])/
          (n*(1 + n)*(2 + n))) + 
       z3*((-64*(12 - 118*n - 22*n^2 - 63*n^3 - 173*n^4 - 5*n^5 + 51*n^6 + 
            30*n^7))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + 
         (64*(2 + n + n^2)*Log[Q2/mu2])/(n*(1 + n)*(2 + n)) + 
         (64*(-46 + 5*n + 5*n^2)*S[1, n])/(9*n*(1 + n)*(2 + n))) - 
       (4*(2592 + 1296*n - 5680*n^2 - 6056*n^3 - 15422*n^4 - 24959*n^5 - 
          12986*n^6 + 1492*n^7 + 3056*n^8 + 651*n^9)*S[2, n])/
        (27*n^4*(1 + n)^4*(2 + n)^2) + (4*(-226 + 17*n + 17*n^2)*S[2, n]^2)/
        (9*n*(1 + n)*(2 + n)) + Log[Q2/mu2]^2*
        ((-4*(-1 + n)*(216 + 132*n - 262*n^2 + 157*n^3 + 317*n^4 + 207*n^5 + 
            81*n^6))/(9*n^4*(1 + n)^4) + (16*(-1 + n)*(18 - 21*n - 8*n^2 + 
            32*n^3 + 19*n^4)*S[1, n])/(9*n^3*(1 + n)^3) + 
         (16*(-1 + n)*S[1, n]^2)/(n*(1 + n)) - (80*(-1 + n)*S[2, n])/
          (3*n*(1 + n))) + S[-2, n]*
        ((-32*(144 - 216*n - 720*n^2 + 230*n^3 - 513*n^4 - 513*n^5 + 
            162*n^6 + 192*n^7 + 63*n^8 + 19*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^3*
           (2 + n)^2) - (64*(24 + 20*n + 82*n^2 + 7*n^3 - n^4 + 9*n^5 + 
            3*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         (512*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - (512*S[2, n])/
          (3*n*(1 + n)*(2 + n))) + S[1, n]^2*
        ((4*(3888 - 8328*n^2 + 152*n^3 - 4705*n^4 - 7570*n^5 + 3476*n^6 + 
            5906*n^7 + 1565*n^8))/(81*n^4*(1 + n)^4*(2 + n)) - 
         (8*(-62 + 7*n + 7*n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + 
       (32*(-216 - 192*n - 2458*n^2 - 5366*n^3 - 2725*n^4 + 1660*n^5 + 
          1781*n^6 + 388*n^7)*S[3, n])/(81*n^3*(1 + n)^3*(2 + n)^2) - 
       (56*(14 + 17*n + 17*n^2)*S[4, n])/(9*n*(1 + n)*(2 + n)) + 
       (1024*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - 
       (512*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) + 
       (512*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) - 
       (256*(-20 - 35*n - 6*n^2 + 8*n^3 + 2*n^4)*S[2, 1, n])/
        (9*n*(1 + n)^2*(2 + n)^2) + Log[Q2/mu2]*
        ((8*(-1584 - 792*n + 4676*n^2 + 2614*n^3 - 2622*n^4 + 3110*n^5 + 
            3795*n^6 - 1117*n^7 - 1126*n^8 + 634*n^9 + 1009*n^10 + 519*n^11 + 
            100*n^12))/(9*(-1 + n)*n^5*(1 + n)^5*(2 + n)^2) - 
         (256*S[-3, n])/(3*n*(1 + n)*(2 + n)) - 
         (16*(-1 + n)*(18 - 21*n + 11*n^2 + 70*n^3 + 38*n^4)*S[1, n]^2)/
          (9*n^3*(1 + n)^3) - (32*(-1 + n)*S[1, n]^3)/(3*n*(1 + n)) + 
         S[-2, n]*((64*(24 - 12*n - 2*n^2 + 21*n^3 + 13*n^4 + 3*n^5 + n^6))/
            (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (512*S[1, n])/
            (3*n*(1 + n)*(2 + n))) + (16*(-18 + 39*n - 74*n^2 - 125*n^3 + 
            26*n^4 + 56*n^5)*S[2, n])/(9*n^3*(1 + n)^3) + 
         S[1, n]*((-8*(432 - 936*n^2 + 260*n^3 + 153*n^4 - 508*n^5 - 78*n^6 + 
              152*n^7 + 45*n^8))/(9*n^4*(1 + n)^4*(2 + n)) + 
           (32*(-1 + n)*S[2, n])/(n*(1 + n))) - (256*(-1 + n + n^2)*S[3, n])/
          (3*n*(1 + n)*(2 + n)) + (512*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (128*(-1 + n)*S[2, 1, n])/(3*n*(1 + n))) + 
       S[1, n]*((-8*(-42768 - 18792*n + 131004*n^2 + 66642*n^3 - 83254*n^4 + 
            77580*n^5 + 105025*n^6 - 20277*n^7 - 17340*n^8 + 20280*n^9 + 
            20491*n^10 + 8703*n^11 + 1538*n^12))/(243*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)^2) - (16*(-216 + 264*n + 94*n^2 - 676*n^3 + n^4 + 
            902*n^5 + 643*n^6 + 140*n^7)*S[2, n])/(27*n^3*(1 + n)^3*
           (2 + n)^2) + (32*(74 + 35*n + 35*n^2)*S[3, n])/
          (27*n*(1 + n)*(2 + n)) - (512*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
         (128*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + 
       (64*(-10 + 3*n + 3*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (64*(10 + n + n^2)*S[2, 1, 1, n])/(3*n*(1 + n)*(2 + n))) + 
     CA^2*NF*TF*((-4*(513216 + 714096*n - 1311840*n^2 - 2307312*n^3 - 
          340384*n^4 + 3040589*n^5 + 1153767*n^6 - 1895204*n^7 - 
          2594354*n^8 + 1241253*n^9 + 3663481*n^10 + 367147*n^11 - 
          1616541*n^12 - 418342*n^13 + 336908*n^14 + 176637*n^15 + 
          23379*n^16))/(243*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)^3) + 
       (160*(-14 + n + n^2)*z5)/(n*(1 + n)*(2 + n)) + 
       (16*(238 + n + n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) + 
       ((-528 + 221*n + 216*n^2 - 293*n^3)*S[1, n]^4)/(27*n^2*(1 + n)^2) - 
       (4*(-1 + n)*S[1, n]^5)/(3*n*(1 + n)) + 
       z2^2*((48*(-1 + n)*(-8 + 3*n + 3*n^2))/(5*n^2*(1 + n)^2) + 
         (96*(-1 + n)*S[1, n])/(5*n*(1 + n))) + 
       S[-2, n]^2*((-8*(16 - 40*n + 94*n^2 + 213*n^3 + 179*n^4 + 87*n^5 + 
            27*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (16*(-18 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
       S[-4, n]*((-8*(3708 - 6796*n - 4263*n^2 + 1495*n^3 + 298*n^4 + 
            231*n^5 + 143*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         (128*(-13 + 2*n + 2*n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
       Log[Q2/mu2]^3*((-16*(-1 + n)*(-24 + 11*n + 11*n^2))/
          (9*n^3*(1 + n)^3) + (8*(-1 + n)*(-48 + 11*n + 11*n^2)*S[1, n])/
          (9*n^2*(1 + n)^2) + (32*(-1 + n)*S[1, n]^2)/(3*n*(1 + n))) + 
       ((-1416 + 142*n - 19*n^2 - 514*n^3 - 305*n^4)*S[2, n]^2)/
        (9*n^2*(1 + n)^2*(2 + n)) + S[1, n]^3*
        ((-8*(-3600 - 3762*n + 413*n^2 - 1797*n^3 - 592*n^4 + 1896*n^5 + 
            764*n^6))/(81*n^3*(1 + n)^3*(2 + n)) + (128*(-1 + n)*S[2, n])/
          (9*n*(1 + n))) + z3*((4*(13632 - 9800*n - 28776*n^2 + 8384*n^3 + 
            10577*n^4 - 4350*n^5 - 2192*n^6 + 390*n^7 + 39*n^8))/
          (9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (128*(-7 + 2*n + 2*n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
         (8*(-4656 + 5372*n + 7632*n^2 - 683*n^3 - 713*n^4 + 591*n^5 + 
            233*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         (16*(-190 + 17*n + 17*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
         Log[Q2/mu2]*((-8*(144 - 82*n - 75*n^2 + 14*n^3 + 7*n^4))/
            (n^2*(1 + n)^2*(2 + n)) + (384*S[1, n])/(n*(1 + n)*(2 + n))) + 
         (48*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + 
       S[-3, n]*((-16*(3888 + 8136*n + 970*n^2 + 11059*n^3 + 2891*n^4 - 
            7385*n^5 - 340*n^6 + 1951*n^7 + 430*n^8))/(27*(-1 + n)*n^3*
           (1 + n)^3*(2 + n)^2) + (32*(10 + 13*n + 13*n^2)*S[-2, n])/
          (3*n*(1 + n)*(2 + n)) - (8*(-268 - 1208*n - 429*n^2 - 1288*n^3 - 
            829*n^4 + 390*n^5 + 176*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (16*(122 + 29*n + 29*n^2)*S[1, n]^2)/
          (3*n*(1 + n)*(2 + n)) - (32*(-64 + 9*n + 9*n^2)*S[2, n])/
          (n*(1 + n)*(2 + n))) + (8*(-14076 + 14832*n + 41243*n^2 + 
          21596*n^3 + 14062*n^4 - 1417*n^5 + 1402*n^6 + 5921*n^7 + 1973*n^8)*
         S[3, n])/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
       (2*(13848 - 3820*n + 666*n^2 + 4777*n^3 + 2077*n^4 + 975*n^5 + 
          485*n^6)*S[4, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       (32*(-26 + 7*n + 7*n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) - 
       (32*(-142 + 35*n + 35*n^2)*S[-4, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (16*(456 - 1266*n - 959*n^2 - 448*n^3 - 307*n^4 + 148*n^5 + 72*n^6)*
         S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
       (32*(-960 - 1272*n - 730*n^2 - 2925*n^3 - 1843*n^4 + 351*n^5 + 
          284*n^6 + 141*n^7 + 42*n^8)*S[-2, 1, n])/(9*(-1 + n)*n^3*(1 + n)^3*
         (2 + n)^2) + Log[Q2/mu2]^2*
        ((-16*(144 + 33*n - 263*n^2 + 337*n^3 - 109*n^4 - 157*n^5 + 18*n^6 + 
            9*n^7))/(9*n^4*(1 + n)^4) + (16*(-1 + n)*S[-3, n])/(n*(1 + n)) + 
         (8*(-1 + n)*(-48 + 11*n + 11*n^2)*S[-2, n])/(3*n^2*(1 + n)^2) - 
         (4*(96 - 59*n - 24*n^2 + 35*n^3)*S[1, n]^2)/(3*n^2*(1 + n)^2) - 
         (16*(-1 + n)*S[1, n]^3)/(n*(1 + n)) + 
         (4*(-1 + n)*(-72 + 11*n + 11*n^2)*S[2, n])/(3*n^2*(1 + n)^2) + 
         S[1, n]*((-8*(-396 + 45*n + 341*n^2 - 349*n^3 + 85*n^4 + 118*n^5))/
            (9*n^3*(1 + n)^3) + (64*(-1 + n)*S[-2, n])/(n*(1 + n)) + 
           (48*(-1 + n)*S[2, n])/(n*(1 + n))) + (16*(-1 + n)*S[3, n])/
          (n*(1 + n)) - (32*(-1 + n)*S[-2, 1, n])/(n*(1 + n))) + 
       S[2, n]*((2*(-87480 - 70632*n + 134946*n^2 - 26596*n^3 + 37432*n^4 + 
            143592*n^5 - 52359*n^6 - 48294*n^7 + 52398*n^8 + 35950*n^9 + 
            5459*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) - 
         (8*(658 + 31*n + 31*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + 
         (128*(-27 + 2*n + 2*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
       (16*(236 - 1024*n - 835*n^2 - 550*n^3 - 337*n^4 + 140*n^5 + 66*n^6)*
         S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
       (256*(19 + n + n^2)*S[-2, 3, n])/(3*n*(1 + n)*(2 + n)) + 
       (128*(34 + n + n^2)*S[2, -3, n])/(3*n*(1 + n)*(2 + n)) - 
       (8*(-1008 - 288*n + 4672*n^2 - 2176*n^3 - 2933*n^4 + 5663*n^5 + 
          5191*n^6 + 1067*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(2 + n)^2) + 
       S[1, n]^2*((-2*(-115992 - 183816*n + 66474*n^2 + 144844*n^3 + 
            110408*n^4 + 174492*n^5 - 48825*n^6 - 128262*n^7 + 31062*n^8 + 
            60242*n^9 + 13789*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) + 
         (2*(1848 + 482*n - 785*n^2 + 646*n^3 + 497*n^4)*S[2, n])/
          (9*n^2*(1 + n)^2*(2 + n)) - (8*(-154 + 29*n + 29*n^2)*S[3, n])/
          (3*n*(1 + n)*(2 + n)) + (32*(22 + 3*n + 3*n^2)*S[-2, 1, n])/
          (n*(1 + n)*(2 + n)) + (32*(-1 + n)*S[2, 1, n])/(3*n*(1 + n))) + 
       S[-2, n]*((8*(10800 + 44280*n + 49356*n^2 - 172070*n^3 - 48240*n^4 + 
            144597*n^5 + 131168*n^6 - 33090*n^7 - 153501*n^8 - 63109*n^9 + 
            31020*n^10 + 23880*n^11 + 3805*n^12))/(81*(-1 + n)^2*n^4*
           (1 + n)^4*(2 + n)^3) + (8*(600 - 256*n - 692*n^2 - 117*n^3 + 
            93*n^4 + 61*n^5 + 23*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (16*(-26 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*
           (2 + n)) - (8*(256 - 320*n - 238*n^2 - 97*n^3 - 17*n^4 + 93*n^5 + 
            35*n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         S[1, n]*((16*(2280 - 2268*n - 4438*n^2 + 6381*n^3 + 8496*n^4 + 
              2045*n^5 - 2444*n^6 - 1831*n^7 + 860*n^8 + 1061*n^9 + 
              226*n^10))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - 
           (16*(50 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
         (128*(-5 + 4*n + 4*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + 
         (128*(-1 + n)*S[-2, 1, n])/(3*n*(1 + n)) - 
         (1024*(-11 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) - 
       (48*(-14 + n + n^2)*S[2, 3, n])/(n*(1 + n)*(2 + n)) + 
       (8*(3072 + 2644*n + 2592*n^2 + 425*n^3 + 443*n^4 + 243*n^5 + 85*n^6)*
         S[3, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       (16*(-146 + 19*n + 19*n^2)*S[4, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (32*(-130 + 17*n + 17*n^2)*S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (64*(22 + 7*n + 7*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
       (32*(16 - 782*n - 711*n^2 - 652*n^3 - 367*n^4 + 132*n^5 + 60*n^6)*
         S[-2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       Log[Q2/mu2]*((4*(22032 + 27288*n - 31224*n^2 - 54722*n^3 + 30659*n^4 - 
            19680*n^5 + 24555*n^6 + 48510*n^7 - 32982*n^8 - 32950*n^9 + 
            3733*n^10 + 6714*n^11 + 1155*n^12))/(27*(-1 + n)*n^5*(1 + n)^5*
           (2 + n)^2) + (176*(-1 + n)*S[-4, n])/(n*(1 + n)) + 
         (48*(-1 + n)*S[-2, n]^2)/(n*(1 + n)) + 
         (8*(108 - 47*n - 36*n^2 + 47*n^3)*S[1, n]^3)/(9*n^2*(1 + n)^2) + 
         (8*(-1 + n)*S[1, n]^4)/(n*(1 + n)) + S[-3, n]*
          ((16*(222 - 177*n - 131*n^2 + 38*n^3 + 16*n^4))/(3*n^2*(1 + n)^2*
             (2 + n)) + (32*(-22 + 9*n + 9*n^2)*S[1, n])/
            (n*(1 + n)*(2 + n))) - (8*(-432 + 81*n + 269*n^2 - 289*n^3 + 
            217*n^4 + 118*n^5)*S[2, n])/(9*n^3*(1 + n)^3) + 
         (8*(-1 + n)*S[2, n]^2)/(n*(1 + n)) + S[1, n]^2*
          ((8*(-1152 - 990*n + 475*n^2 - 537*n^3 - 215*n^4 + 573*n^5 + 
              226*n^6))/(9*n^3*(1 + n)^3*(2 + n)) - (64*(-1 + n)*S[2, n])/
            (n*(1 + n))) + S[-2, n]*((-16*(324 + 1152*n - 947*n^2 + 385*n^3 - 
              262*n^4 - 1304*n^5 + 128*n^6 + 541*n^7 + 127*n^8))/
            (9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
           (16*(72 - 260*n - 50*n^2 - 97*n^3 - 69*n^4 + 81*n^5 + 35*n^6)*
             S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (32*(6 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + 
           (64*(-1 + n)*S[2, n])/(n*(1 + n))) - 
         (8*(-666 + 377*n + 277*n^2 + 124*n^3 + 80*n^4)*S[3, n])/
          (9*n^2*(1 + n)^2*(2 + n)) + (16*(-1 + n)*S[4, n])/(n*(1 + n)) - 
         (256*(-1 + n)*S[-3, 1, n])/(n*(1 + n)) + 
         (32*(-78 + 61*n + 37*n^2 + 6*n^3 + 6*n^4)*S[-2, 1, n])/
          (3*n^2*(1 + n)^2*(2 + n)) + S[1, n]*
          ((8*(-14364 - 16020*n + 20817*n^2 + 12170*n^3 + 3826*n^4 + 
              23451*n^5 - 1851*n^6 - 15066*n^7 + 1323*n^8 + 5239*n^9 + 
              1211*n^10))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) - 
           (8*(44 - 31*n - 12*n^2 + 23*n^3)*S[2, n])/(n^2*(1 + n)^2) + 
           (32*(-2 + n)*(3 + n)*S[3, n])/(n*(1 + n)*(2 + n)) - 
           (64*(-10 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) - 
         (224*(-1 + n)*S[-2, 2, n])/(n*(1 + n)) + (352*(-1 + n)*S[2, 1, n])/
          (3*n*(1 + n)) + (64*(-1 + n)*S[3, 1, n])/(n*(1 + n)) + 
         (384*(-1 + n)*S[-2, 1, 1, n])/(n*(1 + n))) + 
       (64*(-178 + 17*n + 17*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) + 
       (1024*(-11 + n + n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) + 
       (16*(-48 + 191*n + 148*n^2 - 14*n^3 + 11*n^4)*S[2, 1, 1, n])/
        (9*n^2*(1 + n)^2*(2 + n)) + S[1, n]*
        ((-4*(-702432 - 982368*n + 1290168*n^2 + 2887812*n^3 + 66548*n^4 - 
            2470711*n^5 - 3974499*n^6 - 1947938*n^7 + 2087956*n^8 + 
            1014978*n^9 - 1434236*n^10 - 789770*n^11 + 229596*n^12 + 
            211157*n^13 + 34763*n^14))/(243*(-1 + n)^2*n^5*(1 + n)^5*
           (2 + n)^3) + (8*(-8856 - 12132*n + 280*n^2 - 4822*n^3 - 5021*n^4 + 
            6878*n^5 + 6712*n^6 + 1427*n^7)*S[2, n])/(27*n^3*(1 + n)^3*
           (2 + n)^2) - (124*(-1 + n)*S[2, n]^2)/(3*n*(1 + n)) - 
         (8*(-1932 + 7532*n + 9819*n^2 - 1349*n^3 - 848*n^4 + 771*n^5 + 
            263*n^6)*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (48*(-1 + n)*S[4, n])/(n*(1 + n)) - (80*(-106 + 5*n + 5*n^2)*
           S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (16*(-420 - 584*n - 271*n^2 - 724*n^3 - 491*n^4 + 126*n^5 + 60*n^6)*
           S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (32*(-226 + 5*n + 5*n^2)*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) - 
         (16*(-6 + 74*n + 55*n^2 + 61*n^3 + 44*n^4)*S[2, 1, n])/
          (9*n^2*(1 + n)^2*(2 + n)) - (32*(70 + n + n^2)*S[3, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (32*(374 + 5*n + 5*n^2)*S[-2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (16*(-1 + n)*S[2, 1, 1, n])/
          (3*n*(1 + n))) + (176*(-1 + n)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (1152*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (64*(-322 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n))) + 
     CF^2*NF*TF*((-2944 + 6528*n + 45408*n^2 - 18848*n^3 - 248768*n^4 - 
         283508*n^5 - 131196*n^6 - 109247*n^7 - 226729*n^8 - 140311*n^9 + 
         2959*n^10 + 30747*n^11 + 14349*n^12 + 4175*n^13 + 617*n^14)/
        (12*(-1 + n)*n^6*(1 + n)^6*(2 + n)^2) + 
       (48*(-1 + n)*(-2 + 3*n + 3*n^2)*z2^2)/(5*n^2*(1 + n)^2) - 
       (160*(66 + n + n^2)*z5)/(n*(1 + n)*(2 + n)) + 
       (32*(10 + 67*n + 67*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) - 
       ((-1 + n)*(-226 + 97*n + 249*n^2)*S[1, n]^4)/(9*n^2*(1 + n)^2) - 
       (20*(-1 + n)*S[1, n]^5)/(3*n*(1 + n)) + 
       S[-4, n]*((-32*(20 - 82*n - 32*n^2 - 131*n^3 - 101*n^4 + 23*n^5 + 
            15*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (512*S[1, n])/(n*(1 + n)*(2 + n))) + S[-2, n]^2*
        ((-32*(-24 + 76*n + 126*n^2 + 3*n^3 + 29*n^4 + 57*n^5 + 21*n^6))/
          (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (256*(-8 + n + n^2)*S[1, n])/
          (3*n*(1 + n)*(2 + n))) + Log[Q2/mu2]^3*
        ((2*(-1 + n)*(2 + 3*n + 3*n^2)^2)/(3*n^3*(1 + n)^3) - 
         (16*(-1 + n)*(2 + 3*n + 3*n^2)*S[1, n])/(3*n^2*(1 + n)^2) + 
         (32*(-1 + n)*S[1, n]^2)/(3*n*(1 + n))) + 
       ((-116 + 676*n + 791*n^2 + 14*n^3 - 117*n^4)*S[2, n]^2)/
        (3*n^2*(1 + n)^2*(2 + n)) + S[1, n]^3*
        ((-2*(-436 - 114*n + 267*n^2 - 421*n^3 + n^4 + 127*n^5))/
          (9*n^3*(1 + n)^3) + (472*(-1 + n)*S[2, n])/(9*n*(1 + n))) + 
       z3*((16*(416 - 68*n - 2280*n^2 - 3335*n^3 - 1960*n^4 - 1074*n^5 - 
            222*n^6 + 345*n^7 + 114*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
           (2 + n)^2) + (512*(-9 + 2*n + 2*n^2)*S[-2, n])/
          (n*(1 + n)*(2 + n)) + (16*(760 + 500*n + 606*n^2 + 755*n^3 + 
            811*n^4 + 453*n^5 + 147*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (128*(14 + 5*n + 5*n^2)*S[1, n]^2)/
          (3*n*(1 + n)*(2 + n)) + Log[Q2/mu2]*
          ((-48*(-1 + n)*(-2 + 9*n + 9*n^2))/(n^2*(1 + n)^2) + 
           (192*(-1 + n)*S[1, n])/(n*(1 + n))) + (192*(-1 + n)*S[2, n])/
          (n*(1 + n))) + S[-3, n]*((-16*(48 - 248*n + 384*n^2 + 1838*n^3 + 
            437*n^4 - 624*n^5 + 108*n^6 + 290*n^7 + 71*n^8))/
          (3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (512*(-1 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + 
         (32*(64 + 78*n + 87*n^2 + 158*n^3 + 147*n^4 + 36*n^5 + 6*n^6)*
           S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (64*(2 + 11*n + 11*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - 
         (64*(-74 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
       (4*(-784 + 3496*n + 9848*n^2 + 11362*n^3 + 4287*n^4 + 2089*n^5 + 
          513*n^6 + 293*n^7)*S[3, n])/(9*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) - 
       (2*(3416 + 924*n + 5118*n^2 + 7681*n^3 + 3465*n^4 + 39*n^5 + 93*n^6)*
         S[4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       (64*(-82 + 17*n + 17*n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) - 
       (64*(2 + 3*n + 3*n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) - 
       (32*(16 + 222*n + 267*n^2 + 314*n^3 + 261*n^4 + 60*n^5 + 12*n^6)*
         S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       (32*(48 + 24*n + 704*n^2 + 1418*n^3 + 341*n^4 - 424*n^5 + 16*n^6 + 
          142*n^7 + 35*n^8)*S[-2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*
         (2 + n)^2) + Log[Q2/mu2]^2*
        (-(((-1 + n)*(8 - 8*n - 12*n^2 - 13*n^3 + 55*n^4 + 45*n^5 + 21*n^6))/
           (n^4*(1 + n)^4)) + (32*(-1 + n)*S[-3, n])/(n*(1 + n)) - 
         (32*(-1 + n)*S[-2, n])/(n^2*(1 + n)^2) + 
         (32*(-1 + n)*(2 + n)*S[1, n]^2)/(n^2*(1 + n)^2) - 
         (32*(-1 + n)*S[1, n]^3)/(n*(1 + n)) - (16*(-1 + n)*(2 + 3*n + 3*n^2)*
           S[2, n])/(n^2*(1 + n)^2) + S[1, n]*
          ((2*(-1 + n)*(-36 - 52*n - 3*n^2 + 26*n^3 + 25*n^4))/
            (n^3*(1 + n)^3) + (64*(-1 + n)*S[-2, n])/(n*(1 + n)) + 
           (64*(-1 + n)*S[2, n])/(n*(1 + n))) + (32*(-1 + n)*S[3, n])/
          (n*(1 + n)) - (64*(-1 + n)*S[-2, 1, n])/(n*(1 + n))) + 
       S[2, n]*((624 + 376*n - 936*n^2 + 890*n^3 + 1891*n^4 + 1622*n^5 + 
           2200*n^6 + 1048*n^7 + 93*n^8)/(3*n^4*(1 + n)^4*(2 + n)) + 
         (16*(-1462 + 83*n + 83*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + 
         (256*(-38 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n))) - 
       (64*(4 + 112*n + 159*n^2 + 158*n^3 + 113*n^4 + 24*n^5 + 6*n^6)*
         S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
       (64*(-2 + 25*n + 25*n^2)*S[-2, 3, n])/(3*n*(1 + n)*(2 + n)) + 
       (192*(6 + n + n^2)*S[2, -3, n])/(n*(1 + n)*(2 + n)) - 
       (16*(12 - 4*n + 19*n^2 - 47*n^3 + 16*n^5)*S[2, 1, n])/
        (3*n^3*(1 + n)^2*(2 + n)) + S[1, n]^2*
        ((-1424 - 2584*n - 944*n^2 + 254*n^3 + 2309*n^4 + 3218*n^5 + 88*n^6 - 
           904*n^7 - 205*n^8)/(3*n^4*(1 + n)^4*(2 + n)) + 
         (2*(324 - 492*n - 731*n^2 + 146*n^3 + 177*n^4)*S[2, n])/
          (3*n^2*(1 + n)^2*(2 + n)) - (48*(-18 + n + n^2)*S[3, n])/
          (n*(1 + n)*(2 + n)) - (256*(-14 + n + n^2)*S[-2, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (64*(-1 + n)*S[2, 1, n])/(3*n*(1 + n))) + 
       S[-2, n]*((8*(-1008 - 1672*n - 510*n^2 - 399*n^3 - 3431*n^4 - 
            2494*n^5 + 380*n^6 + 725*n^7 + 153*n^8))/(3*(-1 + n)*n^2*
           (1 + n)^4*(2 + n)^2) - (64*(-3 + 10*n + 26*n^2 + 6*n^3)*S[1, n]^2)/
          (3*n^2*(1 + n)^2*(2 + n)) + (640*(-1 + n)*S[1, n]^3)/
          (9*n*(1 + n)) + (64*(-5 + n + 13*n^2 + 6*n^3)*S[2, n])/
          (3*n^2*(1 + n)^2*(2 + n)) + S[1, n]*
          ((32*(-24 + 36*n + 100*n^2 + 136*n^3 + 127*n^4 + 130*n^5 + 
              104*n^6 + 50*n^7 + 13*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*
             (2 + n)^2) - (640*(-1 + n)*S[2, n])/(3*n*(1 + n))) + 
         (512*(-5 + 7*n + 7*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) - 
         (128*(-1 + n)*S[-2, 1, n])/(3*n*(1 + n)) + (3072*S[2, 1, n])/
          (n*(1 + n)*(2 + n))) - (128*(-4 + n)*(5 + n)*S[2, 3, n])/
        (n*(1 + n)*(2 + n)) + (32*(488 + 86*n + 433*n^2 + 958*n^3 + 565*n^4 + 
          50*n^5 + 12*n^6)*S[3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
       Log[Q2/mu2]*((-2*(-40 + 116*n + 782*n^2 + 907*n^3 + 359*n^4 - 
            260*n^5 + 253*n^6 + 350*n^7 + 164*n^8 + 51*n^9 + 6*n^10))/
          (n^5*(1 + n)^5*(2 + n)) + (320*(-1 + n)*S[-4, n])/(n*(1 + n)) + 
         (128*(-1 + n)*S[-2, n]^2)/(n*(1 + n)) + 
         (4*(-1 + n)*(-58 + 3*n + 39*n^2)*S[1, n]^3)/(3*n^2*(1 + n)^2) + 
         (80*(-1 + n)*S[1, n]^4)/(3*n*(1 + n)) + 
         S[-3, n]*((64*(-2 + n)*(-1 + n))/(n^2*(1 + n)^2) + 
           (192*(-1 + n)*S[1, n])/(n*(1 + n))) + 
         (2*(56 - 10*n - 153*n^2 - 85*n^3 + 5*n^4 + 59*n^5)*S[2, n])/
          (n^3*(1 + n)^3) + (64*(-1 + n)*S[2, n]^2)/(n*(1 + n)) + 
         S[1, n]^2*((-2*(96 + 34*n - 89*n^2 + 27*n^3 + 13*n^4 + 15*n^5))/
            (n^3*(1 + n)^3) - (112*(-1 + n)*S[2, n])/(n*(1 + n))) + 
         S[-2, n]*((-64*(6 + 11*n - 3*n^2 + 2*n^3 + 6*n^4 + 2*n^5))/
            (n^2*(1 + n)^3*(2 + n)) + (64*(-1 + n)*(1 + 2*n)*S[1, n])/
            (n^2*(1 + n)^2) - (128*(-1 + n)*S[1, n]^2)/(n*(1 + n)) + 
           (128*(-1 + n)*S[2, n])/(n*(1 + n))) - 
         (64*(-1 + n)*(2 + 3*n^2)*S[3, n])/(3*n^2*(1 + n)^2) + 
         (128*(-1 + n)*S[4, n])/(n*(1 + n)) - (256*(-1 + n)*S[-3, 1, n])/
          (n*(1 + n)) - (128*(-1 + n)*S[-2, 1, n])/(n*(1 + n)^2) - 
         (128*(-1 + n)*S[-2, 2, n])/(n*(1 + n)) + 
         (16*(-1 + n)*(2 + 3*n + 3*n^2)*S[2, 1, n])/(n^2*(1 + n)^2) + 
         S[1, n]*((2*(96 + 124*n - 4*n^2 + 39*n^3 - 106*n^4 - 104*n^5 + 
              70*n^6 + 13*n^7))/(n^4*(1 + n)^4) - 
           (4*(38 - 55*n - 36*n^2 + 21*n^3)*S[2, n])/(n^2*(1 + n)^2) + 
           (64*(-1 + n)*S[3, n])/(3*n*(1 + n)) + (128*(-1 + n)*S[-2, 1, n])/
            (n*(1 + n)) - (64*(-1 + n)*S[2, 1, n])/(n*(1 + n))) + 
         (128*(-1 + n)*S[3, 1, n])/(n*(1 + n))) + 
       (32*(-98 + 13*n + 13*n^2)*S[4, 1, n])/(n*(1 + n)*(2 + n)) - 
       (64*(142 + n + n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - 
       (128*(22 + n + n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) + 
       (64*(226 + 369*n + 318*n^2 + 191*n^3 + 36*n^4 + 12*n^5)*
         S[-2, 1, 1, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
       (3072*S[-2, 2, 1, n])/(n*(1 + n)*(2 + n)) - 
       (128*(70 + n + n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
       (32*(-8 - 5*n + 19*n^2 + 12*n^3)*S[2, 1, 1, n])/
        (3*n^2*(1 + n)^2*(2 + n)) + S[1, n]*
        ((-2*(1328 + 3344*n + 2736*n^2 - 4980*n^3 - 9715*n^4 + 10124*n^5 + 
            38167*n^6 + 22639*n^7 - 8007*n^8 - 8542*n^9 + 413*n^10 + 
            1391*n^11 + 254*n^12))/(3*(-1 + n)*n^5*(1 + n)^5*(2 + n)^2) + 
         (2*(-536 - 48*n + 828*n^2 - 583*n^3 - 955*n^4 - 201*n^5 + 23*n^6)*
           S[2, n])/(3*n^3*(1 + n)^3*(2 + n)) - (188*(-1 + n)*S[2, n]^2)/
          (3*n*(1 + n)) - (8*(2120 + 1340*n + 3122*n^2 + 4849*n^3 + 
            3205*n^4 + 703*n^5 + 213*n^6)*S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*
           (2 + n)^2) - (8*(-766 + 95*n + 95*n^2)*S[4, n])/
          (3*n*(1 + n)*(2 + n)) + (64*(70 + 13*n + 13*n^2)*S[-3, 1, n])/
          (3*n*(1 + n)*(2 + n)) - (64*(130 + 225*n + 138*n^2 + 65*n^3 + 
            12*n^4 + 6*n^5)*S[-2, 1, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + 
         (128*(14 + n + n^2)*S[-2, 2, n])/(n*(1 + n)*(2 + n)) + 
         (32*(8 + 2*n + 14*n^2 + 15*n^3 + 3*n^4)*S[2, 1, n])/
          (3*n^2*(1 + n)^2*(2 + n)) - (32*(262 + 13*n + 13*n^2)*S[3, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (128*(-98 + n + n^2)*S[-2, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (256*(-1 + n)*S[2, 1, 1, n])/
          (3*n*(1 + n))) - (160*(-1 + n)*S[2, 2, 1, n])/(3*n*(1 + n)) + 
       (4608*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
       (128*(-146 + n + n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - 
       (160*(-1 + n)*S[2, 1, 1, 1, n])/(n*(1 + n))) + 
     CA*(NF^2*TF^2*((8*(-22032 + 20376*n + 67716*n^2 - 72698*n^3 - 
            98972*n^4 - 99101*n^5 - 156150*n^6 + 27618*n^7 + 174177*n^8 - 
            22165*n^9 - 95044*n^10 + 218*n^11 + 22305*n^12 + 4920*n^13))/
          (243*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^2) - 
         (64*(-38 + 7*n + 7*n^2)*S[-4, n])/(9*n*(1 + n)*(2 + n)) + 
         (128*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + 
         (32*(27 - 22*n - 9*n^2 + 19*n^3)*S[1, n]^3)/(81*n^2*(1 + n)^2) + 
         (28*(-1 + n)*S[1, n]^4)/(27*n*(1 + n)) + Log[Q2/mu2]^3*
          ((64*(-1 + n))/(9*n^2*(1 + n)^2) - (32*(-1 + n)*S[1, n])/
            (9*n*(1 + n))) + S[-3, n]*((128*(-18 - 35*n - 63*n^2 - 154*n^3 - 
              28*n^4 + 63*n^5 + 19*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) + (128*(1 + n + n^2)*S[1, n])/(3*n*(1 + n)*
             (2 + n))) + z3*((32*(70 - 153*n - 141*n^2 + 23*n^3 + 15*n^4 + 
              42*n^5))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - 
           (32*(2 + n + n^2)*Log[Q2/mu2])/(n*(1 + n)*(2 + n)) - 
           (32*(-62 + 13*n + 13*n^2)*S[1, n])/(9*n*(1 + n)*(2 + n))) - 
         (16*(-1080 - 324*n + 1174*n^2 - 481*n^3 + 1069*n^4 + 2729*n^5 + 
            1357*n^6 + 200*n^7)*S[2, n])/(81*n^3*(1 + n)^3*(2 + n)^2) + 
         (4*(34 + 31*n + 31*n^2)*S[2, n]^2)/(9*n*(1 + n)*(2 + n)) + 
         Log[Q2/mu2]^2*((8*(-48 + 46*n + 39*n^2 - 103*n^3 + 9*n^4 + 9*n^5))/
            (9*n^3*(1 + n)^3) - (32*(-1 + n)*S[-2, n])/(3*n*(1 + n)) + 
           (32*(9 - 8*n - 3*n^2 + 8*n^3)*S[1, n])/(9*n^2*(1 + n)^2) + 
           (16*(-1 + n)*S[1, n]^2)/(3*n*(1 + n)) - (16*(-1 + n)*S[2, n])/
            (3*n*(1 + n))) + S[-2, n]*((-32*(-432 + 1120*n + 4728*n^2 + 
              2305*n^3 - 1246*n^4 - 1949*n^5 - 217*n^6 + 684*n^7 + 191*n^8))/
            (81*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) - 
           (64*(24 - 44*n - 80*n^2 - 25*n^3 + 18*n^4 + 27*n^5 + 8*n^6)*
             S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (32*(6 + n + n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
           (32*(6 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + 
         S[1, n]^2*((16*(-540 + 108*n + 625*n^2 - 615*n^3 - 278*n^4 + 
              624*n^5 + 274*n^6))/(81*n^3*(1 + n)^3*(2 + n)) - 
           (8*(-14 + 19*n + 19*n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) - 
         (64*(-108 + 34*n - 119*n^2 + 9*n^3 + 158*n^4 + 53*n^5)*S[3, n])/
          (81*n^2*(1 + n)^2*(2 + n)^2) + (56*(10 + 7*n + 7*n^2)*S[4, n])/
          (9*n*(1 + n)*(2 + n)) - (512*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) + 
         (256*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) - 
         (256*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) + 
         (128*(36 + 20*n - 52*n^2 + 45*n^3 + 76*n^4 + 19*n^5)*S[2, 1, n])/
          (27*n^2*(1 + n)^2*(2 + n)^2) + Log[Q2/mu2]*
          ((-8*(-1872 + 816*n + 4840*n^2 - 224*n^3 + 1487*n^4 + 7129*n^5 - 
              1927*n^6 - 4982*n^7 + 169*n^8 + 1221*n^9 + 255*n^10))/
            (27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) - 
           (128*(-3 + n + n^2)*S[-3, n])/(3*n*(1 + n)*(2 + n)) + 
           (64*(-16 - 36*n - 53*n^2 - 2*n^3 + 27*n^4 + 8*n^5)*S[-2, n])/
            (9*(-1 + n)*n*(1 + n)^2*(2 + n)^2) - 
           (32*(9 - 8*n - 3*n^2 + 8*n^3)*S[1, n]^2)/(9*n^2*(1 + n)^2) - 
           (32*(-1 + n)*S[1, n]^3)/(9*n*(1 + n)) + 
           (32*(9 - 8*n + 9*n^2 + 8*n^3)*S[2, n])/(9*n^2*(1 + n)^2) + 
           S[1, n]*((-16*(-360 + 432*n - 52*n^2 - 443*n^3 + 217*n^4 + 
                170*n^5))/(27*n^3*(1 + n)^2*(2 + n)) + 
             (64*(2 + n + n^2)*S[-2, n])/(3*n*(1 + n)*(2 + n)) + 
             (32*(-1 + n)*S[2, n])/(n*(1 + n))) + (128*(1 + n + n^2)*S[3, n])/
            (9*n*(1 + n)*(2 + n)) - (256*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (128*(-1 + n)*S[2, 1, n])/(3*n*(1 + n))) + 
         S[1, n]*((8*(-19440 + 3888*n + 45360*n^2 + 4016*n^3 + 32287*n^4 + 
              68193*n^5 - 36909*n^6 - 66642*n^7 + 4191*n^8 + 21865*n^9 + 
              5399*n^10))/(243*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) - 
           (32*(180 + 44*n - 145*n^2 + 216*n^3 + 277*n^4 + 67*n^5)*S[2, n])/
            (27*n^2*(1 + n)^2*(2 + n)^2) + (32*(-110 + 19*n + 19*n^2)*
             S[3, n])/(27*n*(1 + n)*(2 + n)) + (256*S[-2, 1, n])/
            (3*n*(1 + n)*(2 + n)) + (256*(1 + n + n^2)*S[2, 1, n])/
            (9*n*(1 + n)*(2 + n))) - (128*(-13 + 5*n + 5*n^2)*S[3, 1, n])/
          (9*n*(1 + n)*(2 + n)) - (64*(16 + n + n^2)*S[2, 1, 1, n])/
          (9*n*(1 + n)*(2 + n))) + CF*NF*TF*
        ((-3027456 - 1838592*n + 13384512*n^2 - 9306528*n^3 - 58178704*n^4 + 
           17006960*n^5 + 85727340*n^6 - 41117522*n^7 - 110878589*n^8 + 
           17465238*n^9 + 88306930*n^10 + 30856978*n^11 - 8694264*n^12 - 
           2161486*n^13 + 4013522*n^14 + 2034216*n^15 + 295317*n^16)/
          (972*(-1 + n)^2*n^6*(1 + n)^6*(2 + n)^3) - (80*(-118 + n + n^2)*z5)/
          (n*(1 + n)*(2 + n)) - (16*(562 + 31*n + 31*n^2)*S[-5, n])/
          (3*n*(1 + n)*(2 + n)) - (2*(369 - 23*n - 96*n^2 + 206*n^3)*
           S[1, n]^4)/(27*n^2*(1 + n)^2) + 
         z2^2*((-96*(-1 + n)*(-5 + 3*n + 3*n^2))/(5*n^2*(1 + n)^2) - 
           (96*(-1 + n)*S[1, n])/(5*n*(1 + n))) + S[-2, n]^2*
          ((32*(-8 + 24*n + 108*n^2 + 139*n^3 + 107*n^4 + 47*n^5 + 15*n^6))/
            (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (256*(-11 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + 
         S[-4, n]*((8*(1344 - 2412*n - 2156*n^2 - 421*n^3 - 439*n^4 + 
              13*n^5 + 39*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
           (16*(-198 + 19*n + 19*n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
         Log[Q2/mu2]^3*((-4*(-1 + n)*(2 + 3*n + 3*n^2)*(-12 + 11*n + 11*n^2))/
            (9*n^3*(1 + n)^3) + (8*(-1 + n)*(-30 + 13*n + 13*n^2)*S[1, n])/
            (9*n^2*(1 + n)^2) + (32*(-1 + n)*S[1, n]^2)/(3*n*(1 + n))) - 
         (2*(954 - 1741*n - 1145*n^2 + 1036*n^3 + 368*n^4)*S[2, n]^2)/
          (9*n^2*(1 + n)^2*(2 + n)) + S[1, n]^3*
          ((-4*(-5508 - 5394*n + 4838*n^2 + 909*n^3 + 29*n^4 + 3837*n^5 + 
              1721*n^6))/(81*n^3*(1 + n)^3*(2 + n)) + (136*(-1 + n)*S[2, n])/
            (3*n*(1 + n))) + z3*((-8*(6360 + 116*n - 26082*n^2 - 14645*n^3 + 
              1147*n^4 - 2274*n^5 - 2092*n^6 + 843*n^7 + 339*n^8))/
            (9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
           (1024*(-4 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - 
           (8*(-1320 + 6116*n + 11178*n^2 + 5437*n^3 + 3601*n^4 + 1995*n^5 + 
              641*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (32*(166 + 19*n + 19*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + 
           Log[Q2/mu2]*((8*(204 - 176*n - 135*n^2 + 82*n^3 + 41*n^4))/
              (n^2*(1 + n)^2*(2 + n)) - (96*(2 + 3*n + 3*n^2)*S[1, n])/
              (n*(1 + n)*(2 + n))) - (96*(-2 + 3*n + 3*n^2)*S[2, n])/
            (n*(1 + n)*(2 + n))) + S[-3, n]*
          ((8*(3168 + 3840*n + 8596*n^2 + 19980*n^3 + 6181*n^4 - 6465*n^5 - 
              917*n^6 + 1089*n^7 + 240*n^8))/(9*(-1 + n)*n^3*(1 + n)^3*
             (2 + n)^2) - (32*(22 + 5*n + 5*n^2)*S[-2, n])/
            (n*(1 + n)*(2 + n)) - (16*(-544 + 1408*n + 1322*n^2 + 865*n^3 + 
              788*n^4 + 163*n^5 + 30*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) - (16*(-490 + 41*n + 41*n^2)*S[1, n]^2)/
            (3*n*(1 + n)*(2 + n)) + (128*(-107 + 10*n + 10*n^2)*S[2, n])/
            (3*n*(1 + n)*(2 + n))) - (8*(-6480 + 15108*n + 112538*n^2 + 
            140300*n^3 + 48721*n^4 - 22813*n^5 + 3469*n^6 + 15473*n^7 + 
            4724*n^8)*S[3, n])/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + 
         (4*(16764 - 2956*n + 3351*n^2 + 10912*n^3 + 5245*n^4 + 810*n^5 + 
            434*n^6)*S[4, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (256*(-11 + n + n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) + 
         (256*(-7 + n + n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) + 
         (16*(-920 + 2016*n + 2328*n^2 + 1279*n^3 + 929*n^4 + 119*n^5 + 
            9*n^6)*S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (16*(3504 + 4776*n + 6376*n^2 + 14142*n^3 + 7189*n^4 - 1779*n^5 - 
            155*n^6 + 417*n^7 + 90*n^8)*S[-2, 1, n])/(9*(-1 + n)*n^3*
           (1 + n)^3*(2 + n)^2) + Log[Q2/mu2]^2*
          ((-864 - 336*n + 506*n^2 - 1723*n^3 - 1856*n^4 - 686*n^5 + 
             1638*n^6 + 1017*n^7)/(9*n^4*(1 + n)^4) - (16*(-1 + n)*S[-3, n])/
            (n*(1 + n)) - (24*(-1 + n)*S[-2, n])/(n*(1 + n)) - 
           (8*(13 - 11*n - 4*n^2 + 10*n^3)*S[1, n]^2)/(n^2*(1 + n)^2) - 
           (16*(-1 + n)*S[1, n]^3)/(n*(1 + n)) + 
           (8*(-1 + n)*(-27 + 23*n + 23*n^2)*S[2, n])/(3*n^2*(1 + n)^2) + 
           S[1, n]*((-4*(-360 - 12*n + 103*n^2 - 689*n^3 + 185*n^4 + 
                197*n^5))/(9*n^3*(1 + n)^3) + (48*(-1 + n)*S[2, n])/
              (n*(1 + n))) - (16*(-1 + n)*S[3, n])/(n*(1 + n)) + 
           (32*(-1 + n)*S[-2, 1, n])/(n*(1 + n))) + 
         S[2, n]*((-35424 - 12816*n + 107792*n^2 + 97328*n^3 + 39702*n^4 + 
             5745*n^5 - 184155*n^6 - 199686*n^7 - 26912*n^8 + 33109*n^9 + 
             9429*n^10)/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) + 
           (8*(898 + 7*n + 7*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - 
           (128*(-72 + 7*n + 7*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) + 
         (16*(-528 + 1620*n + 2132*n^2 + 1477*n^3 + 955*n^4 + 95*n^5 + 9*n^6)*
           S[-2, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (256*(-50 + n + n^2)*S[-2, 3, n])/(3*n*(1 + n)*(2 + n)) + 
         (160*(-86 + 7*n + 7*n^2)*S[2, -3, n])/(3*n*(1 + n)*(2 + n)) + 
         (8*(-336 - 312*n - 176*n^2 - 4516*n^3 - 4466*n^4 + 689*n^5 + 
            1702*n^6 + 383*n^7)*S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)^2) + 
         S[1, n]^2*((140832 + 149040*n - 337584*n^2 - 302176*n^3 + 
             428806*n^4 + 458949*n^5 + 115557*n^6 - 22926*n^7 - 68592*n^8 - 
             52199*n^9 - 12043*n^10)/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2) + 
           (4*(1038 - 245*n - 550*n^2 + 680*n^3 + 349*n^4)*S[2, n])/
            (9*n^2*(1 + n)^2*(2 + n)) - (8*(310 + 13*n + 13*n^2)*S[3, n])/
            (3*n*(1 + n)*(2 + n)) + (32*(-286 + 35*n + 35*n^2)*S[-2, 1, n])/
            (3*n*(1 + n)*(2 + n)) - (32*(-1 + n)*S[2, 1, n])/(n*(1 + n))) + 
         S[-2, n]*((-8*(-384 + 576*n + 10512*n^2 + 2784*n^3 - 25832*n^4 - 
              5568*n^5 + 42893*n^6 + 17874*n^7 - 27453*n^8 - 21156*n^9 - 
              2485*n^10 + 1122*n^11 + 205*n^12))/(9*(-1 + n)^2*n^4*(1 + n)^4*
             (2 + n)^3) + (8*(-1408 + 308*n + 1536*n^2 + 21*n^3 - 153*n^4 + 
              203*n^5 + 69*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) + (16*(-178 + 17*n + 17*n^2)*S[1, n]^3)/
            (9*n*(1 + n)*(2 + n)) - (8*(-832 + 908*n + 600*n^2 - 345*n^3 + 
              45*n^4 + 161*n^5 + 39*n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
             (2 + n)^2) + S[1, n]*((-16*(5232 + 552*n - 12616*n^2 + 
                5150*n^3 + 13213*n^4 + 4289*n^5 + 2335*n^6 + 1646*n^7 + 
                581*n^8 + 291*n^9 + 63*n^10))/(9*(-1 + n)^2*n^3*(1 + n)^
                3*(2 + n)^3) - (48*(-18 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + 
                n))) - (64*(2 + 35*n + 35*n^2)*S[3, n])/(9*n*(1 + n)*
             (2 + n)) - (128*(-1 + n)*S[-2, 1, n])/(3*n*(1 + n)) + 
           (64*(-146 + 13*n + 13*n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + 
         (64*(-38 + n + n^2)*S[2, 3, n])/(n*(1 + n)*(2 + n)) - 
         (16*(1632 + 708*n + 1140*n^2 + 1319*n^3 + 815*n^4 + 113*n^5 + 
            33*n^6)*S[3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
         (64*(-134 + 13*n + 13*n^2)*S[4, 1, n])/(3*n*(1 + n)*(2 + n)) - 
         (160*(-58 + 5*n + 5*n^2)*S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - 
         (64*(-118 + 11*n + 11*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
         (32*(-136 + 1224*n + 1936*n^2 + 1675*n^3 + 981*n^4 + 71*n^5 + 9*n^6)*
           S[-2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
         Log[Q2/mu2]*((-2*(-5472 - 3456*n + 18688*n^2 - 8032*n^3 - 
              53934*n^4 - 4532*n^5 + 48045*n^6 + 12079*n^7 - 25208*n^8 - 
              8338*n^9 + 11321*n^10 + 8103*n^11 + 1520*n^12))/
            (9*(-1 + n)*n^5*(1 + n)^5*(2 + n)^2) - (160*(-1 + n)*S[-4, n])/
            (n*(1 + n)) - (96*(-1 + n)*S[-2, n]^2)/(n*(1 + n)) + 
           (4*(74 - 33*n - 24*n^2 + 55*n^3)*S[1, n]^3)/(3*n^2*(1 + n)^2) + 
           (16*(-1 + n)*S[1, n]^4)/(3*n*(1 + n)) + S[-3, n]*
            ((-16*(120 - 86*n - 59*n^2 + 24*n^3 + 9*n^4))/(3*n^2*(1 + n)^2*(
                2 + n)) - (32*(-10 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + 
           S[-2, n]*((32*(-24 - 48*n + 120*n^2 + 275*n^3 - 64*n^4 - 235*n^5 - 
                31*n^6 + 44*n^7 + 11*n^8))/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^
                2) - (16*(-480 + 524*n + 460*n^2 - 71*n^3 + 47*n^4 + 75*n^5 + 
                21*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
             (64*(-10 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n))) - 
           (8*(-288 - 6*n - 179*n^2 - 1031*n^3 + 140*n^4 + 332*n^5)*S[2, n])/
            (9*n^3*(1 + n)^3) + (32*(-1 + n)*S[2, n]^2)/(n*(1 + n)) + 
           S[1, n]^2*((8*(-720 - 660*n + 350*n^2 - 474*n^3 - 88*n^4 + 
                621*n^5 + 251*n^6))/(9*n^3*(1 + n)^3*(2 + n)) - 
             (112*(-1 + n)*S[2, n])/(n*(1 + n))) + 
           (32*(-50 - 9*n + n^2 + 35*n^3 + 19*n^4)*S[3, n])/
            (3*n^2*(1 + n)^2*(2 + n)) - (32*(-1 + n)*S[4, n])/(n*(1 + n)) + 
           (64*(-1 + n)*S[-3, 1, n])/(n*(1 + n)) + 
           (64*(54 - 31*n - 22*n^2 + 3*n^3)*S[-2, 1, n])/(3*n^2*(1 + n)^2*
             (2 + n)) - (16*(-1 + n)*(6 + 31*n + 31*n^2)*S[2, 1, n])/
            (3*n^2*(1 + n)^2) + S[1, n]*((2*(-9504 - 6768*n + 22032*n^2 + 
                5848*n^3 - 35990*n^4 - 23875*n^5 - 7541*n^6 - 4006*n^7 + 
                1528*n^8 + 2449*n^9 + 531*n^10))/(9*(-1 + n)*n^4*(1 + n)^
                4*(2 + n)^2) - (4*(82 - 61*n - 8*n^2 + 43*n^3)*S[2, n])/
              (n^2*(1 + n)^2) + (32*(10 + 7*n + 7*n^2)*S[3, n])/
              (3*n*(1 + n)*(2 + n)) - (64*(6 + n + n^2)*S[-2, 1, n])/
              (n*(1 + n)*(2 + n)) + (64*(-1 + n)*S[2, 1, n])/(n*(1 + n))) - 
           (128*(-1 + n)*S[3, 1, n])/(n*(1 + n)) + 
           (128*(-1 + n)*S[-2, 1, 1, n])/(n*(1 + n))) - 
         (2560*(-11 + n + n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) - 
         (64*(-434 + 37*n + 37*n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - 
         (16*(128 + 67*n - 26*n^2 + 5*n^3)*S[2, 1, 1, n])/
          (3*n*(1 + n)^2*(2 + n)) + S[1, n]*
          ((2*(673920 + 515808*n - 2572992*n^2 + 339888*n^3 + 7389328*n^4 - 
              3182438*n^5 - 17306682*n^6 - 7562245*n^7 + 5076722*n^8 + 
              1955271*n^9 - 2507302*n^10 - 1212607*n^11 + 230166*n^12 + 
              214291*n^13 + 32968*n^14))/(243*(-1 + n)^2*n^5*(1 + n)^5*
             (2 + n)^3) + (4*(-10440 - 12144*n + 4334*n^2 + 6508*n^3 + 
              9107*n^4 + 12949*n^5 + 7367*n^6 + 1471*n^7)*S[2, n])/
            (27*n^3*(1 + n)^3*(2 + n)^2) - (80*(-1 + n)*S[2, n]^2)/
            (n*(1 + n)) - (8*(-9936 - 4748*n - 14712*n^2 - 15529*n^3 - 
              7345*n^4 + 225*n^5 + 205*n^6)*S[3, n])/(27*(-1 + n)*n^2*
             (1 + n)^2*(2 + n)^2) + (8*(-382 + 47*n + 47*n^2)*S[4, n])/
            (3*n*(1 + n)*(2 + n)) + (16*(-1378 + 113*n + 113*n^2)*
             S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (32*(-264 - 572*n - 644*n^2 - 838*n^3 - 551*n^4 - 14*n^5 + 3*n^6)*
             S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
           (128*(-54 + 5*n + 5*n^2)*S[-2, 2, n])/(n*(1 + n)*(2 + n)) + 
           (8*(-36 + 112*n + 51*n^2 - 20*n^3 + 17*n^4)*S[2, 1, n])/
            (3*n^2*(1 + n)^2*(2 + n)) + (64*(130 + 7*n + 7*n^2)*S[3, 1, n])/
            (3*n*(1 + n)*(2 + n)) - (32*(-1214 + 127*n + 127*n^2)*
             S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - 
           (80*(-1 + n)*S[2, 1, 1, n])/(n*(1 + n))) - 
         (16*(-1 + n)*S[2, 2, 1, n])/(3*n*(1 + n)) - 
         (96*(46 + n + n^2)*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) + 
         (320*(-178 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/
          (3*n*(1 + n)*(2 + n)) + (160*(-1 + n)*S[2, 1, 1, 1, n])/
          (n*(1 + n))))), CgG1D33[N] -> 
  (D33*NF^2*as[MS]^3*((32*(5232 - 658*n - 593*n^2 + 130*n^3 + 65*n^4))/
      (45*(-1 + n)*n*(1 + n)*(2 + n)^2) - 
     (64*(-2 + n)*(3 + n)*(120 - 17*n - 16*n^2 + 2*n^3 + n^4)*z5)/
      (9*n*(1 + n)*(2 + n)) - (128*(-1 + n)*(-21 + n + n^2)*S[-5, n])/45 - 
     (256*(-4 + 3*n + 3*n^2)*S[-4, n])/(3*n*(1 + n)*(2 + n)) - 
     (128*S[-2, n]^2)/(2 + n) + S[-3, n]*
      ((128*(-156 - 163*n - 142*n^2 + 43*n^3 + 24*n^4 + 3*n^5 + n^6))/
        (45*n^2*(1 + n)^2*(2 + n)) - (256*(-8 + 3*n + 3*n^2)*S[1, n])/
        (3*n*(1 + n)*(2 + n))) + 
     z3*((-64*(624 + 2140*n - 1780*n^2 - 7037*n^3 - 1509*n^4 + 2417*n^5 + 
          815*n^6 + 8*n^7 + 2*n^8))/(45*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
       (256*(-1 + n)*(-21 + n + n^2)*S[-2, n])/45 + 
       (512*(24 + 14*n - 26*n^2 - 71*n^3 - 13*n^4 + 27*n^5 + 9*n^6)*S[1, n])/
        (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (512*(-4 + n + n^2)*S[1, n]^2)/
        (n*(1 + n)*(2 + n))) + (128*(10 - 21*n - 16*n^2 + 10*n^3 + 5*n^4)*
       S[3, n])/((-1 + n)*n*(1 + n)*(2 + n)^2) - 
     (768*(-4 + n + n^2)*S[2, n]*S[3, n])/(n*(1 + n)*(2 + n)) + 
     S[1, n]^2*((128*(-19 + 3*n + 3*n^2))/(3*n*(1 + n)*(2 + n)) + 
       (256*(-4 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n))) - 
     (512*(12 - n - 14*n^2 - 23*n^3 - 4*n^4 + 9*n^5 + 3*n^6)*S[4, n])/
      (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
     (128*(-2 + n)*(3 + n)*(120 - 17*n - 16*n^2 + 2*n^3 + n^4)*S[5, n])/
      (45*n*(1 + n)*(2 + n)) + (256*(-8 + 3*n + 3*n^2)*S[-3, 1, n])/
      (3*n*(1 + n)*(2 + n)) - (256*(-156 - 163*n - 142*n^2 + 43*n^3 + 
        24*n^4 + 3*n^5 + n^6)*S[-2, 1, n])/(45*n^2*(1 + n)^2*(2 + n)) + 
     S[-2, n]*((-64*(60 - 1700*n - 1391*n^2 + 620*n^3 + 315*n^4 + 6*n^5 + 
          2*n^6))/(45*(-1 + n)*n*(1 + n)*(2 + n)^2) + 
       (256*(156 + 310*n + 35*n^2 - 505*n^3 - 140*n^4 + 135*n^5 + 45*n^6)*
         S[1, n])/(45*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - 
       (256*(-8 + 3*n + 3*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - 
       (256*(-1 + n)*(-21 + n + n^2)*S[3, n])/45 - 
       (256*(-1 + n)*(-21 + n + n^2)*S[-2, 1, n])/45) + 
     (256*(-8 + 3*n + 3*n^2)*S[-2, 2, n])/(3*n*(1 + n)*(2 + n)) + 
     (256*(-1 + n)*(-21 + n + n^2)*S[-2, 3, n])/45 + 
     (768*(-4 + n + n^2)*S[2, 3, n])/(n*(1 + n)*(2 + n)) + 
     (1024*(12 - n - 14*n^2 - 23*n^3 - 4*n^4 + 9*n^5 + 3*n^6)*S[3, 1, n])/
      (3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + 
     S[1, n]*((-64*(-3342 + 1003*n + 1049*n^2 + 92*n^3 + 46*n^4))/
        (45*(-1 + n)*n*(1 + n)*(2 + n)^2) - 
       (128*(-4 + n + n^2)*(-4 - 2*n + 3*n^2 + 10*n^3 + 5*n^4)*S[3, n])/
        ((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (512*(-4 + n + n^2)*S[4, n])/
        (n*(1 + n)*(2 + n)) + (512*(-8 + 3*n + 3*n^2)*S[-2, 1, n])/
        (3*n*(1 + n)*(2 + n)) - (1024*(-4 + n + n^2)*S[3, 1, n])/
        (n*(1 + n)*(2 + n))) - (768*(-4 + n + n^2)*S[4, 1, n])/
      (n*(1 + n)*(2 + n)) + (256*(-1 + n)*(-21 + n + n^2)*S[-2, 1, -2, n])/
      45 - (512*(-8 + 3*n + 3*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) + 
     (1536*(-4 + n + n^2)*S[3, 1, 1, n])/(n*(1 + n)*(2 + n))))/NA}


==> anc/Zspace.m <==
(* 
Massless DIS Wilson coefficients F2, FL, F3 and G1 in z-space
computed in
"The massless three-loop Wilson coefficients for the deep-inelastic structure functions F2, FL, xF3 and g1"
by
Johannes Bluemlein, Peter Marquard, Carsten Schneider and Kay Schoenwald

DESY 22-123

The file contains:
CqF2NS[z], CqF2PS[z], CqF2D33[z], CqFLNS[z], CqFLPS[z], CqFLD33[z], CqF3NS[z], 
CqF3D33[z], CqG1NS[z,MS], CqG1NS[z,Larin], CqG1PS[z,MS], CqG1PS[z,Larin], 
CqG1D33[z], CgF2A[z], CgF2D33[z], CgFLA[z], CgFLD33[z], CgG1A[z], CgG1D33[z]

In the case of g1 the non-sinlget (NS) and pure-singlet (PS) contributions
are given in the MSbar and Larin scheme. In the PS case the MSbar transformation
to the MSbar scheme is only known to O(as[MS]^2).

Variables used:
as[MS]:
Q2: virtuality of the vector boson
mu2: renormalization scale squared
z: momentum fraction
H[...,z]: harmonic polylogarithms evaluated at z
z2 = Zeta[2]
z3 = Zeta[3]
z5 = Zeta[5]

color factors:
CA = NC
CF = (NC^2-1)/2/NC
TF = 1/2
D33 = (NC^2-1)(NC^2-4)/16/NC
NF = number of massless flavors

The moments in file Nspace.m are gotten by using the option PlusFunctiondefinion -> 2 of 
HarmonicSums.m and vice versa.
*)


{CqF2NS[z] -> CF*as[MS]*(2*(3 + 2*z) + (2*(1 + z^2)*H[0, z])/(-1 + z) + 
     2*(1 + z)*H[1, z] - 2*(1 + z)*Log[Q2/mu2]) + 
   as[MS]^2*(CF*NF*TF*((-4*(79 + 244*z))/27 + (16*z^2*z2)/(3*(-1 + z)) - 
       (4*(6 - 6*z + 19*z^2)*H[0, z])/(3*(-1 + z)) - (10*(1 + z^2)*H[0, z]^2)/
        (3*(-1 + z)) + ((-8*(8 + 17*z))/9 - (8*(1 + z^2)*H[0, z])/
          (3*(-1 + z)))*H[1, z] - (4*(1 + z)*H[1, z]^2)/3 - 
       (8*(1 + z^2)*H[0, 1, z])/(3*(-1 + z)) + 
       ((8*(8 + 17*z))/9 + (16*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
         (8*(1 + z)*H[1, z])/3)*Log[Q2/mu2] - (4*(1 + z)*Log[Q2/mu2]^2)/3) + 
     CF^2*((16 - 124*z - 461*z^2 + 144*z^3)/(5*z) + 
       (8*(-8 - 11*z - 8*z^2 + 9*z^3)*z3)/((-1 + z)*(1 + z)) + 
       ((16 - 93*z + 101*z^2 - 276*z^3 - 502*z^4 + 144*z^5)/
          (5*(-1 + z)*z*(1 + z)) - (8*(-2 - 45*z^2 - 25*z^3 + 18*z^5)*
           H[-1, z])/(5*z^2) - (8*(3 + 6*z + 7*z^2)*H[-1, z]^2)/(1 + z))*
        H[0, z] + ((-45 + 70*z - 10*z^2 - 72*z^3 + 72*z^4)/(5*(-1 + z)) + 
         (8*(3 + 3*z + 5*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       ((5 - 7*z + 15*z^2 + 3*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
       (-4*(-4 + 17*z) + (4*(1 + 8*z^2)*H[0, z])/(-1 + z) - 
         (2*(-1 - 12*z + 7*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
       (2*(7 + 9*z) + (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       4*(1 + z)*H[1, z]^3 + ((8*(-2 - 45*z^2 - 25*z^3 + 18*z^5))/(5*z^2) + 
         (16*(3 + 6*z + 7*z^2)*H[-1, z])/(1 + z) - (16*(1 + 5*z^3)*H[0, z])/
          ((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((4*(-3 + 2*z)*(1 + 2*z))/(-1 + z) + (16*(1 + z^2)*H[-1, z])/(1 + z) + 
         (8*(2 - 6*z + 7*z^2)*H[0, z])/(-1 + z) - (8*(1 + z^2)*H[1, z])/
          (-1 + z))*H[0, 1, z] - (16*(3 + 6*z + 7*z^2)*H[0, -1, -1, z])/
        (1 + z) - (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
       (16*(5 + 2*z^2 + 5*z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
       (4*(3 - 5*z - z^2 + 15*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + (8*(1 + 2*z^2)*H[0, 1, 1, z])/
        (-1 + z) + (2*(19 + 14*z) + ((-4*(-3 + 2*z)*(1 + 2*z))/(-1 + z) - 
           (16*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (4*(1 - z + 3*z^2 + z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
         (-8*(2 + 3*z) - (24*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         12*(1 + z)*H[1, z]^2 + (16*(1 + z^2)*H[0, -1, z])/(1 + z) - 
         4*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
       (-2*(5 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z])*
        Log[Q2/mu2]^2 + z2*((-4*(-55 + 30*z + 10*z^2 - 36*z^3 + 36*z^4))/
          (5*(-1 + z)) - (8*(5 + 6*z + 9*z^2)*H[-1, z])/(1 + z) - 
         (8*(3 + z + 5*z^2 + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
         (16*(2 - 3*z + 2*z^2)*H[1, z])/(-1 + z) + 
         (4*(3 + z)*(1 + 3*z)*Log[Q2/mu2])/(1 + z))) + 
     CA*CF*((-216 + 3709*z + 17626*z^2 - 1944*z^3)/(135*z) - 
       (4*(-13 - 16*z - 3*z^2 + 14*z^3)*z3)/((-1 + z)*(1 + z)) + 
       ((-24 + 492*z - 354*z^2 + 799*z^3 + 1693*z^4 - 216*z^5)/
          (15*(-1 + z)*z*(1 + z)) + (4*(-2 - 45*z^2 - 25*z^3 + 18*z^5)*
           H[-1, z])/(5*z^2) + (4*(3 + 6*z + 7*z^2)*H[-1, z]^2)/(1 + z))*
        H[0, z] + ((275 - 300*z + 575*z^2 + 216*z^3 - 216*z^4)/
          (30*(-1 + z)) - (4*(3 + 3*z + 5*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       (2*z*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) + 
       ((4*(14 + 167*z))/9 + (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
         (2*(3 - 6*z + 7*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
       ((11*(1 + z))/3 - (2*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       ((-4*(-2 - 45*z^2 - 25*z^3 + 18*z^5))/(5*z^2) - 
         (8*(3 + 6*z + 7*z^2)*H[-1, z])/(1 + z) + (8*(1 + 5*z^3)*H[0, z])/
          ((-1 + z)*(1 + z)))*H[0, -1, z] + ((22*(1 + z^2))/(3*(-1 + z)) - 
         (8*(1 + z^2)*H[-1, z])/(1 + z) - (4*(3 - 6*z + 7*z^2)*H[0, z])/
          (-1 + z) + (8*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, z] + 
       (8*(3 + 6*z + 7*z^2)*H[0, -1, -1, z])/(1 + z) + 
       (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
       (8*(5 + 2*z^2 + 5*z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(3 - z + z^2 + 9*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
       (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - (12*(1 + z^2)*H[0, 1, 1, z])/
        (-1 + z) + ((-2*(82 + 217*z))/9 + ((-44*(1 + z^2))/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (4*z*(1 + z^2)*H[0, z]^2)/((-1 + z)*(1 + z)) - (22*(1 + z)*H[1, z])/
          3 - (8*(1 + z^2)*H[0, -1, z])/(1 + z))*Log[Q2/mu2] + 
       (11*(1 + z)*Log[Q2/mu2]^2)/3 + 
       z2*((4*z*(75 - 130*z - 54*z^2 + 54*z^3))/(15*(-1 + z)) + 
         (4*(5 + 6*z + 9*z^2)*H[-1, z])/(1 + z) - (8*z*(1 + z^2)*H[0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 - 3*z + 4*z^2)*H[1, z])/(-1 + z) + 
         (8*(1 + z + z^2)*Log[Q2/mu2])/(1 + z)))) + 
   as[MS]^3*(CF*NF^2*TF^2*((16*(-614 + 9187*z))/729 - 
       (128*(2 + z^2)*z3)/(27*(-1 + z)) + (16*(301 - 752*z + 1096*z^2)*
         H[0, z])/(81*(-1 + z)) + (16*(124 - 114*z + 295*z^2)*H[0, z]^2)/
        (81*(-1 + z)) + (368*(1 + z^2)*H[0, z]^3)/(81*(-1 + z)) + 
       ((32*(37 + 280*z))/81 + (32*(13 - 18*z + 34*z^2)*H[0, z])/
          (27*(-1 + z)) + (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z] + 
       ((32*(8 + 17*z))/27 + (32*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z]^2 + 
       (32*(1 + z)*H[1, z]^3)/27 + ((64*(8 - 6*z + 17*z^2))/(27*(-1 + z)) + 
         (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[0, 1, z] + 
       (64*(1 + z^2)*H[0, 1, 1, z])/(9*(-1 + z)) + 
       ((-32*(37 + 280*z))/81 - (32*(29 - 30*z + 68*z^2)*H[0, z])/
          (27*(-1 + z)) - (32*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-64*(8 + 17*z))/27 - (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*
          H[1, z] - (32*(1 + z)*H[1, z]^2)/9 - (64*(1 + z^2)*H[0, 1, z])/
          (9*(-1 + z)))*Log[Q2/mu2] + ((32*(8 + 17*z))/27 + 
         (64*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (32*(1 + z)*H[1, z])/9)*
        Log[Q2/mu2]^2 - (32*(1 + z)*Log[Q2/mu2]^3)/27 + 
       z2*((-64*z*(-15 + 34*z))/(27*(-1 + z)) - (64*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) - (64*(1 + z)*H[1, z])/9 + (128*z^2*Log[Q2/mu2])/
          (9*(-1 + z)))) + CA^2*CF*((-1855872 - 13824157*z + 117537107*z^2 - 
         19268928*z^3)/(36450*z) - (8*(68 - 109*z + 11*z^2 + 70*z^3)*z5)/
        (3*(-1 + z)*(1 + z)) + ((-55584 + 1974182*z - 3081864*z^2 + 
           1779399*z^3 + 6983873*z^4 - 970056*z^5)/(2025*(-1 + z)*z*
           (1 + z)) + (4*(-12861 - 11826*z - 742340*z^2 - 1168575*z^3 - 
            540290*z^4 + 142074*z^5 + 151389*z^6)*H[-1, z])/
          (2025*z^2*(1 + z)) + (2*(-71 - 71*z + 2480*z^2 + 9110*z^3 + 
            17480*z^4 + 6129*z^5 + 639*z^6)*H[-1, z]^2)/(45*z^2*(1 + z)) - 
         (4*(154 + 255*z + 541*z^2)*H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
       ((-2*(10845 - 300245*z + 822125*z^2 - 401240*z^3 - 1775959*z^4 + 
            215460*z^5 + 151389*z^6))/(2025*(-1 + z)*z*(1 + z)) + 
         (2*(-579 + 1299*z - 22636*z^2 + 20801*z^3 - 3545*z^4 + 28421*z^5 - 
            17461*z^6 - 11691*z^7 + 5211*z^8)*H[-1, z])/(135*(-1 + z)^2*z^2*
           (1 + z)) + ((-48 - 48*z - 986*z^2 - 1899*z^3 + 583*z^4 + 432*z^5 + 
            432*z^6)*H[-1, z]^2)/(9*z^2*(1 + z)) + 
         (8*(21 + 24*z + 37*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z]^2 + 
       ((-288 - 13915*z - 47015*z^2 + 22212*z^4 + 13915*z^5 + 35873*z^6 - 
           10422*z^8)/(405*(-1 + z)^2*z*(1 + z)^2) - 
         (4*(-12 - 12*z + 235*z^2 - 1770*z^3 + 1690*z^4 + 108*z^5 + 108*z^6)*
           H[-1, z])/(135*z^2*(1 + z)) - (8*(41 + 18*z + 53*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^3 + 
       ((z*(2885 - 5741*z^2 + 2578*z^4 + 2*z^6 + 216*z^8))/
          (135*(-1 + z)^3*(1 + z)^3) + (2*(35 + 36*z + 59*z^2)*H[-1, z])/
          (9*(1 + z)))*H[0, z]^4 - (2*z*(3 + 5*z^2)*H[0, z]^5)/
        (15*(-1 + z)*(1 + z)) + ((-9648 - 35567*z + 786547*z^2 + 20088*z^3)/
          (405*z) - (2*(-6670 + 14052*z - 14881*z^2 + 3564*z^3)*H[0, z])/
          (27*(-1 + z)) + (2*(-99 + 4822*z - 9866*z^2 + 6992*z^3 + 891*z^4)*
           H[0, z]^2)/(45*(-1 + z)*z) + (4*(-12 + 12*z - 655*z^2 + 690*z^3 + 
            800*z^4 - 108*z^5 + 108*z^6)*H[0, z]^3)/(135*(-1 + z)*z^2) - 
         (2*(35 - 36*z + 59*z^2)*H[0, z]^4)/(9*(-1 + z)))*H[1, z] + 
       ((2*(-1819 + 6521*z))/27 + (4*(-60 + 114*z - 67*z^2 - 297*z^3 + 
            297*z^4)*H[0, z])/(9*(-1 + z)) + 
         ((99 - 99*z - 1840*z^2 + 3750*z^3 - 7570*z^4 + 5121*z^5 - 891*z^6)*
           H[0, z]^2)/(45*(-1 + z)*z^2) - (8*(29 - 18*z + 41*z^2)*H[0, z]^3)/
          (9*(-1 + z)))*H[1, z]^2 + ((242*(1 + z))/27 - 
         (2*(175 - 174*z + 307*z^2)*H[0, z])/(27*(-1 + z)) - 
         (16*(10 - 9*z + 19*z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
       ((-4*(-12861 - 11826*z - 742340*z^2 - 1168575*z^3 - 540290*z^4 + 
            142074*z^5 + 151389*z^6))/(2025*z^2*(1 + z)) - 
         (4*(-71 - 71*z + 2480*z^2 + 9110*z^3 + 17480*z^4 + 6129*z^5 + 
            639*z^6)*H[-1, z])/(45*z^2*(1 + z)) + 
         (4*(154 + 255*z + 541*z^2)*H[-1, z]^2)/(9*(1 + z)) + 
         ((-4*(71 + 192*z + 6424*z^2 - 5385*z^3 - 9993*z^4 + 17470*z^5 + 
              480*z^6 - 14653*z^7 + 2898*z^8 + 2376*z^9))/(45*(-1 + z)^2*z^2*
             (1 + z)^2) - (4*(-16 - 16*z - 506*z^2 - 975*z^3 - 293*z^4 + 
              144*z^5 + 144*z^6)*H[-1, z])/(3*z^2*(1 + z)) - 
           (32*(11 + 12*z + 19*z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
         ((-4*(-4 + 8*z - 630*z^2 + 1532*z^3 - 986*z^4 - 1134*z^5 + 
              2083*z^6 - 555*z^7 - 648*z^8 + 324*z^9))/(15*(-1 + z)^3*z^2*
             (1 + z)) - (32*(-1 + 9*z + 5*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 - (8*(22 - 32*z + 29*z^2 + 21*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((-16*(-4 + 4*z - 510*z^2 + 1140*z^3 - 
              865*z^4 - 36*z^5 + 36*z^6)*H[0, z])/(15*(-1 + z)*z^2) + 
           (8*(49 - 72*z + 97*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         (16*(31 - 36*z + 55*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-8*(51 - 92*z + 95*z^2))/(3*(-1 + z)) - 
         (8*(1 + z^2)*H[-1, z])/(1 + z) - (2*(183 - 31*z + 69*z^2 + 179*z^3)*
           H[0, z])/(3*(-1 + z)*(1 + z)) - (112*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, -1, z]^2 + ((2*(-1608 + 5381*z - 29761*z^2 + 2801*z^3 + 
            75839*z^4 + 21168*z^5))/(135*(-1 + z)*z*(1 + z)) - 
         (4*(-213 - 1227*z - 10997*z^2 - 17603*z^3 + 42290*z^4 + 23077*z^5 - 
            31457*z^6 - 5427*z^7 + 1917*z^8)*H[-1, z])/(135*(-1 + z)^2*z^2*
           (1 + z)) + (32*(-2 - 73*z^2 - 69*z^3 + 18*z^5)*H[-1, z]^2)/
          (3*z^2) + (32*(19 + 24*z + 35*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(99 - 2352*z + 10171*z^2 - 6462*z^3 - 3861*z^4 + 2970*z^5))/
            (45*(-1 + z)*z) + (320*(1 + z)*H[-1, z])/3 - 
           (448*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((-2*(-8 - 527*z^2 - 215*z^3 + 2335*z^4 + 116*z^5 - 1410*z^6 + 
              369*z^7))/(15*(-1 + z)*z^2*(1 + z)) - 
           (8*(-11 + 18*z + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
         (4*(-17 - 61*z - 13*z^2 + 63*z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-4*(-482 + 459*z - 513*z^2 - 1188*z^3 + 1188*z^4))/(9*(-1 + z)) + 
           (4*(-99 + 99*z + 1330*z^2 - 2910*z^3 + 6340*z^4 - 5121*z^5 + 
              891*z^6)*H[0, z])/(45*(-1 + z)*z^2) + 
           (8*(31 - 18*z + 37*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((2*(245 - 351*z + 524*z^2))/(9*(-1 + z)) + 
           (8*(37 - 36*z + 73*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((-16*(-4 + 4*z - 510*z^2 + 1140*z^3 - 865*z^4 - 36*z^5 + 36*z^6))/
            (15*(-1 + z)*z^2) + (32*(36 + 10*z + 17*z^2 + 39*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(31 - 36*z + 55*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, -1, z])*H[0, 1, z] + 
       ((-2*(-99 + 99*z + 1915*z^2 - 6030*z^3 + 10765*z^4 - 5121*z^5 + 
            891*z^6))/(45*(-1 + z)*z^2) + (80*(1 + z^2)*H[-1, z])/
          (3*(1 + z)) - (8*(13 + 37*z + 2*z^2 + 2*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(8 - 9*z + 17*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 1, z]^2 + 
       ((4*(-71 - 71*z + 2480*z^2 + 9110*z^3 + 17480*z^4 + 6129*z^5 + 
            639*z^6))/(45*z^2*(1 + z)) - (8*(154 + 255*z + 541*z^2)*H[-1, z])/
          (9*(1 + z)) + ((4*(16 + 694*z^2 + 305*z^3 - 670*z^4 - 57*z^5 + 
              144*z^7))/(3*(-1 + z)*z^2*(1 + z)) + 
           (16*(45 + 48*z + 77*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
         (2*(201 - 209*z + 211*z^2 + 453*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (224*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + 
         (16*(17 + 10*z + 17*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (224*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, z] + 
       ((4*(-213 - 1227*z - 10997*z^2 - 17603*z^3 + 42290*z^4 + 23077*z^5 - 
            31457*z^6 - 5427*z^7 + 1917*z^8))/(135*(-1 + z)^2*z^2*(1 + z)) - 
         (64*(-2 - 73*z^2 - 69*z^3 + 18*z^5)*H[-1, z])/(3*z^2) - 
         (32*(19 + 24*z + 35*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(-4 + 4*z - 410*z^2 + 1140*z^3 - 965*z^4 - 36*z^5 + 36*z^6))/
            (15*(-1 + z)*z^2) + (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z] - (16*(19 + 3*z + 4*z^2 + 48*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) - (32*(31 - 36*z + 55*z^2)*H[0, z]*H[1, z])/
          (3*(-1 + z)) + (224*(1 + z^2)*H[0, -1, z])/(-1 + z) + 
         (128*(13 - 18*z + 25*z^2)*H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((4*(1005 + 432*z + 59881*z^2 - 30475*z^3 - 77214*z^4 + 79944*z^5 - 
            8080*z^6 - 58766*z^7 + 23868*z^8 + 9045*z^9))/
          (135*(-1 + z)^2*z^2*(1 + z)^2) + 
         (4*(-48 - 48*z - 2050*z^2 - 3951*z^3 - 2341*z^4 + 432*z^5 + 432*z^6)*
           H[-1, z])/(9*z^2*(1 + z)) + (16*(23 + 24*z + 39*z^2)*H[-1, z]^2)/
          (1 + z) + ((8*(-4 - 418*z^2 + 860*z^3 + 413*z^4 - 2867*z^5 + 
              9*z^6 + 3611*z^7 - 60*z^8 - 2236*z^9 + 612*z^11))/
            (15*(-1 + z)^3*z^2*(1 + z)^3) + (128*(8 + 9*z + 14*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (4*(90 - 75*z + 66*z^2 + 31*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((32*(-4 + 4*z - 510*z^2 + 1140*z^3 - 865*z^4 - 36*z^5 + 36*z^6))/
            (15*(-1 + z)*z^2) - (64*(17 - 27*z + 35*z^2)*H[0, z])/
            (3*(-1 + z)))*H[1, z] - (32*(31 - 36*z + 55*z^2)*H[1, z]^2)/
          (3*(-1 + z)) - (4*(-181 + 13*z + 9*z^2 + 15*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(95 + 63*z + 43*z^2 + 59*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
       ((-4*(720 + 9885*z - 4895*z^2 - 5125*z^3 + 19588*z^4 - 30343*z^5 - 
            14823*z^6 + 24813*z^7))/(135*(-1 + z)^2*z*(1 + z)) - 
         (32*(-6 - 6*z - 209*z^2 - 417*z^3 - 197*z^4 + 54*z^5 + 54*z^6)*
           H[-1, z])/(9*z^2*(1 + z)) - (16*(49 + 72*z + 97*z^2)*H[-1, z]^2)/
          (3*(1 + z)) + ((4*(-24 - 841*z^2 - 220*z^3 + 10940*z^4 - 883*z^5 - 
              8460*z^6 + 1998*z^7))/(45*(-1 + z)*z^2*(1 + z)) + 
           (8*(5 + 72*z + 53*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (2*(-185 - 177*z - 119*z^2 + 81*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((4*(313 - 663*z + 1132*z^2))/(9*(-1 + z)) + 
           (16*(3 + 7*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         (8*(1 + z^2)*H[1, z]^2)/(-1 + z) - 
         (4*(191 - 183*z + 117*z^2 + 275*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(43 + z + 15*z^2 + 117*z^3)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
       ((4*(-213 - 1227*z - 10997*z^2 - 17603*z^3 + 42290*z^4 + 23077*z^5 - 
            31457*z^6 - 5427*z^7 + 1917*z^8))/(135*(-1 + z)^2*z^2*(1 + z)) - 
         (64*(-2 - 73*z^2 - 69*z^3 + 18*z^5)*H[-1, z])/(3*z^2) - 
         (32*(19 + 24*z + 35*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(-4 + 4*z - 410*z^2 + 1140*z^3 - 965*z^4 - 36*z^5 + 36*z^6))/
            (15*(-1 + z)*z^2) + (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z] - (16*(19 + 3*z + 4*z^2 + 48*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) - (32*(31 - 36*z + 55*z^2)*H[0, z]*H[1, z])/
          (3*(-1 + z)) + (224*(1 + z^2)*H[0, -1, z])/(-1 + z) - 
         (32*(47 - 15*z + 23*z^2 + 105*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-182 + 693*z - 1073*z^2 - 1782*z^3 + 1782*z^4))/
          (9*(-1 + z)) + (64*(28 + 45*z + 28*z^2)*H[-1, z])/(9*(1 + z)) - 
         (640*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-99 + 99*z + 1310*z^2 - 2190*z^3 + 5705*z^4 - 5121*z^5 + 
              891*z^6))/(45*(-1 + z)*z^2) - (80*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] - (2*(123 - 29*z + 117*z^2 + 205*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-4*(70 - 177*z + 217*z^2))/(3*(-1 + z)) - 
           (16*(35 - 36*z + 71*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(31 - 36*z + 55*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (8*(53 - 11*z + 53*z^2 + 133*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
       ((8*(154 + 255*z + 541*z^2))/(9*(1 + z)) - 
         (32*(-59 + 9*z - 30*z^2 + 124*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, -1, z] + ((64*(-2 - 73*z^2 - 69*z^3 + 18*z^5))/(3*z^2) + 
         (64*(19 + 24*z + 35*z^2)*H[-1, z])/(1 + z) - 
         (224*(-1 + 7*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + 
       ((-8*(-32 + 96*z - 426*z^2 + 447*z^3 + 1035*z^4 - 2423*z^5 + 
            1869*z^6 - 864*z^7 + 288*z^8))/(15*(-1 + z)^3*z^2) + 
         (112*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
         (16*(80 - 22*z + 47*z^2 + 67*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(7 - 12*z + 15*z^2)*H[1, z])/(-1 + z))*H[0, -1, 0, 1, z] + 
       ((64*(-2 - 73*z^2 - 69*z^3 + 18*z^5))/(3*z^2) + 
         (64*(19 + 24*z + 35*z^2)*H[-1, z])/(1 + z) - 
         (224*(-1 + 7*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((-64*(28 + 45*z + 28*z^2))/(9*(1 + z)) + 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(57 - 5*z + 33*z^2 + 115*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-4*(-48 - 48*z - 2050*z^2 - 3951*z^3 - 
            2341*z^4 + 432*z^5 + 432*z^6))/(9*z^2*(1 + z)) - 
         (32*(23 + 24*z + 39*z^2)*H[-1, z])/(1 + z) - 
         (8*(-181 - 99*z - 107*z^2 + 259*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, -1, z] + ((32*(-6 - 6*z - 209*z^2 - 417*z^3 - 197*z^4 + 
            54*z^5 + 54*z^6))/(9*z^2*(1 + z)) + 
         (32*(49 + 72*z + 97*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(147 + 93*z + 91*z^2 + 85*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(-12 + 2071*z^2 + 3215*z^3 - 6361*z^4 - 
            9209*z^5 + 3947*z^6 + 11257*z^7 - 5*z^8 - 7747*z^9 + 2484*z^11))/
          (45*(-1 + z)^3*z^2*(1 + z)^3) - (32*(61 + 36*z + 85*z^2)*H[-1, z])/
          (3*(1 + z)) - (8*(79 - 38*z - z^2 + 80*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 - 36*z + 43*z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((8*(12 - 24*z + 490*z^2 + 1284*z^3 - 9572*z^4 + 
            12599*z^5 - 213*z^6 - 8755*z^7 + 4068*z^8 + 81*z^9))/
          (45*(-1 + z)^3*z^2*(1 + z)) + (8*(31 + 24*z + 47*z^2)*H[-1, z])/
          (1 + z) + (16*(-67 - 43*z - 40*z^2 + 20*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(133 - 144*z + 253*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((32*(-6 - 6*z - 209*z^2 - 417*z^3 - 197*z^4 + 54*z^5 + 54*z^6))/
          (9*z^2*(1 + z)) + (32*(49 + 72*z + 97*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(147 + 93*z + 91*z^2 + 85*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((4*(-99 + 1664*z^2 - 840*z^3 + 1745*z^4 - 
            1851*z^5 - 4230*z^6 + 891*z^7))/(45*(-1 + z)*z^2*(1 + z)) + 
         (160*(1 + z^2)*H[-1, z])/(1 + z) - (16*(-1 - 14*z + 11*z^2)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(13 - 9*z + 22*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
       ((64*(-2 - 73*z^2 - 69*z^3 + 18*z^5))/(3*z^2) + 
         (64*(19 + 24*z + 35*z^2)*H[-1, z])/(1 + z) - 
         (224*(-1 + 7*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((-64*(28 + 45*z + 28*z^2))/(9*(1 + z)) + 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(57 - 5*z + 33*z^2 + 115*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((-64*(28 + 45*z + 28*z^2))/(9*(1 + z)) + 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(57 - 5*z + 33*z^2 + 115*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((8*(35 - 357*z + 344*z^2))/(9*(-1 + z)) + 
         (8*(71 - 5*z + 71*z^2 + 139*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, 1, z] - 
       (64*(19 + 24*z + 35*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (8*(221 - 85*z + 135*z^2 + 385*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(19 + 24*z + 35*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) - (1280*(1 + z^2)*H[0, -1, -1, 1, 1, z])/(3*(1 + z)) - 
       (16*(37 + 51*z + 57*z^2 + 31*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (112*(1 + z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) - (112*(1 + z^2)*H[0, -1, 0, 1, -1, z])/(3*(1 + z)) - 
       (16*(339 - 155*z + 171*z^2 + 685*z^3)*H[0, -1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(19 + 24*z + 35*z^2)*H[0, -1, 1, -1, -1, 
          z])/(1 + z) - (1280*(1 + z^2)*H[0, -1, 1, -1, 1, z])/(3*(1 + z)) - 
       (32*(99 - 35*z + 51*z^2 + 205*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) - (1280*(1 + z^2)*H[0, -1, 1, 1, -1, z])/
        (3*(1 + z)) + (64*(-53 - 27*z - 51*z^2 + 43*z^3)*
         H[0, 0, -1, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
       (32*(49 + 72*z + 97*z^2)*H[0, 0, -1, -1, 1, z])/(3*(1 + z)) + 
       (4*(-287 - 153*z - 45*z^2 + 85*z^3)*H[0, 0, -1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (8*(473 + 25*z + 233*z^2 + 285*z^3)*
         H[0, 0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (32*(49 + 72*z + 97*z^2)*H[0, 0, -1, 1, -1, z])/(3*(1 + z)) - 
       (32*(183 - 55*z + 87*z^2 + 425*z^3)*H[0, 0, -1, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(-1349 - 259*z - 527*z^2 + 935*z^3)*
         H[0, 0, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (4*(557 + 123*z + 307*z^2 + 245*z^3)*H[0, 0, 0, -1, 1, z])/
        ((-1 + z)*(1 + z)) + (16*(11 + 22*z - 61*z^2 + 92*z^3)*
         H[0, 0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
       (16*(-82 - 21*z - 44*z^2 + 43*z^3)*H[0, 0, 0, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(557 + 123*z + 307*z^2 + 245*z^3)*
         H[0, 0, 0, 1, -1, z])/((-1 + z)*(1 + z)) - 
       (16*(121 - 30*z + 31*z^2 + 558*z^3)*H[0, 0, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (32*(49 + 72*z + 97*z^2)*H[0, 0, 1, -1, -1, 
          z])/(3*(1 + z)) - (160*(1 + z^2)*H[0, 0, 1, -1, 1, z])/(1 + z) + 
       (4*(495 + 137*z + 261*z^2 + 339*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (8*(161 - 59*z + 89*z^2 + 605*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(213 - 85*z + 117*z^2 + 395*z^3)*H[0, 0, 1, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(157 + 33*z + 157*z^2 + 321*z^3)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(19 + 24*z + 35*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) - 
       (1280*(1 + z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) - 
       (1280*(1 + z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) + 
       (32*(99 - 35*z + 51*z^2 + 205*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (8*(75 + 23*z + 75*z^2 + 167*z^3)*
         H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (1280*(1 + z^2)*H[0, 1, 1, -1, -1, z])/(3*(1 + z)) + 
       (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)) + 
       ((4752 - 29233*z - 552187*z^2 + 42768*z^3)/(405*z) + 
         ((2*(792 - 27601*z + 19817*z^2 - 26872*z^3 - 79114*z^4 + 7128*z^5))/
            (135*(-1 + z)*z*(1 + z)) - (8*(-66 - 66*z - 2395*z^2 - 2790*z^3 - 
              1735*z^4 + 594*z^5 + 594*z^6)*H[-1, z])/(45*z^2*(1 + z)) - 
           (8*(21 + 42*z + 65*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-1815 - 2285*z - 1815*z^2 - 5213*z^3 + 1188*z^5))/
            (45*(-1 + z)*(1 + z)) + (4*(47 + 6*z + 91*z^2)*H[-1, z])/
            (3*(1 + z)) + (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((-4*z*(79 + 49*z^2))/(9*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[-1, z])/
            (1 + z))*H[0, z]^3 + (z*(3 + 5*z^2)*H[0, z]^4)/
          (3*(-1 + z)*(1 + z)) + ((-4*(-727 + 5015*z))/27 - 
           (484*(1 + z^2)*H[0, z])/(9*(-1 + z)) - (2*(9 - 84*z + 97*z^2)*
             H[0, z]^2)/(3*(-1 + z)) + (8*(1 + z^2)*H[0, z]^3)/(-1 + z))*
          H[1, z] + ((-242*(1 + z))/9 + (44*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
           (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         ((8*(-66 - 66*z - 2395*z^2 - 2790*z^3 - 1735*z^4 + 594*z^5 + 
              594*z^6))/(45*z^2*(1 + z)) + (16*(21 + 42*z + 65*z^2)*H[-1, z])/
            (3*(1 + z)) + ((-16*(17 + 3*z - 15*z^2 + 43*z^3))/
              (3*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, z])/(1 + z))*
            H[0, z] - (4*(-3 - z - 5*z^2 + z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) - (96*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
          H[0, -1, z] + (8*(3 + 2*z + 3*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((4*(-373 + 131*z^2))/(9*(-1 + z)) - 96*(1 + z)*H[-1, z] + 
           (128*(1 + z^2)*H[-1, z]^2)/(1 + z) + (4*(9 - 84*z + 97*z^2)*
             H[0, z])/(3*(-1 + z)) - (2*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) + 
           ((-176*(1 + z^2))/(3*(-1 + z)) - (64*(1 + z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (96*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, z] + 
         (32*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
         ((-16*(21 + 42*z + 65*z^2))/(3*(1 + z)) + 
           (16*(-11 + 3*z - 13*z^2 + 5*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + (96*(1 + z) - (256*(1 + z^2)*H[-1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
         ((8*(115 - 29*z + 25*z^2 + 81*z^3))/(3*(-1 + z)*(1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) + (8*(-13 + z - 15*z^2 + 3*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) + (192*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-8*(39 - 42*z + 47*z^2))/(3*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(3 + z^2)*H[0, z])/(-1 + z))*
          H[0, 0, 1, z] + (96*(1 + z) - (256*(1 + z^2)*H[-1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
         ((88*(1 + z^2))/(-1 + z) + (64*(1 + z^2)*H[0, z])/(-1 + z))*
          H[0, 1, 1, z] + (256*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
         (256*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
         (128*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
         (128*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (192*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (64*z*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (64*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
         (256*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))*Log[Q2/mu2] + 
       ((10*(211 + 508*z))/27 + ((484*(1 + z^2))/(9*(-1 + z)) - 
           (88*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (44*z*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         (242*(1 + z)*H[1, z])/9 + (88*(1 + z^2)*H[0, -1, z])/(3*(1 + z)))*
        Log[Q2/mu2]^2 - (242*(1 + z)*Log[Q2/mu2]^3)/27 + 
       z2^2*((2*(44 - 758*z + 1126*z^2 + 2582*z^3 - 5133*z^4 - 1611*z^5 + 
            6151*z^6 - 617*z^7 - 2256*z^8 + 504*z^9))/(15*(-1 + z)^3*
           (1 + z)^3) - (4*(-35 + 72*z + 13*z^2)*H[-1, z])/(15*(1 + z)) + 
         (8*(45 + 156*z + 5*z^2 + 54*z^3)*H[0, z])/(15*(-1 + z)*(1 + z)) + 
         (4*(179 - 216*z + 399*z^2)*H[1, z])/(5*(-1 + z)) - 
         (2*(-7 + 63*z + 31*z^2 + 121*z^3)*Log[Q2/mu2])/
          (5*(-1 + z)*(1 + z))) + 
       z3*((-2*(-1278 + 59001*z - 20490*z^2 - 50969*z^3 + 135094*z^4 - 
            18760*z^5 - 175471*z^6 + 10908*z^7 + 63045*z^8))/
          (135*(-1 + z)^2*z*(1 + z)^2) + (4*(-72 - 72*z - 2734*z^2 - 
            5289*z^3 - 2203*z^4 + 648*z^5 + 648*z^6)*H[-1, z])/
          (9*z^2*(1 + z)) + (8*(217 + 216*z + 361*z^2)*H[-1, z]^2)/
          (3*(1 + z)) + ((-4*(360 + 8590*z - 4455*z^2 - 23842*z^3 + 
              11625*z^4 + 21506*z^5 - 11820*z^6 - 8471*z^7 + 4230*z^8 + 
              1917*z^9))/(45*(-1 + z)^3*(1 + z)^3) - 
           (16*(101 + 108*z + 173*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*z*(53 + 91*z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((4*(-147 + 147*z + 7240*z^2 - 12870*z^3 + 11830*z^4 - 5553*z^5 + 
              1323*z^6))/(45*(-1 + z)*z^2) + (8*(211 - 288*z + 415*z^2)*
             H[0, z])/(3*(-1 + z)))*H[1, z] + (16*(13 - 12*z + 23*z^2)*
           H[1, z]^2)/(-1 + z) + (4*(323 - 323*z + 217*z^2 + 359*z^3)*
           H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(65 - 59*z - 35*z^2 + 273*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((8*(-105 - 120*z - 33*z^2 + 70*z^3))/(3*(-1 + z)*(1 + z)) + 
           (192*(1 + z^2)*H[-1, z])/(1 + z) - (16*z*(7 + 9*z^2)*H[0, z])/
            ((-1 + z)*(1 + z)) - (144*(1 + z^2)*H[1, z])/(-1 + z))*
          Log[Q2/mu2]) + z2*((4*(11025 - 89695*z + 1127055*z^2 - 52095*z^3 - 
            1675544*z^4 - 25110*z^5 + 151389*z^6))/(2025*(-1 + z)*z*
           (1 + z)) - (4*(-65 - 99*z - 99*z^2 + 455*z^3)*z3)/
          (3*(-1 + z)*(1 + z)) + (2*(-639 - 2241*z - 14341*z^2 - 22969*z^3 + 
            89800*z^4 - 13009*z^5 - 45331*z^6 + 3699*z^7 + 5751*z^8)*
           H[-1, z])/(135*(-1 + z)^2*z^2*(1 + z)) - 
         (2*(-96 - 96*z - 3350*z^2 - 6561*z^3 - 2771*z^4 + 864*z^5 + 864*z^6)*
           H[-1, z]^2)/(9*z^2*(1 + z)) - (32*(19 + 24*z + 35*z^2)*H[-1, z]^3)/
          (3*(1 + z)) + ((4*(1161 + 11256*z + 50795*z^2 + 2961*z^3 - 
              83142*z^4 - 27060*z^5 + 25750*z^6 + 12663*z^7 + 5076*z^8))/
            (135*(-1 + z)^2*z*(1 + z)^2) + (4*(-264 - 264*z - 12490*z^2 - 
              25755*z^3 - 11815*z^4 + 2376*z^5 + 2376*z^6)*H[-1, z])/
            (45*z^2*(1 + z)) + (16*(119 + 90*z + 179*z^2)*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z] + 
         ((-2*(1890 + 8035*z - 135*z^2 - 22063*z^3 - 10500*z^4 + 21644*z^5 + 
              12855*z^6 - 11339*z^7 - 4230*z^8 + 3483*z^9))/
            (45*(-1 + z)^3*(1 + z)^3) - (8*(107 + 126*z + 191*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(-45 + 16*z - 27*z^2 + 40*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((2*(71 - 71*z - 1000*z^2 + 11420*z^3 - 21270*z^4 + 189*z^5 + 
              5301*z^6))/(45*(-1 + z)*z^2) - (4*(-123 + 123*z + 655*z^2 - 
              1110*z^3 + 9235*z^4 - 5337*z^5 + 1107*z^6)*H[0, z])/
            (45*(-1 + z)*z^2) + (4*(49 - 180*z + 157*z^2)*H[0, z]^2)/
            (3*(-1 + z)))*H[1, z] + ((-4*(46 - 216*z + 379*z^2))/
            (9*(-1 + z)) - (8*(1 + 5*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((8*(-44 + 88*z - 1805*z^2 + 3172*z^3 + 609*z^4 - 3469*z^5 + 
              938*z^6 + 815*z^7 - 648*z^8 + 324*z^9))/(15*(-1 + z)^3*z^2*
             (1 + z)) - (8*(185 + 72*z + 233*z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(43 - 83*z + 35*z^2 + 53*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (16*(83 - 144*z + 179*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
         ((4*(-123 + 488*z^2 + 1595*z^3 + 6560*z^4 - 3247*z^5 - 4230*z^6 + 
              1107*z^7))/(45*(-1 + z)*z^2*(1 + z)) + (256*(1 + z^2)*H[-1, z])/
            (3*(1 + z)) - (8*(11 - 153*z - 27*z^2 + 265*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(1 + 25*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, 1, z] - (32*(82 - 61*z + 57*z^2 + 24*z^3)*H[0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(99 - 77*z + 51*z^2 + 163*z^3)*
           H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(739 - 647*z + 405*z^2 + 143*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (4*(11 - 457*z + 33*z^2 + 661*z^3)*
           H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(99 - 77*z + 51*z^2 + 163*z^3)*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-25 + 23*z - 11*z^2 + 37*z^3)*
           H[0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((-8*(40 + 435*z + 25*z^2 - 2304*z^3 + 594*z^5))/
            (45*(-1 + z)*(1 + z)) - (8*(-15 - 30*z + 29*z^2)*H[-1, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
           ((4*(69 + 139*z - 3*z^2 + 7*z^3))/(3*(-1 + z)*(1 + z)) + 
             (176*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
           (2*(15 + 8*z + 17*z^2)*H[0, z]^2)/(1 + z) + 
           ((16*(5 - 21*z + 38*z^2))/(3*(-1 + z)) + (16*(1 + z^2)*H[0, z])/
              (-1 + z))*H[1, z] - (8*(7 + 5*z^2)*H[0, -1, z])/(1 + z) + 
           (8*(-5 + 3*z - 7*z^2 + z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
          Log[Q2/mu2] - (88*(1 + z + z^2)*Log[Q2/mu2]^2)/(3*(1 + z)))) + 
     CF^2*NF*TF*((-51552 + 54148*z + 1183877*z^2 - 567648*z^3)/(2025*z) - 
       (16*(-143 + 121*z + 136*z^2 + 328*z^3)*z2^2)/(45*(-1 + z)*(1 + z)) + 
       ((-16992 + 79151*z - 1397697*z^2 + 830467*z^3 + 2342739*z^4 - 
           399168*z^5)/(2025*(-1 + z)*z*(1 + z)) + 
         (32*(-1071 - 1611*z - 66670*z^2 - 114510*z^3 - 51820*z^4 + 
            17739*z^5 + 12879*z^6)*H[-1, z])/(2025*z^2*(1 + z)) - 
         (64*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6)*
           H[-1, z]^2)/(45*z^2*(1 + z)) - (256*(4 + 9*z + 10*z^2)*H[-1, z]^3)/
          (27*(1 + z)))*H[0, z] + 
       ((-2*(12960 - 39355*z + 365760*z^2 - 41460*z^3 - 598727*z^4 + 
            116640*z^5 + 103032*z^6))/(2025*(-1 + z)*z*(1 + z)) + 
         (64*(-27 - 27*z - 980*z^2 - 1530*z^3 - 950*z^4 + 243*z^5 + 243*z^6)*
           H[-1, z])/(135*z^2*(1 + z)) + (64*(13 + 27*z + 31*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^2 + 
       ((-2*(75 + 1075*z + 11415*z^2 - 4001*z^3 + 7776*z^5))/
          (405*(-1 + z)*(1 + z)) - (32*(43 + 54*z + 79*z^2)*H[-1, z])/
          (27*(1 + z)))*H[0, z]^3 + ((-91 + 93*z - 273*z^2 - 89*z^3)*
         H[0, z]^4)/(27*(-1 + z)*(1 + z)) + 
       ((-1152 - 43827*z + 76157*z^2 + 11232*z^3)/(135*z) - 
         (4*(577 + 3858*z - 8*z^2 + 3240*z^3)*H[0, z])/(81*(-1 + z)) + 
         (20*(-55 - 210*z + 14*z^2)*H[0, z]^2)/(27*(-1 + z)) + 
         (8*(-17 - 216*z + 127*z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
       ((-4*(310 + 121*z))/9 + (8*(-150 + 118*z - 273*z^2 - 54*z^3 + 90*z^4)*
           H[0, z])/(9*(-1 + z)) - (364*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*
        H[1, z]^2 + ((-56*(5 + 9*z))/9 - (32*(22 - 9*z + 28*z^2)*H[0, z])/
          (27*(-1 + z)))*H[1, z]^3 - (40*(1 + z)*H[1, z]^4)/9 + 
       ((-32*(-1071 - 1611*z - 66670*z^2 - 114510*z^3 - 51820*z^4 + 
            17739*z^5 + 12879*z^6))/(2025*z^2*(1 + z)) + 
         (128*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6)*
           H[-1, z])/(45*z^2*(1 + z)) + (256*(4 + 9*z + 10*z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((-64*(6 + 19*z^2 + 300*z^3 - 300*z^4 - 703*z^5 + 
              180*z^6 + 108*z^7))/(45*(-1 + z)*z^2*(1 + z)) - 
           (128*(3 + 6*z + 7*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (64*(6 - 7*z + 9*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (128*(3 - 6*z + 7*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
       ((4*(-288 + 1787*z + 3960*z^2 - 6947*z^3 + 8208*z^4))/
          (135*(-1 + z)*z) + (128*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 
            351*z^5 + 81*z^6)*H[-1, z])/(135*z^2*(1 + z)) + 
         (8*(-203 + 1770*z - 1916*z^2 - 324*z^3 + 540*z^4)*H[0, z])/
          (27*(-1 + z)) - (8*(11 - 48*z + 49*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-16*(-43 + 58*z - 100*z^2 - 108*z^3 + 180*z^4))/(9*(-1 + z)) - 
           (16*(7 - 36*z + 31*z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] + 
         (16*(17 - 36*z + 41*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
         (128*(3 - 6*z + 7*z^2)*H[0, -1, z])/(3*(-1 + z)))*H[0, 1, z] - 
       (8*(67 - 216*z + 211*z^2)*H[0, 1, z]^2)/(9*(-1 + z)) + 
       ((-128*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6))/
          (45*z^2*(1 + z)) - (512*(4 + 9*z + 10*z^2)*H[-1, z])/(9*(1 + z)) + 
         (128*(3 + 6*z + 7*z^2)*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
       ((-128*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 351*z^5 + 81*z^6))/
          (135*z^2*(1 + z)) - (128*(3 - 6*z + 7*z^2)*H[0, z])/(3*(-1 + z)))*
        H[0, -1, 1, z] + ((128*(-9 - 896*z^2 + 350*z^3 - 320*z^4 - 916*z^5 + 
            540*z^6 + 81*z^7))/(135*(-1 + z)*z^2*(1 + z)) - 
         (256*(4 + 9*z + 10*z^2)*H[-1, z])/(9*(1 + z)) - 
         (128*(8 + 3*z^2 + 5*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (256*(3 - 6*z + 7*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, -1, z] + 
       ((-4*(-3195 + 16205*z - 5145*z^2 - 31417*z^3 + 15120*z^4 + 18792*z^5))/
          (135*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
         (16*(7 - 72*z + 49*z^2)*H[0, z])/(9*(-1 + z)) + 
         (64*(25 - 63*z + 67*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
       ((-128*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 351*z^5 + 81*z^6))/
          (135*z^2*(1 + z)) - (128*(3 - 6*z + 7*z^2)*H[0, z])/(3*(-1 + z)))*
        H[0, 1, -1, z] + ((16*(-5 + 40*z - 76*z^2 - 54*z^3 + 90*z^4))/
          (3*(-1 + z)) + (256*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
         (32*(2 - 12*z + 7*z^2)*H[0, z])/(3*(-1 + z)) - 
         (64*(4 - 9*z + 10*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] + 
       (512*(4 + 9*z + 10*z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) - 
       (256*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) + 
       (256*(4 + 9*z + 10*z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) + 
       (128*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) + 
       (448*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) + 
       (8*(57 + 89*z + 63*z^2 + 95*z^3)*H[0, 0, 0, 1, z])/
        (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[0, 0, 1, -1, z])/
        (9*(1 + z)) - (16*(43 - 13*z + 25*z^2 + 113*z^3)*H[0, 0, 1, 1, z])/
        (9*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[0, 1, -1, 1, z])/
        (9*(1 + z)) - (256*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) + 
       (16*(19 - 48*z + 45*z^2)*H[0, 1, 1, 1, z])/(3*(-1 + z)) + 
       ((1152 - 34733*z - 36877*z^2 + 10368*z^3)/(135*z) + 
         ((4*(288 - 1124*z - 2462*z^2 - 6333*z^3 - 5571*z^4 + 2592*z^5))/
            (135*(-1 + z)*z*(1 + z)) - (64*(-6 - 6*z - 215*z^2 - 270*z^3 - 
              155*z^4 + 54*z^5 + 54*z^6)*H[-1, z])/(45*z^2*(1 + z)) - 
           (64*(3 + 6*z + 7*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(15 - 1205*z + 1875*z^2 + 631*z^3 + 864*z^5))/
            (45*(-1 + z)*(1 + z)) + (32*(7 + 6*z + 11*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(23 - 17*z + 69*z^2 + 29*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + ((40*(80 + 47*z))/27 + 
           (64*(26 - 18*z + 47*z^2)*H[0, z])/(9*(-1 + z)) + 
           (8*(19 + 24*z + 3*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((32*(8 + 15*z))/3 + (64*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (160*(1 + z)*H[1, z]^3)/9 + 
         ((64*(-6 - 6*z - 215*z^2 - 270*z^3 - 155*z^4 + 54*z^5 + 54*z^6))/
            (45*z^2*(1 + z)) + (128*(3 + 6*z + 7*z^2)*H[-1, z])/(3*(1 + z)) - 
           (128*(1 + 5*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
         ((16*(-46 - 36*z + 55*z^2))/(9*(-1 + z)) + 
           (32*(2 - 12*z + 13*z^2)*H[0, z])/(3*(-1 + z)) - 
           (32*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (128*(3 + 6*z + 7*z^2)*H[0, -1, -1, z])/(3*(1 + z)) + 
         (64*(11 - z + 5*z^2 + 9*z^3)*H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(7 - 24*z + 21*z^2)*H[0, 0, 1, z])/(3*(-1 + z)) + 
         (16*(1 + 3*z^2)*H[0, 1, 1, z])/(-1 + z))*Log[Q2/mu2] + 
       ((92*(11 + 4*z))/9 + ((-8*(-5 - 66*z + 75*z^2))/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (4*(7 - z + 21*z^2 + 13*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-16*(26 + 59*z))/9 - (160*(1 + z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] - 24*(1 + z)*H[1, z]^2 + (64*(1 + z^2)*H[0, -1, z])/
          (3*(1 + z)) - 8*(1 + z)*H[0, 1, z])*Log[Q2/mu2]^2 + 
       ((-8*(5 + z))/3 + (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
         (32*(1 + z)*H[1, z])/3)*Log[Q2/mu2]^3 + 
       z3*((-4*(-2141 - 4025*z - 3755*z^2 - 503*z^3 + 432*z^4 + 1944*z^5))/
          (27*(-1 + z)*(1 + z)) + (128*(7 + 18*z + 19*z^2)*H[-1, z])/
          (9*(1 + z)) + (8*(297 + 449*z + 375*z^2 + 47*z^3)*H[0, z])/
          (9*(-1 + z)*(1 + z)) - (16*(-5 - 108*z + 25*z^2)*H[1, z])/
          (9*(-1 + z)) + (16*(-19 - 43*z - 41*z^2 + 15*z^3)*Log[Q2/mu2])/
          (3*(-1 + z)*(1 + z))) + 
       z2*((4*(8640 - 166535*z + 248915*z^2 + 141055*z^3 - 494587*z^4 - 
            42120*z^5 + 103032*z^6))/(2025*(-1 + z)*z*(1 + z)) - 
         (64*(-27 - 27*z - 1090*z^2 - 1800*z^3 - 940*z^4 + 513*z^5 + 243*z^6)*
           H[-1, z])/(135*z^2*(1 + z)) - (128*(4 + 9*z + 10*z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((4*(3615 + 1315*z + 7575*z^2 + 8251*z^3 + 
              10800*z^4 + 10584*z^5))/(135*(-1 + z)*(1 + z)) + 
           (128*(5 + 9*z + 11*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] + 
         (4*(133 + 93*z + 271*z^2 + 231*z^3)*H[0, z]^2)/
          (9*(-1 + z)*(1 + z)) + ((16*(-12 + 12*z - 1170*z^2 + 1460*z^3 - 
              895*z^4 - 18*z^5 + 558*z^6))/(45*(-1 + z)*z^2) - 
           (16*(9 - 84*z + 65*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (16*(47 - 90*z + 65*z^2)*H[1, z]^2)/(9*(-1 + z)) - 
         (64*(9 - 3*z + 3*z^2 + 7*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(13 - 54*z + 58*z^2)*H[0, 1, z])/(9*(-1 + z)) + 
         ((-16*(-610 - 930*z + 675*z^2 + 379*z^3 + 216*z^5))/
            (45*(-1 + z)*(1 + z)) - (64*(3 + 6*z + 7*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(10 + 8*z + 17*z^2 + 15*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(11 - 12*z + 3*z^2)*H[1, z])/
            (3*(-1 + z)))*Log[Q2/mu2] + (8*(15 + 38*z + 15*z^2)*
           Log[Q2/mu2]^2)/(3*(1 + z)))) + 
     CF^3*((-31456 + 346981*z + 589914*z^2 - 389664*z^3)/(900*z) - 
       (8*(-489 - 1689*z + 153*z^2 + 361*z^3)*z5)/(3*(-1 + z)*(1 + z)) + 
       ((-23776 - 122065*z - 773801*z^2 + 1017307*z^3 + 1447827*z^4 - 
           823392*z^5)/(900*(-1 + z)*z*(1 + z)) - 
         (4*(-3002 - 7490*z - 21699*z^2 - 60302*z^3 - 8759*z^4 + 56430*z^5 + 
            18198*z^6)*H[-1, z])/(225*z^2*(1 + z)) + 
         (4*(-708 - 828*z - 23985*z^2 - 37480*z^3 + 5765*z^4 + 21672*z^5 + 
            7092*z^6)*H[-1, z]^2)/(75*z^2*(1 + z)) - 
         (8*(-12 - 12*z - 1285*z^2 - 2700*z^3 - 1955*z^4 + 108*z^5 + 108*z^6)*
           H[-1, z]^3)/(45*z^2*(1 + z)) - (8*(5 + 6*z + 9*z^2)*H[-1, z]^4)/
          (1 + z))*H[0, z] + ((16032 + 20019*z + 133577*z^2 + 22698*z^3 - 
           215876*z^4 - 99792*z^5 + 72792*z^6)/(450*(-1 + z)*z*(1 + z)) - 
         (4*(-868 - 132*z - 33282*z^2 - 4143*z^3 + 87875*z^4 - 3993*z^5 - 
            54257*z^6 + 468*z^7 + 8532*z^8)*H[-1, z])/(75*(-1 + z)^2*z^2*
           (1 + z)) + (2*(-40 - 40*z - 1867*z^2 - 3622*z^3 - 1935*z^4 + 
            360*z^5 + 360*z^6)*H[-1, z]^2)/(3*z^2*(1 + z)) + 
         (16*(66 + 75*z + 116*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z]^2 + 
       ((-1760 + 1845*z - 176550*z^2 + 26295*z^3 + 391433*z^4 - 41100*z^5 - 
           246451*z^6 + 12960*z^7 + 34128*z^8)/(225*(-1 + z)^2*z*(1 + z)^2) - 
         (4*(-16 - 16*z - 1042*z^2 - 2064*z^3 - 995*z^4 + 144*z^5 + 144*z^6)*
           H[-1, z])/(9*z^2*(1 + z)) - (4*(617 + 432*z + 905*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^3 + 
       ((-1005 + 11995*z + 1935*z^2 - 37393*z^3 - 855*z^4 + 39489*z^5 - 
           75*z^6 - 17579*z^7 + 3168*z^9)/(180*(-1 + z)^3*(1 + z)^3) + 
         (2*(89 + 60*z + 129*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^4 + 
       ((15 - 53*z + 105*z^2 - 99*z^3)*H[0, z]^5)/(30*(-1 + z)*(1 + z)) + 
       ((-18624 - 94759*z + 343209*z^2 - 144576*z^3)/(300*z) + 
         ((-192 + 4935*z - 9476*z^2 - 2950*z^3 + 1728*z^4)*H[0, z])/
          (15*(-1 + z)*z) + ((-616 + 2388*z - 8874*z^2 - 1217*z^3 + 5544*z^4)*
           H[0, z]^2)/(15*(-1 + z)*z) + (8*(-4 + 4*z - 880*z^2 + 1875*z^3 - 
            860*z^4 - 36*z^5 + 36*z^6)*H[0, z]^3)/(45*(-1 + z)*z^2) - 
         (2*(27 - 60*z + 67*z^2)*H[0, z]^4)/(3*(-1 + z)))*H[1, z] + 
       ((96 - 6574*z + 2659*z^2 + 864*z^3)/(15*z) + 
         ((-677 + 1128*z - 1195*z^2)*H[0, z])/(3*(-1 + z)) - 
         (2*(-154 + 154*z - 470*z^2 - 760*z^3 + 2685*z^4 - 2886*z^5 + 
            1386*z^6)*H[0, z]^2)/(15*(-1 + z)*z^2) - 
         (8*(55 - 108*z + 127*z^2)*H[0, z]^3)/(9*(-1 + z)))*H[1, z]^2 + 
       (21 - 107*z + (4*(145 - 136*z + 315*z^2)*H[0, z])/(9*(-1 + z)) + 
         (4*(37 - 36*z + 45*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^3 + 
       (4*(4 + 7*z) + (28*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^4 + 
       4*(1 + z)*H[1, z]^5 + ((4*(-3002 - 7490*z - 21699*z^2 - 60302*z^3 - 
            8759*z^4 + 56430*z^5 + 18198*z^6))/(225*z^2*(1 + z)) - 
         (8*(-708 - 828*z - 23985*z^2 - 37480*z^3 + 5765*z^4 + 21672*z^5 + 
            7092*z^6)*H[-1, z])/(75*z^2*(1 + z)) + 
         (8*(-12 - 12*z - 1285*z^2 - 2700*z^3 - 1955*z^4 + 108*z^5 + 108*z^6)*
           H[-1, z]^2)/(15*z^2*(1 + z)) + (32*(5 + 6*z + 9*z^2)*H[-1, z]^3)/
          (1 + z) + ((8*(-708 - 800*z - 33604*z^2 - 12450*z^3 + 65947*z^4 + 
              28115*z^5 - 26375*z^6 - 16305*z^7 - 4860*z^8 + 1440*z^9))/
            (75*(-1 + z)^2*z^2*(1 + z)^2) - (8*(-176 - 176*z - 7455*z^2 - 
              14410*z^3 - 7405*z^4 + 1584*z^5 + 1584*z^6)*H[-1, z])/
            (15*z^2*(1 + z)) - (16*(103 + 114*z + 179*z^2)*H[-1, z]^2)/
            (1 + z))*H[0, z] + ((-4*(-32 + 64*z - 630*z^2 + 1566*z^3 - 
              3*z^4 - 3715*z^5 + 3585*z^6 + 205*z^7 - 2160*z^8 + 1080*z^9))/
            (15*(-1 + z)^3*z^2*(1 + z)) - (8*(-19 + 36*z + 5*z^2)*H[-1, z])/
            (1 + z))*H[0, z]^2 + (16*(-31 + z - 40*z^2 + 2*z^3)*H[0, z]^3)/
          (3*(-1 + z)*(1 + z)) + ((-16*(-8 + 8*z - 990*z^2 + 2340*z^3 - 
              1215*z^4 - 72*z^5 + 72*z^6)*H[0, z])/(15*(-1 + z)*z^2) + 
           (32*(-5 - 27*z + 13*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         (16*(59 - 72*z + 107*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-16*(6 + 609*z^2 - 425*z^3 - 150*z^4 + 905*z^5))/
          (15*(-1 + z)*z^2*(1 + z)) - (16*(1 + z^2)*H[-1, z])/(1 + z) - 
         (16*(104 - 47*z + 85*z^2 + 146*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(101 - 36*z + 125*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z]^2 + 
       ((-2*(2808 + 3821*z + 15258*z^2 - 24493*z^3 - 25466*z^4 + 18072*z^5))/
          (75*(-1 + z)*z*(1 + z)) - (8*(-708 - 692*z - 33367*z^2 - 6408*z^3 + 
            75350*z^4 + 21492*z^5 - 54367*z^6 - 7992*z^7 + 7092*z^8)*
           H[-1, z])/(75*(-1 + z)^2*z^2*(1 + z)) + 
         (16*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6)*
           H[-1, z]^2)/(3*z^2*(1 + z)) + (32*(71 + 84*z + 127*z^2)*
           H[-1, z]^3)/(3*(1 + z)) + 
         ((-2*(-712 + 2415*z - 9587*z^2 - 4800*z^3 + 13554*z^4 + 4680*z^5))/
            (15*(-1 + z)*z*(1 + z)) - (32*(-6 - 6*z - 485*z^2 - 730*z^3 - 
              425*z^4 + 54*z^5 + 54*z^6)*H[-1, z])/(15*z^2*(1 + z)) - 
           (32*(65 + 18*z + 77*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((-2*(-16 + 16*z - 3125*z^2 + 6260*z^3 + 615*z^4 - 5916*z^5 + 
              2916*z^6))/(15*(-1 + z)*z^2) + (64*(8 - 9*z + 2*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(-9 - 33*z + 5*z^2 + 61*z^3)*
           H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((4*(19 + 34*z + 32*z^2))/(3*(-1 + z)) + 
           (8*(-154 + 154*z + 110*z^2 - 1360*z^3 + 3905*z^4 - 2886*z^5 + 
              1386*z^6)*H[0, z])/(15*(-1 + z)*z^2) + 
           (8*(181 - 252*z + 325*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((-8*(8 - 10*z + 29*z^2))/(3*(-1 + z)) - (8*(-5 - 36*z + 3*z^2)*
             H[0, z])/(-1 + z))*H[1, z]^2 - (16*(1 + z^2)*H[1, z]^3)/
          (-1 + z) + ((-16*(-8 + 8*z - 990*z^2 + 2340*z^3 - 1215*z^4 - 
              72*z^5 + 72*z^6))/(15*(-1 + z)*z^2) + 
           (64*(29 + 3*z + 11*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(59 - 72*z + 107*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((-8*(-77 - 518*z^2 - 10*z^3 + 1525*z^4 - 443*z^5 - 
            750*z^6 + 693*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
         (160*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (4*(-25 + 218*z + 179*z^2)*H[0, z])/(3*(1 + z)) + 
         (16*(25 - 90*z + 61*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       ((8*(-708 - 828*z - 23985*z^2 - 37480*z^3 + 5765*z^4 + 21672*z^5 + 
            7092*z^6))/(75*z^2*(1 + z)) - 
         (16*(-12 - 12*z - 1285*z^2 - 2700*z^3 - 1955*z^4 + 108*z^5 + 
            108*z^6)*H[-1, z])/(15*z^2*(1 + z)) - 
         (96*(5 + 6*z + 9*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(200 + 9715*z^2 + 5255*z^3 - 7605*z^4 - 5369*z^5 + 1584*z^7))/
            (15*(-1 + z)*z^2*(1 + z)) + (64*(52 + 57*z + 90*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (8*(269 - 155*z + 303*z^2 + 423*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (32*(101 - 36*z + 125*z^2)*
           H[0, z]*H[1, z])/(3*(-1 + z)) + (32*(35 + 18*z + 29*z^2)*
           H[0, -1, z])/(3*(-1 + z)) - (32*(101 - 36*z + 125*z^2)*H[0, 1, z])/
          (3*(-1 + z)))*H[0, -1, -1, z] + 
       ((8*(-708 - 692*z - 33367*z^2 - 6408*z^3 + 75350*z^4 + 21492*z^5 - 
            54367*z^6 - 7992*z^7 + 7092*z^8))/(75*(-1 + z)^2*z^2*(1 + z)) - 
         (32*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6)*
           H[-1, z])/(3*z^2*(1 + z)) - (32*(71 + 84*z + 127*z^2)*H[-1, z]^2)/
          (1 + z) + ((16*(4 - 24*z^2 + 1840*z^3 + 515*z^4 - 2245*z^5 + 
              180*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
           (64*(65 + 18*z + 77*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (32*(-21 + 2*z - 36*z^2 + 17*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(59 - 72*z + 107*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (32*(101 - 36*z + 125*z^2)*H[0, -1, z])/(3*(-1 + z)) + 
         (32*(31 - 48*z + 63*z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, 1, z] + 
       ((8*(548 + 600*z + 33794*z^2 - 12525*z^3 - 48162*z^4 + 27652*z^5 - 
            5500*z^6 - 21179*z^7 + 18720*z^8 + 5652*z^9))/
          (75*(-1 + z)^2*z^2*(1 + z)^2) + (8*(-152 - 5575*z^2 - 5135*z^3 + 
            1368*z^5)*H[-1, z])/(15*z^2) + (32*(37 + 39*z + 63*z^2)*
           H[-1, z]^2)/(1 + z) + ((8*(16 + 3302*z^2 + 4510*z^3 - 9627*z^4 - 
              15745*z^5 + 7544*z^6 + 19860*z^7 - 1475*z^8 - 11225*z^9 + 
              2520*z^11))/(15*(-1 + z)^3*z^2*(1 + z)^3) + 
           (16*(103 + 156*z + 207*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (8*(-231 + 37*z - 175*z^2 + 273*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((32*(-8 + 8*z - 990*z^2 + 2340*z^3 - 
              1215*z^4 - 72*z^5 + 72*z^6))/(15*(-1 + z)*z^2) - 
           (160*(1 - 18*z + 13*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (32*(59 - 72*z + 107*z^2)*H[1, z]^2)/(3*(-1 + z)) + 
         (32*(102 - 99*z + 65*z^2 + 88*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(63 + 38*z + 36*z^2 + 53*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
       ((8*(-760 - 5335*z - 26140*z^2 + 27495*z^3 + 44452*z^4 - 32852*z^5 - 
            13752*z^6 + 7092*z^7))/(75*(-1 + z)^2*z*(1 + z)) - 
         (16*(-76 - 76*z - 2815*z^2 - 5775*z^3 - 2990*z^4 + 684*z^5 + 
            684*z^6)*H[-1, z])/(15*z^2*(1 + z)) - 
         (32*(31 + 45*z + 61*z^2)*H[-1, z]^2)/(1 + z) + 
         ((4*(-16 - 2309*z^2 + 2215*z^3 + 10815*z^4 - 7105*z^5 - 6000*z^6 + 
              6120*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
           (16*(53 + 180*z + 173*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (16*(71 - 8*z + 53*z^2 + 20*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-8*(260 - 474*z + 403*z^2))/(3*(-1 + z)) - 
           (16*(155 - 324*z + 323*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (8*(27 - 24*z + 43*z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(243 - 137*z + 169*z^2 + 165*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(83 + 15*z + 11*z^2 + 231*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
       ((8*(-708 - 692*z - 33367*z^2 - 6408*z^3 + 75350*z^4 + 21492*z^5 - 
            54367*z^6 - 7992*z^7 + 7092*z^8))/(75*(-1 + z)^2*z^2*(1 + z)) - 
         (32*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6)*
           H[-1, z])/(3*z^2*(1 + z)) - (32*(71 + 84*z + 127*z^2)*H[-1, z]^2)/
          (1 + z) + ((16*(4 - 24*z^2 + 1840*z^3 + 515*z^4 - 2245*z^5 + 
              180*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
           (64*(65 + 18*z + 77*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (32*(-21 + 2*z - 36*z^2 + 17*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(59 - 72*z + 107*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (32*(101 - 36*z + 125*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (32*(83 - 41*z + 35*z^2 + 199*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(16 + 587*z + 701*z^2 - 941*z^3 - 1087*z^4 + 
            144*z^5))/(5*(-1 + z)*z*(1 + z)) - 
         (32*(-2 - 2*z - 205*z^2 - 310*z^3 - 185*z^4 + 18*z^5 + 18*z^6)*
           H[-1, z])/(5*z^2*(1 + z)) - (32*(27 + 6*z + 31*z^2)*H[-1, z]^2)/
          (1 + z) + ((-16*(-77 + 367*z^2 - 315*z^3 + 1090*z^4 + 222*z^5 - 
              750*z^6 + 693*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
           (544*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (4*(405 - 279*z + 127*z^2 + 715*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((8*(-6 + 2*z + 13*z^2))/(-1 + z) + 
           (16*(-17 - 108*z + 7*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (24*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(59 - 72*z + 107*z^2)*
           H[0, -1, z])/(3*(-1 + z)) - (16*(-55 + 78*z + 125*z^2)*H[0, 1, z])/
          (3*(1 + z)))*H[0, 1, 1, z] + 
       ((16*(-12 - 12*z - 1285*z^2 - 2700*z^3 - 1955*z^4 + 108*z^5 + 
            108*z^6))/(15*z^2*(1 + z)) + (192*(5 + 6*z + 9*z^2)*H[-1, z])/
          (1 + z) - (32*(-277 + 23*z - 151*z^2 + 569*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
       ((32*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6))/
          (3*z^2*(1 + z)) + (64*(71 + 84*z + 127*z^2)*H[-1, z])/(1 + z) - 
         (32*(-29 + 159*z - 29*z^2 + 279*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + 
       ((-16*(-56 + 112*z - 695*z^2 + 408*z^3 + 1766*z^4 - 2156*z^5 - 3*z^6 + 
            980*z^7 - 792*z^8 + 396*z^9))/(15*(-1 + z)^3*z^2*(1 + z)) + 
         (64*(11 + 9*z + 17*z^2)*H[-1, z])/(3*(1 + z)) - 
         (16*(163 - 95*z + 123*z^2 + 185*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(17 - 36*z + 41*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, 0, 1, z] + 
       ((32*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6))/
          (3*z^2*(1 + z)) + (64*(71 + 84*z + 127*z^2)*H[-1, z])/(1 + z) - 
         (32*(-29 + 159*z - 29*z^2 + 279*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((32*(-2 - 2*z - 205*z^2 - 310*z^3 - 185*z^4 + 
            18*z^5 + 18*z^6))/(5*z^2*(1 + z)) + 
         (64*(27 + 6*z + 31*z^2)*H[-1, z])/(1 + z) + 
         (64*(38 - 15*z + 26*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-8*(-152 - 5575*z^2 - 5135*z^3 + 1368*z^5))/
          (15*z^2) - (64*(37 + 39*z + 63*z^2)*H[-1, z])/(1 + z) - 
         (16*(-469 - 119*z - 305*z^2 + 557*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((16*(-76 - 76*z - 2815*z^2 - 5775*z^3 - 2990*z^4 + 684*z^5 + 
            684*z^6))/(15*z^2*(1 + z)) + (64*(31 + 45*z + 61*z^2)*H[-1, z])/
          (1 + z) - (16*(169 + 67*z + 145*z^2 + 307*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, 1, z] + 
       ((-8*(64 + 6538*z^2 + 7310*z^3 - 20853*z^4 - 24855*z^5 + 18356*z^6 + 
            31380*z^7 - 4585*z^8 - 17435*z^9 + 3600*z^11))/
          (15*(-1 + z)^3*z^2*(1 + z)^3) - (16*(481 + 648*z + 913*z^2)*
           H[-1, z])/(3*(1 + z)) + (224*(2 + z + 11*z^2 + 30*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (96*(5 - 12*z + 13*z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((-2*(-32 + 64*z - 3735*z^2 - 3669*z^3 + 
            42762*z^4 - 54818*z^5 + 4861*z^6 + 33495*z^7 - 25536*z^8 + 
            6768*z^9))/(15*(-1 + z)^3*z^2*(1 + z)) + 
         (64*(9 + 6*z + 13*z^2)*H[-1, z])/(1 + z) - 
         (8*(437 - 147*z + 303*z^2 + 319*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(31 + 72*z + 31*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((16*(-76 - 76*z - 2815*z^2 - 5775*z^3 - 2990*z^4 + 684*z^5 + 
            684*z^6))/(15*z^2*(1 + z)) + (64*(31 + 45*z + 61*z^2)*H[-1, z])/
          (1 + z) - (16*(169 + 67*z + 145*z^2 + 307*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, 1, -1, z] + 
       ((8*(-154 + 1259*z^2 + 445*z^3 + 2300*z^4 - 982*z^5 - 1500*z^6 + 
            1602*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
         (64*(31 + 9*z + 37*z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(161 - 143*z + 5*z^2 + 269*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-25 - 144*z + 23*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 1, 1, z] + 
       ((32*(-14 - 14*z - 581*z^2 - 1137*z^3 - 628*z^4 + 126*z^5 + 126*z^6))/
          (3*z^2*(1 + z)) + (64*(71 + 84*z + 127*z^2)*H[-1, z])/(1 + z) - 
         (32*(-29 + 159*z - 29*z^2 + 279*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((32*(-2 - 2*z - 205*z^2 - 310*z^3 - 185*z^4 + 
            18*z^5 + 18*z^6))/(5*z^2*(1 + z)) + 
         (64*(27 + 6*z + 31*z^2)*H[-1, z])/(1 + z) + 
         (64*(38 - 15*z + 26*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((32*(-2 - 2*z - 205*z^2 - 310*z^3 - 185*z^4 + 
            18*z^5 + 18*z^6))/(5*z^2*(1 + z)) + 
         (64*(27 + 6*z + 31*z^2)*H[-1, z])/(1 + z) + 
         (64*(38 - 15*z + 26*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((8*(-11 + 93*z))/3 + (192*(1 + z^2)*H[-1, z])/
          (1 + z) + (64*(2 + 28*z + 35*z^2 + 7*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, 1, z] - 
       (192*(5 + 6*z + 9*z^2)*H[0, -1, -1, -1, -1, z])/(1 + z) - 
       (64*(71 + 84*z + 127*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (32*(255 - 25*z + 175*z^2 + 379*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(71 + 84*z + 127*z^2)*
         H[0, -1, -1, 1, -1, z])/(1 + z) - (64*(27 + 6*z + 31*z^2)*
         H[0, -1, -1, 1, 1, z])/(1 + z) - (32*(73 + 103*z + 97*z^2 + 55*z^3)*
         H[0, -1, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(11 + 9*z + 17*z^2)*H[0, -1, 0, -1, 1, z])/(3*(1 + z)) - 
       (64*(11 + 9*z + 17*z^2)*H[0, -1, 0, 1, -1, z])/(3*(1 + z)) - 
       (64*(157 - 93*z + 76*z^2 + 336*z^3)*H[0, -1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(71 + 84*z + 127*z^2)*
         H[0, -1, 1, -1, -1, z])/(1 + z) - (64*(27 + 6*z + 31*z^2)*
         H[0, -1, 1, -1, 1, z])/(1 + z) - (128*(44 - 23*z + 20*z^2 + 97*z^3)*
         H[0, -1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(27 + 6*z + 31*z^2)*H[0, -1, 1, 1, -1, z])/(1 + z) - 
       (192*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) + 
       (64*(-184 - 109*z - 169*z^2 + 134*z^3)*H[0, 0, -1, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(31 + 45*z + 61*z^2)*H[0, 0, -1, -1, 1, 
          z])/(1 + z) - (32*(182 - 119*z + 141*z^2 + 120*z^3)*
         H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(195 - z + 112*z^2 + 76*z^3)*H[0, 0, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) - (64*(31 + 45*z + 61*z^2)*H[0, 0, -1, 1, -1, 
          z])/(1 + z) - (64*(145 - 70*z + 52*z^2 + 425*z^3)*
         H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(-1573 + 547*z - 1111*z^2 + 193*z^3)*H[0, 0, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (16*(501 + 45*z + 335*z^2 + 247*z^3)*
         H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (16*(487 - 55*z + 499*z^2 + 477*z^3)*H[0, 0, 0, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(1021 - 719*z + 579*z^2 + 703*z^3)*
         H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(501 + 45*z + 335*z^2 + 247*z^3)*H[0, 0, 0, 1, -1, z])/
        ((-1 + z)*(1 + z)) - (16*(303 - 141*z - 7*z^2 + 1313*z^3)*
         H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(31 + 45*z + 61*z^2)*H[0, 0, 1, -1, -1, z])/(1 + z) - 
       (64*(31 + 9*z + 37*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) + 
       (16*(465 + 57*z + 307*z^2 + 299*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(109 - 15*z + 61*z^2 + 545*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(69 - 38*z + 36*z^2 + 117*z^3)*H[0, 0, 1, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (128*(22 - 82*z - 32*z^2 + 53*z^3)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(71 + 84*z + 127*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) - 
       (64*(27 + 6*z + 31*z^2)*H[0, 1, -1, -1, 1, z])/(1 + z) - 
       (64*(27 + 6*z + 31*z^2)*H[0, 1, -1, 1, -1, z])/(1 + z) - 
       (192*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) + 
       (128*(44 - 23*z + 20*z^2 + 97*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (32*(34 - 84*z - 23*z^2 + 75*z^3)*
         H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (64*(27 + 6*z + 31*z^2)*H[0, 1, 1, -1, -1, z])/(1 + z) - 
       (192*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) - 
       (192*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) + 
       96*(1 + z)*H[0, 1, 1, 1, 1, z] + 
       ((256 - 22741*z - 4149*z^2 + 2304*z^3)/(60*z) + 
         ((64 - 35*z + 1829*z^2 - 28*z^3 - 5988*z^4 - 1152*z^5)/
            (15*(-1 + z)*z*(1 + z)) + (8*(-16 - 40*z - 597*z^2 - 1846*z^3 - 
              637*z^4 + 360*z^5 + 144*z^6)*H[-1, z])/(15*z^2*(1 + z)) - 
           (16*(-2 - 105*z^2 - 90*z^3 + 18*z^5)*H[-1, z]^2)/(5*z^2) - 
           (32*(11 + 12*z + 19*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
         ((-96 + 78*z - 7666*z^2 + 3231*z^3 + 9583*z^4 - 864*z^5 - 576*z^6)/
            (15*(-1 + z)*z*(1 + z)) + (8*(-4 - 4*z - 260*z^2 - 545*z^3 - 
              225*z^4 + 36*z^5 + 36*z^6)*H[-1, z])/(5*z^2*(1 + z)) + 
           (48*(7 + 3*z + 9*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((225 - 1355*z + 375*z^2 + 1403*z^3 - 288*z^5)/(15*(-1 + z)*
             (1 + z)) - (8*(43 + 12*z + 51*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^3 + (11*(1 - 2*z + 5*z^2)*H[0, z]^4)/(6*(1 + z)) + 
         ((-4*(16 - 689*z + 164*z^2 + 144*z^3))/(5*z) + 
           (2*(115 - 44*z + 249*z^2)*H[0, z])/(-1 + z) - 
           (8*(-6 - 7*z + 7*z^2)*H[0, z]^2)/(-1 + z) + 
           (8*(-1 - 12*z + 7*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
         (57 + 301*z - (4*(17 - 40*z + 59*z^2)*H[0, z])/(-1 + z) - 
           (16*(4 + 3*z + 2*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         (-8*(5 + 11*z) - (96*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^3 - 
         20*(1 + z)*H[1, z]^4 + ((-8*(-16 - 40*z - 597*z^2 - 1846*z^3 - 
              637*z^4 + 360*z^5 + 144*z^6))/(15*z^2*(1 + z)) + 
           (32*(-2 - 105*z^2 - 90*z^3 + 18*z^5)*H[-1, z])/(5*z^2) + 
           (32*(11 + 12*z + 19*z^2)*H[-1, z]^2)/(1 + z) + 
           ((16*(-4 - 226*z^2 - 115*z^3 + 200*z^4 + 55*z^5))/(5*(-1 + z)*z^2*(
                1 + z)) - (32*(25 + 6*z + 29*z^2)*H[-1, z])/(1 + z))*
            H[0, z] - (8*(-11 - 11*z - 27*z^2 + z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) - (32*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
          H[0, -1, z] + (16*(7 + 11*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(16 + 447*z + 611*z^2 - 466*z^3 - 662*z^4 + 144*z^5))/
            (5*(-1 + z)*z*(1 + z)) + (64*(-1 - z - 70*z^2 - 115*z^3 - 
              60*z^4 + 9*z^5 + 9*z^6)*H[-1, z])/(5*z^2*(1 + z)) + 
           (32*(19 + 6*z + 23*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(5 - 68*z + 87*z^2))/(-1 + z) - (192*(1 + z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (4*(13 - 12*z + 47*z^2)*H[0, z]^2)/
            (-1 + z) + (32*(-1 + z) - (64*(4 - 3*z + 6*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (32*(1 + z^2)*H[1, z]^2)/(-1 + z) - 
           (32*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, z] - 
         (48*(1 - 2*z + 2*z^2)*H[0, 1, z]^2)/(-1 + z) + 
         ((-32*(-2 - 105*z^2 - 90*z^3 + 18*z^5))/(5*z^2) - 
           (64*(11 + 12*z + 19*z^2)*H[-1, z])/(1 + z) + 
           (64*(-2 + z)*(8 + z + 9*z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + ((-64*(-1 - z - 70*z^2 - 115*z^3 - 60*z^4 + 
              9*z^5 + 9*z^6))/(5*z^2*(1 + z)) - (64*(19 + 6*z + 23*z^2)*
             H[-1, z])/(1 + z) + (32*(-5 + 7*z)*(1 + z^2)*H[0, z])/
            ((-1 + z)*(1 + z)))*H[0, -1, 1, z] + 
         ((-16*(-4 - 196*z^2 + 55*z^3 + 80*z^4 - 151*z^5 + 36*z^7))/
            (5*(-1 + z)*z^2*(1 + z)) + (64*(4 - 3*z + 2*z^2)*H[-1, z])/
            (1 + z) + (16*(-53 + 5*z - 57*z^2 + 41*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-4*(155 + 895*z - 185*z^2 - 1309*z^3 + 144*z^5))/
            (5*(-1 + z)*(1 + z)) - (64*(8 + 3*z + 10*z^2)*H[-1, z])/(1 + z) + 
           (8*(-3 + 21*z + 7*z^2 + 31*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
           (16*(23 - 24*z + 39*z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
         ((-64*(-1 - z - 70*z^2 - 115*z^3 - 60*z^4 + 9*z^5 + 9*z^6))/
            (5*z^2*(1 + z)) - (64*(19 + 6*z + 23*z^2)*H[-1, z])/(1 + z) + 
           (32*(-5 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, 1, -1, z] + ((-8*(-10 - 26*z + 27*z^2))/(-1 + z) - 
           (192*(1 + z^2)*H[-1, z])/(1 + z) + (32*(11 - 6*z + 8*z^2)*H[0, z])/
            (-1 + z) - (48*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] + 
         (64*(11 + 12*z + 19*z^2)*H[0, -1, -1, -1, z])/(1 + z) + 
         (64*(19 + 6*z + 23*z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (32*(3 - 2*z + 7*z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
         (64*(19 + 6*z + 23*z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
         (192*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
         (64*(4 - 3*z + 2*z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
         (64*(8 + 3*z + 10*z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
         (16*(-83 + 17*z - 51*z^2 + 69*z^3)*H[0, 0, 0, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(5 - 3*z + 5*z^2 + 17*z^3)*
           H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
         (64*(8 + 3*z + 10*z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (32*(10 - 2*z + 7*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
          ((-1 + z)*(1 + z)) + (64*(19 + 6*z + 23*z^2)*H[0, 1, -1, -1, z])/
          (1 + z) + (192*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
         (192*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 
         96*(1 + z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       (122 + 25*z + ((9 + 2*z - 65*z^2)/(-1 + z) + 
           (16*(1 + 8*z + z^2)*H[-1, z])/(1 + z) - (64*(1 + z^2)*H[-1, z]^2)/
            (1 + z))*H[0, z] + ((-11 - 7*z - 49*z^2 - 5*z^3)/
            ((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 - 
         (2*(-3 + 5*z - 21*z^2 + 3*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         (-173 - 109*z + (8*(-2 - 18*z + 5*z^2)*H[0, z])/(-1 + z) + 
           (40*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
         (4*(-1 + 15*z) + (88*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         32*(1 + z)*H[1, z]^3 + ((-16*(1 + 8*z + z^2))/(1 + z) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (64*H[0, z])/(1 + z))*
          H[0, -1, z] + (34*(1 + z) + (64*(1 + z^2)*H[-1, z])/(1 + z) + 
           (8*(1 + 11*z^2)*H[0, z])/(-1 + z))*H[0, 1, z] - 
         (128*(1 + z^2)*H[0, -1, -1, z])/(1 + z) - 
         (64*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
         (32*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) - 
         (4*(11 + 27*z + 21*z^2 + 37*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 40*(1 + z)*H[0, 1, 1, z])*
        Log[Q2/mu2]^2 + (-13 - 5*z + (2*(1 + 8*z + 3*z^2)*H[0, z])/(-1 + z) - 
         (2*(1 + 7*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (8*(5 + z) - (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         16*(1 + z)*H[1, z]^2 - 8*(1 + z)*H[0, 1, z])*Log[Q2/mu2]^3 + 
       z2^2*((2*(-7705 - 4235*z + 21600*z^2 - 1106*z^3 - 53945*z^4 + 
            63033*z^5 + 62690*z^6 - 88308*z^7 - 24000*z^8 + 32616*z^9))/
          (75*(-1 + z)^3*(1 + z)^3) + (8*(415 + 1062*z + 1123*z^2)*H[-1, z])/
          (15*(1 + z)) + (4*(695 + 1331*z + 393*z^2 + 1301*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) - (8*(-20 - 258*z + 41*z^2)*H[1, z])/
          (5*(-1 + z)) + (8*(-81 - 15*z - 70*z^2 + 32*z^3)*Log[Q2/mu2])/
          (5*(-1 + z)*(1 + z))) + 
       z3*((-4*(-164 - 737*z - 32625*z^2 + 6013*z^3 + 74389*z^4 - 9700*z^5 - 
            48492*z^6 + 4464*z^7 + 7092*z^8))/(15*(-1 + z)^2*z*(1 + z)^2) + 
         (4*(-96 - 96*z - 4597*z^2 - 8850*z^3 - 5075*z^4 + 864*z^5 + 864*z^6)*
           H[-1, z])/(3*z^2*(1 + z)) + (816*(3 + 3*z + 5*z^2)*H[-1, z]^2)/
          (1 + z) + ((-2*(1155 + 31195*z - 45*z^2 - 93877*z^3 + 1465*z^4 + 
              90921*z^5 - 8735*z^6 - 31991*z^7 + 6000*z^8 + 2952*z^9))/
            (15*(-1 + z)^3*(1 + z)^3) - (32*(88 + 63*z + 130*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (2*(-323 + 333*z - 1045*z^2 + 587*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((4*(-316 + 316*z + 8045*z^2 - 18470*z^3 + 14235*z^4 - 5844*z^5 + 
              2844*z^6))/(15*(-1 + z)*z^2) + (32*(97 - 207*z + 247*z^2)*
             H[0, z])/(3*(-1 + z)))*H[1, z] + (8*(71 - 66*z + 129*z^2)*
           H[1, z]^2)/(-1 + z) + (8*(717 - 7*z + 447*z^2 + 491*z^3)*
           H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(1 - 22*z - 113*z^2 + 218*z^3)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)) + ((4*(-97 + 153*z + 31*z^2 - 363*z^3 + 
              72*z^5))/((-1 + z)*(1 + z)) + (16*(85 + 42*z + 113*z^2)*
             H[-1, z])/(1 + z) - (16*(-17 + 8*z - 55*z^2 + 32*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) - (16*(33 - 42*z + 47*z^2)*H[1, z])/(-1 + z))*
          Log[Q2/mu2] + (4*(41 + 73*z - 49*z^2 + 31*z^3)*Log[Q2/mu2]^2)/
          ((-1 + z)*(1 + z))) + 
       z2*((-2*(-888 + 72372*z + 45637*z^2 - 19716*z^3 - 63145*z^4 - 
            41256*z^5 + 36396*z^6))/(225*(-1 + z)*z*(1 + z)) - 
         (8*(-351 - 199*z - 625*z^2 + 687*z^3)*z3)/(3*(-1 + z)*(1 + z)) + 
         (4*(-2124 - 796*z - 89771*z^2 - 3154*z^3 + 207440*z^4 + 15646*z^5 - 
            139221*z^6 - 8496*z^7 + 21276*z^8)*H[-1, z])/(75*(-1 + z)^2*z^2*
           (1 + z)) - (4*(-292 - 292*z - 12905*z^2 - 25440*z^3 - 14515*z^4 + 
            2628*z^5 + 2628*z^6)*H[-1, z]^2)/(15*z^2*(1 + z)) - 
         (16*(157 + 186*z + 281*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((-2*(-7880 - 9090*z - 285200*z^2 - 7415*z^3 + 688201*z^4 + 
              63025*z^5 - 450257*z^6 - 45720*z^7 + 56736*z^8))/
            (75*(-1 + z)^2*z*(1 + z)^2) + (16*(-22 - 22*z - 1144*z^2 - 
              2158*z^3 - 1173*z^4 + 198*z^5 + 198*z^6)*H[-1, z])/
            (3*z^2*(1 + z)) + (16*(173 + 144*z + 269*z^2)*H[-1, z]^2)/
            (1 + z))*H[0, z] + ((-1495 - 18875*z - 4455*z^2 + 67829*z^3 + 
             21715*z^4 - 88257*z^5 - 21445*z^6 + 54127*z^7 + 6000*z^8 - 
             14184*z^9)/(15*(-1 + z)^3*(1 + z)^3) - 
           (8*(177 + 168*z + 289*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
         (2*(-393 + 355*z - 735*z^2 + 325*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + 
         ((-2*(-1416 + 1656*z - 54945*z^2 + 104860*z^3 - 16745*z^4 - 
              43344*z^5 + 14184*z^6))/(75*(-1 + z)*z^2) - 
           (16*(-87 + 87*z - 1270*z^2 + 2300*z^3 + 380*z^4 - 1533*z^5 + 
              783*z^6)*H[0, z])/(15*(-1 + z)*z^2) + 
           (24*(15 - 52*z + 47*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
         ((-8*(-6 + 6*z - 860*z^2 + 1060*z^3 - 335*z^4 - 54*z^5 + 54*z^6))/
            (15*(-1 + z)*z^2) + (16*(43 - 180*z + 139*z^2)*H[0, z])/
            (3*(-1 + z)))*H[1, z]^2 + (16*(5 - 6*z + 3*z^2)*H[1, z]^3)/
          (-1 + z) + ((8*(-148 + 296*z - 5070*z^2 + 7624*z^3 + 5143*z^4 - 
              10943*z^5 - 589*z^6 + 4255*z^7 - 1296*z^8 + 648*z^9))/
            (15*(-1 + z)^3*z^2*(1 + z)) - (320*(6 + 3*z + 8*z^2)*H[-1, z])/
            (1 + z) + (16*(343 - 233*z + 309*z^2 + 305*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (16*(85 - 252*z + 253*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, -1, z] + 
         ((16*(-75 - 165*z^2 + 1400*z^3 + 1755*z^4 - 2279*z^5 - 750*z^6 + 
              729*z^7))/(15*(-1 + z)*z^2*(1 + z)) + 
           (16*(47 + 36*z + 71*z^2)*H[-1, z])/(3*(1 + z)) - 
           (8*(33 - 355*z - 21*z^2 + 791*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(26 - 63*z + 56*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (32*(331 - 151*z + 245*z^2 + 61*z^3)*H[0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(66 - 89*z + 18*z^2 + 91*z^3)*
           H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-353 + 160*z - 224*z^2 + 37*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-11 - 133*z + 51*z^2 + 269*z^3)*
           H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(66 - 89*z + 18*z^2 + 91*z^3)*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(79 - 93*z - 2*z^2 + 84*z^3)*
           H[0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((2*(192 + 4917*z + 11557*z^2 - 5871*z^3 - 11695*z^4 + 864*z^5 + 
              576*z^6))/(15*(-1 + z)*z*(1 + z)) - 
           (16*(-6 - 6*z - 385*z^2 - 655*z^3 - 330*z^4 + 54*z^5 + 54*z^6)*
             H[-1, z])/(5*z^2*(1 + z)) - (16*(49 + 24*z + 65*z^2)*H[-1, z]^2)/
            (1 + z) + ((4*(85 + 685*z + 5*z^2 - 1123*z^3 + 288*z^5))/
              (5*(-1 + z)*(1 + z)) + (32*(37 + 12*z + 45*z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (16*(-10 + 9*z - 21*z^2 + 6*z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) + ((8*(4 + 325*z^2 + 95*z^3 + 36*z^5))/
              (5*z^2) - (16*(-7 - 24*z + 9*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
           (16*(13 - 12*z + 3*z^2)*H[1, z]^2)/(-1 + z) - 
           (32*(-1 + 10*z + 3*z^2 + 18*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
           (32*(-3 - 2*z - z^2 + 16*z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
          Log[Q2/mu2] + ((-2*(-11 - 6*z + 29*z^2))/(1 + z) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (4*(13 - 11*z + 43*z^2 + 3*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) - 112*(1 + z)*H[1, z])*
          Log[Q2/mu2]^2 + 24*(1 + z)*Log[Q2/mu2]^3)) + 
     CA*(CF*NF*TF*((2*(115992 + 1585417*z - 15559367*z^2 + 1277208*z^3))/
          (18225*z) + (16*(-18 + 17*z + 26*z^2 - 53*z^3 - 48*z^4 + 72*z^5)*
           z2^2)/(15*(-1 + z)*(1 + z)) + 
         ((-4*(-2124 + 267222*z - 434384*z^2 + 197599*z^3 + 960333*z^4 + 
              6804*z^5))/(2025*(-1 + z)*z*(1 + z)) - 
           (16*(-1071 - 1611*z - 66670*z^2 - 114510*z^3 - 51820*z^4 + 
              17739*z^5 + 12879*z^6)*H[-1, z])/(2025*z^2*(1 + z)) + 
           (32*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6)*
             H[-1, z]^2)/(45*z^2*(1 + z)) + (128*(4 + 9*z + 10*z^2)*
             H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
         ((4*(3240 - 90220*z + 113340*z^2 - 98665*z^3 - 364563*z^4 + 
              4860*z^5 + 25758*z^6))/(2025*(-1 + z)*z*(1 + z)) - 
           (32*(-27 - 27*z - 980*z^2 - 1530*z^3 - 950*z^4 + 243*z^5 + 
              243*z^6)*H[-1, z])/(135*z^2*(1 + z)) - 
           (32*(13 + 27*z + 31*z^2)*H[-1, z]^2)/(9*(1 + z)))*H[0, z]^2 + 
         ((8*(-1265 - 435*z - 1265*z^2 - 3897*z^3 + 972*z^5))/
            (405*(-1 + z)*(1 + z)) + (16*(43 + 54*z + 79*z^2)*H[-1, z])/
            (27*(1 + z)))*H[0, z]^3 - (92*z*(1 + z^2)*H[0, z]^4)/
          (27*(-1 + z)*(1 + z)) + 
         ((-4*(648 - 13367*z + 104407*z^2 + 15552*z^3))/(405*z) + 
           (8*(-661 + 1266*z - 1645*z^2 + 324*z^3)*H[0, z])/(27*(-1 + z)) + 
           (16*(-3 - 33*z + 73*z^2 - 101*z^3 + 27*z^4)*H[0, z]^2)/
            (9*(-1 + z)*z) - (16*(17 - 54*z + 53*z^2)*H[0, z]^3)/
            (27*(-1 + z)))*H[1, z] + ((-4*(40 + 1387*z))/27 - 
           (4*(1 + 39*z + 8*z^2 - 108*z^3 + 108*z^4)*H[0, z])/(9*(-1 + z)) - 
           (4*(-6 + 6*z - 13*z^2 - 12*z^3 + 35*z^4 - 90*z^5 + 54*z^6)*
             H[0, z]^2)/(9*(-1 + z)*z^2))*H[1, z]^2 + 
         ((-176*(1 + z))/27 + (8*(17 - 18*z + 29*z^2)*H[0, z])/(27*(-1 + z)))*
          H[1, z]^3 + ((16*(-1071 - 1611*z - 66670*z^2 - 114510*z^3 - 
              51820*z^4 + 17739*z^5 + 12879*z^6))/(2025*z^2*(1 + z)) - 
           (64*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6)*
             H[-1, z])/(45*z^2*(1 + z)) - (128*(4 + 9*z + 10*z^2)*H[-1, z]^2)/
            (9*(1 + z)) + ((32*(6 + 19*z^2 + 300*z^3 - 300*z^4 - 703*z^5 + 
                180*z^6 + 108*z^7))/(45*(-1 + z)*z^2*(1 + z)) + 
             (64*(3 + 6*z + 7*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
           (32*(6 - 7*z + 9*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
           (64*(3 - 6*z + 7*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
         ((-8*(108 + 2318*z - 795*z^2 - 328*z^3 + 4212*z^4))/
            (135*(-1 + z)*z) - (64*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 
              351*z^5 + 81*z^6)*H[-1, z])/(135*z^2*(1 + z)) - 
           (8*(-12 - 26*z + 311*z^2 - 314*z^3 + 108*z^5)*H[0, z])/
            (9*(-1 + z)*z) - (8*(-7 + 20*z - 7*z^2 - 30*z^3 + 18*z^4)*
             H[0, z]^2)/(3*(-1 + z)) + ((16*(-43 + 39*z - 36*z^2 - 108*z^3 + 
                108*z^4))/(9*(-1 + z)) + (16*(-6 + 6*z - z^2 - 30*z^3 + 
                59*z^4 - 90*z^5 + 54*z^6)*H[0, z])/(9*(-1 + z)*z^2))*
            H[1, z] - (8*(25 - 36*z + 49*z^2)*H[1, z]^2)/(9*(-1 + z)) - 
           (64*(3 - 6*z + 7*z^2)*H[0, -1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (16*(-3 + 3*z - 20*z^2 + 51*z^3 - 35*z^4 - 45*z^5 + 27*z^6)*
           H[0, 1, z]^2)/(9*(-1 + z)*z^2) + 
         ((64*(-3 - 3*z - 190*z^2 - 440*z^3 - 440*z^4 - 63*z^5 + 27*z^6))/
            (45*z^2*(1 + z)) + (256*(4 + 9*z + 10*z^2)*H[-1, z])/
            (9*(1 + z)) - (64*(3 + 6*z + 7*z^2)*H[0, z])/(3*(1 + z)))*
          H[0, -1, -1, z] + ((64*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 
              351*z^5 + 81*z^6))/(135*z^2*(1 + z)) + 
           (64*(3 - 6*z + 7*z^2)*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-64*(-9 - 896*z^2 + 350*z^3 - 320*z^4 - 916*z^5 + 540*z^6 + 
              81*z^7))/(135*(-1 + z)*z^2*(1 + z)) + 
           (128*(4 + 9*z + 10*z^2)*H[-1, z])/(9*(1 + z)) + 
           (64*(8 + 3*z^2 + 5*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (128*(3 - 6*z + 7*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, -1, z] + 
         ((8*(-1470 + 3515*z - 135*z^2 - 9268*z^3 + 2160*z^4 + 5508*z^5))/
            (135*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
           (16*(-17 + 15*z + 52*z^2 - 180*z^3 + 108*z^4)*H[0, z])/
            (9*(-1 + z)) - (16*(59 - 126*z + 143*z^2)*H[1, z])/(9*(-1 + z)))*
          H[0, 0, 1, z] + ((64*(-9 - 9*z - 260*z^2 - 240*z^3 + 190*z^4 + 
              351*z^5 + 81*z^6))/(135*z^2*(1 + z)) + 
           (64*(3 - 6*z + 7*z^2)*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
         ((-8*(-55 + 117*z - 94*z^2 - 324*z^3 + 324*z^4))/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
           (16*(-6 + 6*z + z^2 - 51*z^3 + 76*z^4 - 90*z^5 + 54*z^6)*H[0, z])/
            (9*(-1 + z)*z^2) + (32*(4 - 9*z + 10*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, 1, 1, z] - (256*(4 + 9*z + 10*z^2)*H[0, -1, -1, -1, z])/
          (9*(1 + z)) + (128*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) - 
         (128*(4 + 9*z + 10*z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) - 
         (64*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) - 
         (224*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) - 
         (64*(1 + 3*z - 14*z^2 + 9*z^3 + 27*z^4)*H[0, 0, 0, 1, z])/
          (9*(1 + z)) - (64*(1 + z^2)*H[0, 0, 1, -1, z])/(9*(1 + z)) + 
         (32*(-3 + 11*z^2 - 9*z^3 + 20*z^4 - 18*z^6 + 27*z^7)*
           H[0, 0, 1, 1, z])/(9*(-1 + z)*z^2*(1 + z)) + 
         (128*(1 + z^2)*H[0, 1, -1, 1, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) - 
         (32*(7 - 36*z + 31*z^2)*H[0, 1, 1, 1, z])/(9*(-1 + z)) + 
         ((-4*(432 - 7873*z - 83347*z^2 + 3888*z^3))/(405*z) + 
           ((-32*(18 - 1069*z + 323*z^2 - 1213*z^3 - 2641*z^4 + 162*z^5))/
              (135*(-1 + z)*z*(1 + z)) + (32*(-6 - 6*z - 215*z^2 - 270*z^3 - 
                155*z^4 + 54*z^5 + 54*z^6)*H[-1, z])/(45*z^2*(1 + z)) + 
             (32*(3 + 6*z + 7*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-8*(-330 - 265*z - 330*z^2 - 703*z^3 + 108*z^5))/
              (45*(-1 + z)*(1 + z)) - (16*(7 + 6*z + 11*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z]^2 + (80*z*(1 + z^2)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((8*(169 + 1195*z))/27 + 
             (352*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (8*(3 - 12*z + 11*z^2)*
               H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
           ((176*(1 + z))/9 - (16*(1 + z^2)*H[0, z])/(3*(-1 + z)))*
            H[1, z]^2 + ((-32*(-6 - 6*z - 215*z^2 - 270*z^3 - 155*z^4 + 
                54*z^5 + 54*z^6))/(45*z^2*(1 + z)) - (64*(3 + 6*z + 7*z^2)*H[
                -1, z])/(3*(1 + z)) + (64*(1 + 5*z^3)*H[0, z])/
              (3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
           ((16*(31 + 13*z^2))/(9*(-1 + z)) - (16*(3 - 12*z + 11*z^2)*H[0, 
                z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
            H[0, 1, z] + (64*(3 + 6*z + 7*z^2)*H[0, -1, -1, z])/(3*(1 + z)) - 
           (32*(11 - z + 5*z^2 + 9*z^3)*H[0, 0, -1, z])/(3*(-1 + z)*
             (1 + z)) + (32*(3 - 6*z + 7*z^2)*H[0, 0, 1, z])/(3*(-1 + z)) - 
           (32*(1 + z^2)*H[0, 1, 1, z])/(-1 + z))*Log[Q2/mu2] + 
         ((-4*(385 + 853*z))/27 + ((-352*(1 + z^2))/(9*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
           (16*z*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
           (176*(1 + z)*H[1, z])/9 - (32*(1 + z^2)*H[0, -1, z])/(3*(1 + z)))*
          Log[Q2/mu2]^2 + (176*(1 + z)*Log[Q2/mu2]^3)/27 + 
         z3*((8*(36 - 917*z - 1826*z^2 + 268*z^3 + 673*z^4 - 540*z^5 + 
              648*z^6))/(27*(-1 + z)*z*(1 + z)) - (64*(7 + 18*z + 19*z^2)*
             H[-1, z])/(9*(1 + z)) + (16*(-48 - 107*z - 12*z^2 + z^3 - 
              36*z^4 + 54*z^5)*H[0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-6 + 6*z - 13*z^2 - 66*z^3 + 89*z^4 - 90*z^5 + 54*z^6)*
             H[1, z])/(9*(-1 + z)*z^2) - (32*(-9 - 15*z - 6*z^2 + 8*z^3)*
             Log[Q2/mu2])/(3*(-1 + z)*(1 + z))) + 
         z2*((-8*(-540 - 23965*z + 180210*z^2 - 11580*z^3 - 296453*z^4 - 
              38880*z^5 + 25758*z^6))/(2025*(-1 + z)*z*(1 + z)) + 
           (32*(-27 - 27*z - 1090*z^2 - 1800*z^3 - 940*z^4 + 513*z^5 + 
              243*z^6)*H[-1, z])/(135*z^2*(1 + z)) + 
           (64*(4 + 9*z + 10*z^2)*H[-1, z]^2)/(9*(1 + z)) + 
           ((-8*(180 - 2490*z - 1835*z^2 - 1725*z^3 - 5396*z^4 + 540*z^5 + 
                2916*z^6))/(135*(-1 + z)*z*(1 + z)) - 
             (64*(5 + 9*z + 11*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] - 
           (8*(-18 - 43*z + 18*z^2 - 67*z^3 - 36*z^4 + 54*z^5)*H[0, z]^2)/
            (9*(-1 + z)*(1 + z)) + ((-8*(-12 + 12*z - 555*z^2 + 1955*z^3 - 
                2160*z^4 - 288*z^5 + 648*z^6))/(45*(-1 + z)*z^2) - 
             (32*(-3 + 3*z - 32*z^2 + 57*z^3 - 50*z^4 - 45*z^5 + 27*z^6)*H[0, 
                z])/(9*(-1 + z)*z^2))*H[1, z] + (16*(14 - 45*z + 50*z^2)*
             H[1, z]^2)/(9*(-1 + z)) + (32*(9 - 3*z + 3*z^2 + 7*z^3)*
             H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(-6 + 6*z - 20*z^2 + 45*z^3 - 11*z^4 - 90*z^5 + 54*z^6)*
             H[0, 1, z])/(9*(-1 + z)*z^2) + 
           ((16*(55 + 165*z - 175*z^2 - 593*z^3 + 108*z^5))/(45*(-1 + z)*(1 + 
                z)) + (32*(3 + 6*z + 7*z^2)*H[-1, z])/(3*(1 + z)) - 
             (16*(3 + 5*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
             (64*(1 - 3*z + 4*z^2)*H[1, z])/(3*(-1 + z)))*Log[Q2/mu2] + 
           (32*(1 + z + z^2)*Log[Q2/mu2]^2)/(3*(1 + z)))) + 
       CF^2*((966384 - 3826055*z - 24486010*z^2 + 10317456*z^3)/(8100*z) + 
         (2*(-1165 - 4981*z + 221*z^2 + 1109*z^3)*z5)/(3*(-1 + z)*(1 + z)) + 
         ((551664 - 2721721*z + 14484999*z^2 - 19300121*z^3 - 33419913*z^4 + 
             14744592*z^5)/(8100*(-1 + z)*z*(1 + z)) - 
           (2*(-24426 + 20106*z - 2774069*z^2 - 4131582*z^3 - 2082329*z^4 + 
              60426*z^5 + 441774*z^6)*H[-1, z])/(2025*z^2*(1 + z)) - 
           (2*(-2834 - 3194*z - 47155*z^2 - 21340*z^3 + 192095*z^4 + 
              126306*z^5 + 27666*z^6)*H[-1, z]^2)/(225*z^2*(1 + z)) + 
           (4*(-36 - 36*z - 2315*z^2 - 5550*z^3 - 455*z^4 + 324*z^5 + 
              324*z^6)*H[-1, z]^3)/(135*z^2*(1 + z)) + 
           (4*(5 + 6*z + 9*z^2)*H[-1, z]^4)/(1 + z))*H[0, z] + 
         ((14616 - 616223*z + 4746726*z^2 - 1485966*z^3 - 7663615*z^4 + 
             2814264*z^5 + 883548*z^6)/(4050*(-1 + z)*z*(1 + z)) + 
           (2*(-2022 - 14178*z - 73178*z^2 - 245297*z^3 + 826325*z^4 - 
              320147*z^5 - 313703*z^6 + 121122*z^7 + 24678*z^8)*H[-1, z])/
            (675*(-1 + z)^2*z^2*(1 + z)) + ((216 + 216*z + 7573*z^2 + 
              14664*z^3 + 4639*z^4 - 1944*z^5 - 1944*z^6)*H[-1, z]^2)/
            (9*z^2*(1 + z)) - (8*(108 + 123*z + 190*z^2)*H[-1, z]^3)/
            (3*(1 + z)))*H[0, z]^2 + 
         ((21600 - 69105*z + 2618675*z^2 - 633780*z^3 - 5204712*z^4 + 
             819525*z^5 + 2648749*z^6 - 116640*z^7 - 98712*z^8)/
            (4050*(-1 + z)^2*z*(1 + z)^2) + (2*(-288 - 288*z - 14690*z^2 - 
              38040*z^3 - 8165*z^4 + 2592*z^5 + 2592*z^6)*H[-1, z])/
            (135*z^2*(1 + z)) + (2*(315 + 192*z + 443*z^2)*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z]^3 + ((1001 - 8325*z + 1001*z^2 + 24415*z^3 - 
             5005*z^4 - 23663*z^5 + 3003*z^6 + 9061*z^7 - 1296*z^9)/
            (108*(-1 + z)^3*(1 + z)^3) + ((-407 - 324*z - 623*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z]^4 + (z*(29 + 71*z^2)*H[0, z]^5)/
          (15*(-1 + z)*(1 + z)) + ((307488 + 283593*z - 5746343*z^2 + 
             1475712*z^3)/(2700*z) + ((2592 - 68765*z + 427236*z^2 - 
              33980*z^3 + 154872*z^4)*H[0, z])/(405*(-1 + z)*z) + 
           ((6336 - 13003*z + 113334*z^2 + 26882*z^3 - 57024*z^4)*H[0, z]^2)/
            (135*(-1 + z)*z) - (2*(-72 + 72*z - 13430*z^2 + 15000*z^3 - 
              9065*z^4 - 648*z^5 + 648*z^6)*H[0, z]^3)/(135*(-1 + z)*z^2) + 
           ((305 - 324*z + 521*z^2)*H[0, z]^4)/(9*(-1 + z)))*H[1, z] + 
         ((-144 + 31351*z - 4406*z^2 - 1296*z^3)/(45*z) - 
           (2*(-2268 + 2456*z - 4131*z^2 - 594*z^3 + 990*z^4)*H[0, z])/
            (9*(-1 + z)) + ((-1056 + 1056*z + 7195*z^2 - 11880*z^3 + 
              33145*z^4 - 24624*z^5 + 9504*z^6)*H[0, z]^2)/
            (45*(-1 + z)*z^2) + (2*(141 - 120*z + 221*z^2)*H[0, z]^3)/
            (3*(-1 + z)))*H[1, z]^2 + ((2*(289 + 1011*z))/9 + 
           (4*(430 - 111*z + 502*z^2)*H[0, z])/(27*(-1 + z)) + 
           (8*(32 - 9*z + 62*z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
         ((110*(1 + z))/9 - (4*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^4 + 
         ((2*(-24426 + 20106*z - 2774069*z^2 - 4131582*z^3 - 2082329*z^4 + 
              60426*z^5 + 441774*z^6))/(2025*z^2*(1 + z)) + 
           (4*(-2834 - 3194*z - 47155*z^2 - 21340*z^3 + 192095*z^4 + 
              126306*z^5 + 27666*z^6)*H[-1, z])/(225*z^2*(1 + z)) - 
           (4*(-36 - 36*z - 2315*z^2 - 5550*z^3 - 455*z^4 + 324*z^5 + 
              324*z^6)*H[-1, z]^2)/(45*z^2*(1 + z)) - 
           (16*(5 + 6*z + 9*z^2)*H[-1, z]^3)/(1 + z) + 
           ((4*(2834 + 4320*z + 165052*z^2 - 16500*z^3 - 297771*z^4 + 
                90355*z^5 + 83925*z^6 - 97615*z^7 + 43560*z^8 + 19440*z^9))/
              (225*(-1 + z)^2*z^2*(1 + z)^2) + (4*(-336 - 336*z - 12515*z^2 - 
                24160*z^3 - 10335*z^4 + 3024*z^5 + 3024*z^6)*H[-1, z])/
              (15*z^2*(1 + z)) + (8*(191 + 210*z + 331*z^2)*H[-1, z]^2)/
              (1 + z))*H[0, z] + ((2*(-48 + 96*z - 3150*z^2 + 7694*z^3 - 
                3947*z^4 - 8251*z^5 + 11917*z^6 - 2015*z^7 - 4752*z^8 + 
                2376*z^9))/(15*(-1 + z)^3*z^2*(1 + z)) + 
             (4*(-73 + 252*z + 95*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (8*(137 - 67*z + 178*z^2 + 36*z^3)*H[0, z]^3)/(9*(-1 + z)*
             (1 + z)) + ((8*(-24 + 24*z - 3030*z^2 + 6900*z^3 - 4675*z^4 - 
                216*z^5 + 216*z^6)*H[0, z])/(15*(-1 + z)*z^2) - 
             (176*(4 - 9*z + 10*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] - 
           (8*(61 - 72*z + 109*z^2)*H[0, z]*H[1, z]^2)/(-1 + z))*
          H[0, -1, z] + ((8*(6 + 1119*z^2 - 835*z^3 - 120*z^4 + 1855*z^5))/
            (15*(-1 + z)*z^2*(1 + z)) + (24*(1 + z^2)*H[-1, z])/(1 + z) + 
           (4*(391 - 125*z + 239*z^2 + 471*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(185 - 36*z + 209*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z]^2 + ((81192 + 125209*z + 663097*z^2 - 477637*z^3 - 
             1370389*z^4 + 71928*z^5)/(675*(-1 + z)*z*(1 + z)) + 
           (4*(-8502 - 18498*z - 410273*z^2 - 233702*z^3 + 1101050*z^4 + 
              424198*z^5 - 803873*z^6 - 126198*z^7 + 82998*z^8)*H[-1, z])/
            (675*(-1 + z)^2*z^2*(1 + z)) - (8*(-30 - 30*z - 1165*z^2 - 
              2273*z^3 - 1180*z^4 + 270*z^5 + 270*z^6)*H[-1, z]^2)/
            (3*z^2*(1 + z)) - (16*(49 + 60*z + 89*z^2)*H[-1, z]^3)/(1 + z) + 
           ((-2*(6768 - 29783*z + 144913*z^2 + 57484*z^3 - 199256*z^4 - 
                41256*z^5 + 29700*z^6))/(135*(-1 + z)*z*(1 + z)) + 
             (16*(-6 - 6*z - 685*z^2 - 1130*z^3 - 625*z^4 + 54*z^5 + 54*z^6)*
               H[-1, z])/(15*z^2*(1 + z)) + (16*(121 + 18*z + 133*z^2)*
               H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((2*(-24 - 3091*z^2 - 5*z^3 + 9130*z^4 - 2644*z^5 - 5040*z^6 + 
                3384*z^7))/(15*(-1 + z)*z^2*(1 + z)) - 
             (16*(9 - 12*z + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 - 
           (4*(-25 - 149*z - 29*z^2 + 207*z^3)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((4*(-455 + 461*z - 1373*z^2 - 1188*z^3 + 
                1980*z^4))/(9*(-1 + z)) - (8*(-528 + 528*z + 1075*z^2 - 
                5250*z^3 + 13345*z^4 - 12312*z^5 + 4752*z^6)*H[0, z])/
              (45*(-1 + z)*z^2) - (4*(287 - 324*z + 455*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((-2*(257 - 600*z + 575*z^2))/
              (9*(-1 + z)) - (8*(67 - 18*z + 127*z^2)*H[0, z])/(3*(-1 + z)))*
            H[1, z]^2 + (160*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((8*(-24 + 24*z - 3030*z^2 + 6900*z^3 - 4675*z^4 - 216*z^5 + 
                216*z^6))/(15*(-1 + z)*z^2) - (32*(101 + 23*z + 45*z^2 + 
                111*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
             (16*(61 - 72*z + 109*z^2)*H[1, z])/(-1 + z))*H[0, -1, z])*
          H[0, 1, z] + ((4*(-528 + 338*z^2 - 4705*z^3 + 9860*z^4 + 2243*z^5 - 
              7560*z^6 + 4752*z^7))/(45*(-1 + z)*z^2*(1 + z)) - 
           (80*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-17 - 247*z + 35*z^2 + 105*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(11 + 6*z + 23*z^2)*H[1, z])/(-1 + z))*
          H[0, 1, z]^2 + ((-4*(-2834 - 3194*z - 47155*z^2 - 21340*z^3 + 
              192095*z^4 + 126306*z^5 + 27666*z^6))/(225*z^2*(1 + z)) + 
           (8*(-36 - 36*z - 2315*z^2 - 5550*z^3 - 455*z^4 + 324*z^5 + 
              324*z^6)*H[-1, z])/(45*z^2*(1 + z)) + 
           (48*(5 + 6*z + 9*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(360 + 16655*z^2 + 8305*z^3 - 14305*z^4 - 5939*z^5 + 
                3024*z^7))/(15*(-1 + z)*z^2*(1 + z)) - 
             (32*(97 + 105*z + 167*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
           (8*(235 - 182*z + 257*z^2 + 438*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) - (16*(185 - 36*z + 209*z^2)*H[0, z]*
             H[1, z])/(3*(-1 + z)) - (16*(69 + 38*z + 63*z^2)*H[0, -1, z])/
            (3*(-1 + z)) + (16*(185 - 36*z + 209*z^2)*H[0, 1, z])/
            (3*(-1 + z)))*H[0, -1, -1, z] + 
         ((-4*(-8502 - 18498*z - 410273*z^2 - 233702*z^3 + 1101050*z^4 + 
              424198*z^5 - 803873*z^6 - 126198*z^7 + 82998*z^8))/
            (675*(-1 + z)^2*z^2*(1 + z)) + (16*(-30 - 30*z - 1165*z^2 - 
              2273*z^3 - 1180*z^4 + 270*z^5 + 270*z^6)*H[-1, z])/
            (3*z^2*(1 + z)) + (48*(49 + 60*z + 89*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(-12 - 1648*z^2 + 4760*z^3 + 1215*z^4 - 6249*z^5 + 324*z^7))/
              (15*(-1 + z)*z^2*(1 + z)) - (32*(121 + 18*z + 133*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z] + (16*(17 + 8*z - 28*z^2 + 113*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(61 - 72*z + 109*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(185 - 36*z + 209*z^2)*
             H[0, -1, z])/(3*(-1 + z)) - (16*(301 - 432*z + 589*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-4*(14982 + 9720*z + 902956*z^2 - 417475*z^3 - 1205598*z^4 + 
              1048308*z^5 - 130300*z^6 - 778271*z^7 + 407160*z^8 + 
              141318*z^9))/(675*(-1 + z)^2*z^2*(1 + z)^2) - 
           (4*(-936 - 936*z - 37225*z^2 - 71640*z^3 - 38815*z^4 + 8424*z^5 + 
              8424*z^6)*H[-1, z])/(45*z^2*(1 + z)) - 
           (16*(83 + 87*z + 141*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(1630 + 7950*z - 7975*z^2 - 27213*z^3 + 7580*z^4 + 
                34304*z^5 - 1715*z^6 - 20169*z^7 + 4968*z^9))/
              (15*(-1 + z)^3*(1 + z)^3) - (8*(565 + 756*z + 1069*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z] + (4*(-411 + 187*z - 307*z^2 + 
              211*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((-16*(-24 + 24*z - 3030*z^2 + 6900*z^3 - 4675*z^4 - 216*z^5 + 
                216*z^6))/(15*(-1 + z)*z^2) + (16*(47 - 102*z + 115*z^2)*H[0, 
                z])/(-1 + z))*H[1, z] + (16*(61 - 72*z + 109*z^2)*H[1, z]^2)/
            (-1 + z) - (8*(385 - 211*z + 121*z^2 + 161*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(158 + 101*z + 79*z^2 + 112*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
         ((56160 + 427185*z + 801940*z^2 - 794770*z^3 - 1408052*z^4 - 
             92623*z^5 + 436752*z^6 + 559008*z^7)/(675*(-1 + z)^2*z*
             (1 + z)) + (8*(-468 - 468*z - 16805*z^2 - 34005*z^3 - 
              16850*z^4 + 4212*z^5 + 4212*z^6)*H[-1, z])/(45*z^2*(1 + z)) + 
           (16*(191 + 279*z + 377*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
           ((-4*(-72 - 6938*z^2 - 620*z^3 + 41455*z^4 - 18809*z^5 - 
                30240*z^6 + 20304*z^7))/(45*(-1 + z)*z^2*(1 + z)) - 
             (24*(7 + 36*z + 31*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (8*(-151 - 68*z - 98*z^2 + 35*z^3)*H[0, z]^2)/(3*(-1 + z)*
             (1 + z)) + ((-8*(-113 + 57*z + 397*z^2))/(9*(-1 + z)) + 
             (8*(143 - 324*z + 263*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
           (32*(4 - 3*z + 6*z^2)*H[1, z]^2)/(-1 + z) + 
           (16*(217 - 160*z + 143*z^2 + 220*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (8*(221 - 15*z + 37*z^2 + 665*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
         ((-4*(-8502 - 18498*z - 410273*z^2 - 233702*z^3 + 1101050*z^4 + 
              424198*z^5 - 803873*z^6 - 126198*z^7 + 82998*z^8))/
            (675*(-1 + z)^2*z^2*(1 + z)) + (16*(-30 - 30*z - 1165*z^2 - 
              2273*z^3 - 1180*z^4 + 270*z^5 + 270*z^6)*H[-1, z])/
            (3*z^2*(1 + z)) + (48*(49 + 60*z + 89*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(-12 - 1648*z^2 + 4760*z^3 + 1215*z^4 - 6249*z^5 + 324*z^7))/
              (15*(-1 + z)*z^2*(1 + z)) - (32*(121 + 18*z + 133*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z] + (16*(17 + 8*z - 28*z^2 + 113*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(61 - 72*z + 109*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(185 - 36*z + 209*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(271 - 101*z + 127*z^2 + 
              619*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
         ((-4*(24 + 1503*z + 3814*z^2 - 4964*z^3 - 10293*z^4 + 2196*z^5 + 
              4950*z^6))/(15*(-1 + z)*z*(1 + z)) + 
           (16*(-18 - 18*z - 2965*z^2 - 4590*z^3 - 2785*z^4 + 162*z^5 + 
              162*z^6)*H[-1, z])/(45*z^2*(1 + z)) + 
           (16*(161 + 18*z + 173*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
           ((4*(-352 + 1087*z^2 - 2445*z^3 + 5640*z^4 + 552*z^5 - 5040*z^6 + 
                3168*z^7))/(15*(-1 + z)*z^2*(1 + z)) - 
             (112*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
           (4*(277 - 217*z + 177*z^2 + 559*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((4*(167 - 378*z + 341*z^2))/
              (3*(-1 + z)) + (16*(67 - 18*z + 127*z^2)*H[0, z])/(3*(-1 + z)))*
            H[1, z] - (40*(1 + z^2)*H[1, z]^2)/(-1 + z) + 
           (16*(61 - 72*z + 109*z^2)*H[0, -1, z])/(-1 + z) - 
           (8*(15 + 35*z + 47*z^2 + 43*z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
          H[0, 1, 1, z] + ((-8*(-36 - 36*z - 2315*z^2 - 5550*z^3 - 455*z^4 + 
              324*z^5 + 324*z^6))/(45*z^2*(1 + z)) - 
           (96*(5 + 6*z + 9*z^2)*H[-1, z])/(1 + z) + 
           (16*(-513 + 59*z - 271*z^2 + 1065*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
         ((-16*(-30 - 30*z - 1165*z^2 - 2273*z^3 - 1180*z^4 + 270*z^5 + 
              270*z^6))/(3*z^2*(1 + z)) - (96*(49 + 60*z + 89*z^2)*H[-1, z])/
            (1 + z) + (16*(-57 + 355*z - 57*z^2 + 475*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, -1, 1, z] + 
         ((8*(-120 + 240*z - 1355*z^2 + 450*z^3 + 4730*z^4 - 4932*z^5 - 
              1111*z^6 + 2990*z^7 - 1944*z^8 + 972*z^9))/(15*(-1 + z)^3*z^2*
             (1 + z)) - (32*(6 + 3*z + 8*z^2)*H[-1, z])/(1 + z) + 
           (8*(483 - 183*z + 311*z^2 + 453*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(59 - 108*z + 131*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, 0, 1, z] + ((-16*(-30 - 30*z - 1165*z^2 - 2273*z^3 - 
              1180*z^4 + 270*z^5 + 270*z^6))/(3*z^2*(1 + z)) - 
           (96*(49 + 60*z + 89*z^2)*H[-1, z])/(1 + z) + 
           (16*(-57 + 355*z - 57*z^2 + 475*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, -1, 1, -1, z] + 
         ((-16*(-18 - 18*z - 2965*z^2 - 4590*z^3 - 2785*z^4 + 162*z^5 + 
              162*z^6))/(45*z^2*(1 + z)) - (32*(161 + 18*z + 173*z^2)*
             H[-1, z])/(3*(1 + z)) - (32*(95 - 20*z + 59*z^2 + 160*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, 1, 1, z] + 
         ((4*(-936 - 936*z - 37225*z^2 - 71640*z^3 - 38815*z^4 + 8424*z^5 + 
              8424*z^6))/(45*z^2*(1 + z)) + (32*(83 + 87*z + 141*z^2)*
             H[-1, z])/(1 + z) + (8*(-831 - 317*z - 519*z^2 + 1075*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
         ((-8*(-468 - 468*z - 16805*z^2 - 34005*z^3 - 16850*z^4 + 4212*z^5 + 
              4212*z^6))/(45*z^2*(1 + z)) - (32*(191 + 279*z + 377*z^2)*
             H[-1, z])/(3*(1 + z)) + (8*(463 + 253*z + 327*z^2 + 477*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, 1, z] + 
         ((4*(144 + 27898*z^2 + 34790*z^3 - 88003*z^4 - 111401*z^5 + 
              70856*z^6 + 139168*z^7 - 13775*z^8 - 83293*z^9 + 20736*z^11))/
            (45*(-1 + z)^3*z^2*(1 + z)^3) + (8*(323 + 312*z + 531*z^2)*
             H[-1, z])/(1 + z) - (16*(-65 + 45*z + 78*z^2 + 130*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (16*(53 - 108*z + 125*z^2)*H[1, z])/
            (-1 + z))*H[0, 0, 0, -1, z] + 
         ((2*(-144 + 288*z - 14175*z^2 - 12143*z^3 + 153244*z^4 - 
              216400*z^5 + 38275*z^6 + 135775*z^7 - 108000*z^8 + 23760*z^9))/
            (45*(-1 + z)^3*z^2*(1 + z)) - (16*(49 + 36*z + 73*z^2)*H[-1, z])/
            (1 + z) + (16*(227 + 33*z + 134*z^2 + 18*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(251 - 216*z + 491*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 0, 0, 1, z] + 
         ((-8*(-468 - 468*z - 16805*z^2 - 34005*z^3 - 16850*z^4 + 4212*z^5 + 
              4212*z^6))/(45*z^2*(1 + z)) - (32*(191 + 279*z + 377*z^2)*
             H[-1, z])/(3*(1 + z)) + (8*(463 + 253*z + 327*z^2 + 477*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, -1, z] + 
         ((-4*(-1056 + 5651*z^2 - 2405*z^3 + 12905*z^4 - 9647*z^5 - 
              15120*z^6 + 10152*z^7))/(45*(-1 + z)*z^2*(1 + z)) - 
           (32*(61 + 9*z + 67*z^2)*H[-1, z])/(3*(1 + z)) - 
           (16*(70 - 56*z - 23*z^2 + 131*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(101 + 149*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 1, 1, z] + 
         ((-16*(-30 - 30*z - 1165*z^2 - 2273*z^3 - 1180*z^4 + 270*z^5 + 
              270*z^6))/(3*z^2*(1 + z)) - (96*(49 + 60*z + 89*z^2)*H[-1, z])/
            (1 + z) + (16*(-57 + 355*z - 57*z^2 + 475*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 1, -1, -1, z] + 
         ((-16*(-18 - 18*z - 2965*z^2 - 4590*z^3 - 2785*z^4 + 162*z^5 + 
              162*z^6))/(45*z^2*(1 + z)) - (32*(161 + 18*z + 173*z^2)*
             H[-1, z])/(3*(1 + z)) - (32*(95 - 20*z + 59*z^2 + 160*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, -1, 1, z] + 
         ((-16*(-18 - 18*z - 2965*z^2 - 4590*z^3 - 2785*z^4 + 162*z^5 + 
              162*z^6))/(45*z^2*(1 + z)) - (32*(161 + 18*z + 173*z^2)*
             H[-1, z])/(3*(1 + z)) - (32*(95 - 20*z + 59*z^2 + 160*z^3)*
             H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, 1, -1, z] + 
         ((-4*(263 - 608*z + 449*z^2))/(3*(-1 + z)) - (96*(1 + z^2)*H[-1, z])/
            (1 + z) - (8*(53 + 37*z + 85*z^2 + 93*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 1, 1, 1, z] + (96*(5 + 6*z + 9*z^2)*H[0, -1, -1, -1, -1, z])/
          (1 + z) + (96*(49 + 60*z + 89*z^2)*H[0, -1, -1, -1, 1, z])/
          (1 + z) - (32*(238 - 55*z + 155*z^2 + 382*z^3)*H[0, -1, -1, 0, 1, 
            z])/(3*(-1 + z)*(1 + z)) + (96*(49 + 60*z + 89*z^2)*
           H[0, -1, -1, 1, -1, z])/(1 + z) + (32*(161 + 18*z + 173*z^2)*
           H[0, -1, -1, 1, 1, z])/(3*(1 + z)) + 
         (16*(147 + 205*z + 211*z^2 + 117*z^3)*H[0, -1, 0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(6 + 3*z + 8*z^2)*H[0, -1, 0, -1, 1, z])/
          (1 + z) + (32*(6 + 3*z + 8*z^2)*H[0, -1, 0, 1, -1, z])/(1 + z) + 
         (32*(496 - 248*z + 247*z^2 + 1021*z^3)*H[0, -1, 0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) + (96*(49 + 60*z + 89*z^2)*H[0, -1, 1, -1, -1, 
            z])/(1 + z) + (32*(161 + 18*z + 173*z^2)*H[0, -1, 1, -1, 1, z])/
          (3*(1 + z)) + (64*(143 - 58*z + 71*z^2 + 302*z^3)*
           H[0, -1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(161 + 18*z + 173*z^2)*H[0, -1, 1, 1, -1, z])/(3*(1 + z)) + 
         (96*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) - 
         (32*(-396 - 217*z - 373*z^2 + 306*z^3)*H[0, 0, -1, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(191 + 279*z + 377*z^2)*
           H[0, 0, -1, -1, 1, z])/(3*(1 + z)) + 
         (8*(651 - 85*z + 327*z^2 + 155*z^3)*H[0, 0, -1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(863 + 23*z + 457*z^2 + 437*z^3)*
           H[0, 0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(191 + 279*z + 377*z^2)*H[0, 0, -1, 1, -1, z])/(3*(1 + z)) + 
         (32*(511 - 180*z + 226*z^2 + 1275*z^3)*H[0, 0, -1, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-487 + 48*z - 273*z^2 + 188*z^3)*
           H[0, 0, 0, -1, -1, z])/((-1 + z)*(1 + z)) - 
         (16*(529 + 84*z + 321*z^2 + 246*z^3)*H[0, 0, 0, -1, 1, z])/
          ((-1 + z)*(1 + z)) + (8*(443 - 143*z + 743*z^2 + 109*z^3)*
           H[0, 0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-553 + 126*z - 281*z^2 + 36*z^3)*H[0, 0, 0, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(529 + 84*z + 321*z^2 + 246*z^3)*
           H[0, 0, 0, 1, -1, z])/((-1 + z)*(1 + z)) + 
         (16*(316 - 208*z + z^2 + 1715*z^3)*H[0, 0, 0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(191 + 279*z + 377*z^2)*
           H[0, 0, 1, -1, -1, z])/(3*(1 + z)) + 
         (32*(61 + 9*z + 67*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) - 
         (16*(480 + 97*z + 284*z^2 + 319*z^3)*H[0, 0, 1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(361 - 203*z + 185*z^2 + 1701*z^3)*
           H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(633 - 284*z + 342*z^2 + 1141*z^3)*H[0, 0, 1, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(191 + 359*z + 389*z^2 + 377*z^3)*
           H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (96*(49 + 60*z + 89*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
         (32*(161 + 18*z + 173*z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) + 
         (32*(161 + 18*z + 173*z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) + 
         (96*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) - 
         (64*(143 - 58*z + 71*z^2 + 302*z^3)*H[0, 1, 0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(59 + 191*z + 167*z^2 + 155*z^3)*
           H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(161 + 18*z + 173*z^2)*H[0, 1, 1, -1, -1, z])/(3*(1 + z)) + 
         (96*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) + 
         (96*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) - 
         (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)) + 
         ((-13824 + 504115*z + 524795*z^2 - 124416*z^3)/(540*z) + 
           ((-3456 + 16354*z + 364*z^2 + 60159*z^3 + 113877*z^4 - 23328*z^5)/
              (135*(-1 + z)*z*(1 + z)) + (4*(-216 - 144*z - 7789*z^2 - 
                5622*z^3 - 5029*z^4 + 1296*z^5 + 1944*z^6)*H[-1, z])/
              (45*z^2*(1 + z)) + (8*(-6 - 6*z - 105*z^2 - 165*z^3 + 380*z^4 + 
                54*z^5 + 54*z^6)*H[-1, z]^2)/(15*z^2*(1 + z)) + 
             (16*(11 + 12*z + 19*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
           ((288 - 3009*z + 47623*z^2 - 22893*z^3 - 38405*z^4 + 2592*z^5 - 
               7776*z^6)/(90*(-1 + z)*z*(1 + z)) - (4*(-12 - 12*z - 310*z^2 - 
                1575*z^3 + 235*z^4 + 108*z^5 + 108*z^6)*H[-1, z])/
              (15*z^2*(1 + z)) - (8*(29 + 9*z + 35*z^2)*H[-1, z]^2)/(1 + z))*
            H[0, z]^2 + ((-1265 + 5405*z - 3795*z^2 - 4517*z^3 + 432*z^5)/
              (45*(-1 + z)*(1 + z)) + (4*(55 + 12*z + 63*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z]^3 - (z*(17 + 43*z^2)*H[0, z]^4)/
            (3*(-1 + z)*(1 + z)) + ((2*(432 - 46303*z + 4523*z^2 + 3888*z^3))/
              (135*z) - (4*(1507 - 1314*z + 2557*z^2)*H[0, z])/(9*(-1 + z)) - 
             (4*(154 + 57*z + 69*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
             (4*(33 - 12*z + 41*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
           ((-8*(73 + 225*z))/3 - (2*(87 + 8*z + 87*z^2)*H[0, z])/(-1 + z) - 
             (4*(13 - 6*z + 17*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
           ((-440*(1 + z))/9 + (8*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^3 + 
           ((-4*(-216 - 144*z - 7789*z^2 - 5622*z^3 - 5029*z^4 + 1296*z^5 + 
                1944*z^6))/(45*z^2*(1 + z)) - (16*(-6 - 6*z - 105*z^2 - 
                165*z^3 + 380*z^4 + 54*z^5 + 54*z^6)*H[-1, z])/
              (15*z^2*(1 + z)) - (16*(11 + 12*z + 19*z^2)*H[-1, z]^2)/
              (1 + z) + ((8*(12 + 1018*z^2 + 405*z^3 - 900*z^4 + 695*z^5))/
                (15*(-1 + z)*z^2*(1 + z)) + (16*(41 + 6*z + 45*z^2)*H[-1, z])/
                (1 + z))*H[0, z] + (4*(-17 - 13*z - 37*z^2 + 3*z^3)*H[0, z]^
                2)/((-1 + z)*(1 + z)) + (208*(1 + z^2)*H[0, z]*H[1, z])/
              (-1 + z))*H[0, -1, z] - (8*(13 + 4*z + 17*z^2)*H[0, -1, z]^2)/
            (-1 + z) + ((4*(72 + 5899*z + 8482*z^2 - 4702*z^3 - 7429*z^4 + 
                648*z^5))/(45*(-1 + z)*z*(1 + z)) - (32*(-1 - z - 100*z^2 - 
                175*z^3 - 90*z^4 + 9*z^5 + 9*z^6)*H[-1, z])/(5*z^2*(1 + z)) - 
             (16*(35 + 6*z + 39*z^2)*H[-1, z]^2)/(1 + z) + 
             ((-4*(-55 - 108*z + 175*z^2))/(3*(-1 + z)) + (96*(1 + z^2)*
                 H[-1, z])/(1 + z))*H[0, z] + (8*(7 - 3*z + 11*z^2)*H[0, z]^
                2)/(-1 + z) + ((64*(1 + 3*z + z^2))/(3*(-1 + z)) + 
               (16*(13 - 6*z + 17*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
             (32*(1 + z^2)*H[1, z]^2)/(-1 + z) + (208*(1 + z^2)*H[0, -1, z])/
              (-1 + z))*H[0, 1, z] - (8*(3 + 6*z + z^2)*H[0, 1, z]^2)/
            (-1 + z) + ((16*(-6 - 6*z - 105*z^2 - 165*z^3 + 380*z^4 + 
                54*z^5 + 54*z^6))/(15*z^2*(1 + z)) + (32*(11 + 12*z + 19*z^2)*
               H[-1, z])/(1 + z) - (32*(-27 + 9*z - 30*z^2 + 14*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
           ((32*(-1 - z - 100*z^2 - 175*z^3 - 90*z^4 + 9*z^5 + 9*z^6))/
              (5*z^2*(1 + z)) + (32*(35 + 6*z + 39*z^2)*H[-1, z])/(1 + z) - 
             (16*(7 + 19*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, 1, z] + ((8*(-12 - 1738*z^2 + 455*z^3 - 10*z^4 - 
                1263*z^5 + 108*z^7))/(15*(-1 + z)*z^2*(1 + z)) - 
             (32*(12 - 3*z + 10*z^2)*H[-1, z])/(1 + z) - 
             (8*(-79 + 7*z - 87*z^2 + 47*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
             (416*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + 
           ((8*(350 + 470*z - 105*z^2 - 513*z^3 + 108*z^5))/(15*(-1 + z)*(1 + 
                z)) + (32*(16 + 3*z + 18*z^2)*H[-1, z])/(1 + z) - 
             (8*(-5 + 7*z + 3*z^2 + 15*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
             (16*(11 - 12*z + 19*z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
           ((32*(-1 - z - 100*z^2 - 175*z^3 - 90*z^4 + 9*z^5 + 9*z^6))/
              (5*z^2*(1 + z)) + (32*(35 + 6*z + 39*z^2)*H[-1, z])/(1 + z) - 
             (16*(7 + 19*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, 1, -1, z] + ((-8*(4 + 12*z + 15*z^2))/(-1 + z) + 
             (96*(1 + z^2)*H[-1, z])/(1 + z) - (8*(25 - 12*z + 31*z^2)*H[0, 
                z])/(-1 + z) + (48*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 1, 1, z] - (32*(11 + 12*z + 19*z^2)*H[0, -1, -1, -1, z])/
            (1 + z) - (32*(35 + 6*z + 39*z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
           (16*(11 - 2*z + 15*z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
           (32*(35 + 6*z + 39*z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
           (96*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
           (32*(12 - 3*z + 10*z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
           (32*(16 + 3*z + 18*z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
           (8*(-131 + 17*z - 99*z^2 + 69*z^3)*H[0, 0, 0, -1, z])/
            ((-1 + z)*(1 + z)) - (16*z*(4 - z + 13*z^2)*H[0, 0, 0, 1, z])/
            ((-1 + z)*(1 + z)) - (32*(16 + 3*z + 18*z^2)*H[0, 0, 1, -1, z])/
            (1 + z) + (32*(7 + z + 7*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
            ((-1 + z)*(1 + z)) - (32*(35 + 6*z + 39*z^2)*H[0, 1, -1, -1, z])/
            (1 + z) - (96*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
           (96*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z))*Log[Q2/mu2] + 
         ((-3104 - 1069*z)/9 + ((2*(5 - 798*z + 933*z^2))/(9*(-1 + z)) + 
             (8*(19 - 24*z + 19*z^2)*H[-1, z])/(3*(1 + z)) + 
             (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
           ((77 - 95*z + 231*z^2 + 155*z^3)/(3*(-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
           (8*z*(1 + 3*z^2)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
           ((4*(298 + 733*z))/9 + (440*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
           66*(1 + z)*H[1, z]^2 + ((-8*(19 - 24*z + 19*z^2))/(3*(1 + z)) - 
             (64*(1 + z^2)*H[-1, z])/(1 + z) + (32*H[0, z])/(1 + z))*
            H[0, -1, z] + (22*(1 + z) - (32*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] + 
           (64*(1 + z^2)*H[0, -1, -1, z])/(1 + z) + 
           (32*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
           (16*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) + 
           (16*(1 + 3*z)*(1 + z^2)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[0, 1, -1, z])/(1 + z))*Log[Q2/mu2]^2 + 
         ((22*(5 + z))/3 - (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - 
           (88*(1 + z)*H[1, z])/3)*Log[Q2/mu2]^3 + 
         z2^2*((-29855 - 11225*z + 9680*z^2 + 139262*z^3 + 371285*z^4 - 
             522961*z^5 - 584870*z^6 + 568036*z^7 + 241920*z^8 - 185112*z^9)/
            (225*(-1 + z)^3*(1 + z)^3) - (4*(485 + 918*z + 1097*z^2)*
             H[-1, z])/(15*(1 + z)) - (8*(82 + 463*z - 278*z^2 + 47*z^3)*
             H[0, z])/(15*(-1 + z)*(1 + z)) - (4*(458 - 174*z + 511*z^2)*
             H[1, z])/(5*(-1 + z)) - (4*(-291 - 295*z + 104*z^2 + 116*z^3)*
             Log[Q2/mu2])/(5*(-1 + z)*(1 + z))) + 
         z3*((-3312 + 131129*z - 892765*z^2 + 212424*z^3 + 2287392*z^4 - 
             580145*z^5 - 1728311*z^6 + 238032*z^7 + 344196*z^8)/
            (135*(-1 + z)^2*z*(1 + z)^2) - (2*(-576 - 576*z - 24727*z^2 - 
              47706*z^3 - 24037*z^4 + 5184*z^5 + 5184*z^6)*H[-1, z])/
            (9*z^2*(1 + z)) - (8*(893 + 891*z + 1487*z^2)*H[-1, z]^2)/
            (3*(1 + z)) + ((2*(-3135 + 82885*z - 23655*z^2 - 254623*z^3 + 
                83475*z^4 + 246959*z^5 - 87405*z^6 - 82589*z^7 + 30240*z^8 + 
                4968*z^9))/(45*(-1 + z)^3*(1 + z)^3) + 
             (16*(466 + 405*z + 736*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
           (8*(-24 + 111*z - 72*z^2 + 223*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((-2*(-2328 + 2328*z + 44035*z^2 - 
                111750*z^3 + 109525*z^4 - 51192*z^5 + 20952*z^6))/
              (45*(-1 + z)*z^2) - (8*(237 - 330*z + 473*z^2)*H[0, z])/
              (-1 + z))*H[1, z] - (8*(73 - 81*z + 173*z^2)*H[1, z]^2)/
            (-1 + z) - (4*(1363 - 653*z + 881*z^2 + 1209*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (4*(285 - 257*z - 433*z^2 + 1461*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)) + 
           ((-4*(-356 + 79*z - 259*z^2 - 558*z^3 + 108*z^5))/(3*(-1 + z)*(1 + 
                z)) - (56*(19 + 6*z + 23*z^2)*H[-1, z])/(1 + z) + 
             (8*(-12 + 41*z - 36*z^2 + 87*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
             (8*(41 - 42*z + 103*z^2)*H[1, z])/(-1 + z))*Log[Q2/mu2] - 
           (8*(3 + 11*z - 9*z^2 + 11*z^3)*Log[Q2/mu2]^2)/
            ((-1 + z)*(1 + z))) + z2*((-167472 + 1971613*z - 4480297*z^2 - 
             533369*z^3 + 7792217*z^4 - 990144*z^5 - 883548*z^6)/
            (2025*(-1 + z)*z*(1 + z)) + (8*(-345 - 303*z - 275*z^2 + 935*z^3)*
             z3)/(3*(-1 + z)*(1 + z)) - (2*(-25506 - 29574*z - 951349*z^2 - 
              258076*z^3 + 2764960*z^4 + 10724*z^5 - 1706299*z^6 - 
              39474*z^7 + 248994*z^8)*H[-1, z])/(675*(-1 + z)^2*z^2*
             (1 + z)) + (2*(-1836 - 1836*z - 72215*z^2 - 141930*z^3 - 
              71255*z^4 + 16524*z^5 + 16524*z^6)*H[-1, z]^2)/
            (45*z^2*(1 + z)) + (8*(103 + 126*z + 187*z^2)*H[-1, z]^3)/
            (1 + z) + ((-141120 + 45645*z - 4523975*z^2 - 283680*z^3 + 
               10890444*z^4 + 1503075*z^5 - 6563533*z^6 - 1250640*z^7 + 
               366984*z^8)/(675*(-1 + z)^2*z*(1 + z)^2) - 
             (8*(-594 - 594*z - 29650*z^2 - 58125*z^3 - 29410*z^4 + 
                5346*z^5 + 5346*z^6)*H[-1, z])/(45*z^2*(1 + z)) - 
             (8*(995 + 792*z + 1523*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((1325 + 56595*z + 6745*z^2 - 214701*z^3 - 54665*z^4 + 287073*
                z^5 + 75875*z^6 - 173223*z^7 - 30240*z^8 + 42336*z^9)/
              (45*(-1 + z)^3*(1 + z)^3) + (28*(137 + 144*z + 233*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z]^2 - 
           (4*(-48 + 55*z - 24*z^2 + 109*z^3)*H[0, z]^3)/(3*(-1 + z)*
             (1 + z)) + ((-2*(2834 - 3194*z + 28455*z^2 - 121090*z^3 - 
                54195*z^4 + 96606*z^5 + 21834*z^6))/(225*(-1 + z)*z^2) + 
             (4*(-388 + 388*z - 4425*z^2 + 4190*z^3 + 4695*z^4 - 8532*z^5 + 
                3492*z^6)*H[0, z])/(15*(-1 + z)*z^2) - 
             (8*(197 - 414*z + 449*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
           ((8*(-9 + 9*z + 25*z^2 + 915*z^3 - 650*z^4 - 81*z^5 + 81*z^6))/
              (45*(-1 + z)*z^2) - (8*(107 - 180*z + 179*z^2)*H[0, z])/
              (3*(-1 + z)))*H[1, z]^2 - (8*(11 - 54*z + 83*z^2)*H[1, z]^3)/
            (9*(-1 + z)) + ((-4*(-324 + 648*z - 12290*z^2 + 20312*z^3 + 
                7579*z^4 - 24819*z^5 + 3163*z^6 + 7515*z^7 - 3888*z^8 + 
                1944*z^9))/(15*(-1 + z)^3*z^2*(1 + z)) + 
             (16*(365 + 162*z + 473*z^2)*H[-1, z])/(3*(1 + z)) - 
             (8*(601 - 731*z + 519*z^2 + 623*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) + (8*(139 - 276*z + 323*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z] + ((-4*(-1092 - 1573*z^2 + 8225*z^3 + 26405*z^4 - 
                21727*z^5 - 15120*z^6 + 10152*z^7))/(45*(-1 + z)*z^2*(1 + 
                z)) - (8*(37 + 12*z + 45*z^2)*H[-1, z])/(1 + z) + 
             (16*(40 - 221*z - 33*z^2 + 462*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) + (96*(3 - 7*z + 5*z^2)*H[1, z])/(-1 + z))*H[0, 1, z] + 
           (16*(659 - 395*z + 473*z^2 + 157*z^3)*H[0, -1, -1, z])/
            (3*(-1 + z)*(1 + z)) - (16*(88 - 81*z + 40*z^2 + 139*z^3)*
             H[0, -1, 1, z])/((-1 + z)*(1 + z)) + 
           (8*(1445 - 967*z + 853*z^2 + 69*z^3)*H[0, 0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (8*(13 - 577*z + 95*z^2 + 941*z^3)*
             H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(88 - 81*z + 40*z^2 + 139*z^3)*H[0, 1, -1, z])/
            ((-1 + z)*(1 + z)) - (16*(91 - 129*z + 17*z^2 + 55*z^3)*
             H[0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
           ((4*(-144 - 8804*z - 20124*z^2 + 10917*z^3 + 13889*z^4 - 648*z^5 + 
                1944*z^6))/(45*(-1 + z)*z*(1 + z)) + 
             (8*(-18 - 18*z - 1305*z^2 - 2265*z^3 - 700*z^4 + 162*z^5 + 
                162*z^6)*H[-1, z])/(15*z^2*(1 + z)) + 
             (8*(81 + 24*z + 97*z^2)*H[-1, z]^2)/(1 + z) + 
             ((-8*(-145 + 1090*z - 1070*z^2 - 2301*z^3 + 216*z^5))/
                (15*(-1 + z)*(1 + z)) - (16*(59 + 12*z + 67*z^2)*H[-1, z])/
                (1 + z))*H[0, z] + (16*(-6 + 9*z - 3*z^2 + 17*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + ((-4*(-12 + 12*z + 415*z^2 + 450*z^3 - 
                  465*z^4 - 108*z^5 + 108*z^6))/(15*(-1 + z)*z^2) + 
               (16*(13 - 12*z + 21*z^2)*H[0, z])/(-1 + z))*H[1, z] + 
             (32*z*(-3 + 5*z)*H[1, z]^2)/(-1 + z) + (16*(-8 + 17*z - 2*z^2 + 
                23*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) - 
             (8*(-5 + 13*z - 19*z^2 + 31*z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
            Log[Q2/mu2] + ((-2*(129 + 430*z + 177*z^2))/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, z])/(1 + z) - (16*z*(3 + 5*z^2)*H[0, z])/
              ((-1 + z)*(1 + z)) - 32*(1 + z)*H[1, z])*Log[Q2/mu2]^2)))) + 
   Delta[1 - z]*(1 + CF*as[MS]*(-9 - 4*z2 + 3*Log[Q2/mu2]) + 
     as[MS]^2*(CF*NF*TF*(457/18 + (8*z3)/3 + z2*(76/3 - (32*Log[Q2/mu2])/3) - 
         (38*Log[Q2/mu2])/3 + 2*Log[Q2/mu2]^2) + 
       CA*CF*(-5465/72 + (71*z2^2)/5 + z3*(140/3 - 12*Log[Q2/mu2]) + 
         (215*Log[Q2/mu2])/6 - (11*Log[Q2/mu2]^2)/2 + 
         z2*(-251/3 + (88*Log[Q2/mu2])/3)) + 
       CF^2*(331/8 + 6*z2^2 - (51*Log[Q2/mu2])/2 + (9*Log[Q2/mu2]^2)/2 + 
         z3*(-78 + 40*Log[Q2/mu2]) + z2*(69 - 12*Log[Q2/mu2] - 
           8*Log[Q2/mu2]^2))) + as[MS]^3*
      (CF*NF^2*TF^2*(-19034/243 - (128*z2^2)/27 - (608*z3)/81 + 
         (1624*Log[Q2/mu2])/27 - (152*Log[Q2/mu2]^2)/9 + 
         (16*Log[Q2/mu2]^3)/9 + z2*(-3440/27 + (2144*Log[Q2/mu2])/27 - 
           (128*Log[Q2/mu2]^2)/9)) + CA^2*CF*(-1909753/1944 - 
         (3512*z2^3)/63 - (248*z3^2)/3 + z2^2*(25184/135 - 
           (1592*Log[Q2/mu2])/15) + (16540*Log[Q2/mu2])/27 - 
         (2671*Log[Q2/mu2]^2)/18 + (121*Log[Q2/mu2]^3)/9 + 
         z5*(-416/3 + 40*Log[Q2/mu2]) + z2*(-143255/81 + 540*z3 + 
           (22286*Log[Q2/mu2])/27 - (968*Log[Q2/mu2]^2)/9) + 
         z3*(105712/81 - (1544*Log[Q2/mu2])/3 + 44*Log[Q2/mu2]^2)) + 
       CF^2*NF*TF*(-341/18 - (1184*z5)/9 + (221*Log[Q2/mu2])/2 - 
         48*Log[Q2/mu2]^2 + 6*Log[Q2/mu2]^3 + 
         z2^2*(-32944/135 + (1216*Log[Q2/mu2])/15) + 
         z3*(2696/3 - (3400*Log[Q2/mu2])/9 + 64*Log[Q2/mu2]^2) + 
         z2*(-10982/27 - (704*z3)/9 + (5620*Log[Q2/mu2])/27 + 
           (32*Log[Q2/mu2]^2)/9 - (32*Log[Q2/mu2]^3)/3)) + 
       CF^3*(-7255/24 + (4184*z2^3)/315 - (304*z3^2)/3 + 
         z5*(1240 - 48*Log[Q2/mu2]) + (1001*Log[Q2/mu2])/8 - 
         36*Log[Q2/mu2]^2 + (9*Log[Q2/mu2]^3)/2 + 
         z2^2*(-2148/5 + (186*Log[Q2/mu2])/5 + (128*Log[Q2/mu2]^2)/5) + 
         z2*(-3379/6 + z3*(808 - 224*Log[Q2/mu2]) + 225*Log[Q2/mu2] + 
           54*Log[Q2/mu2]^2 - 24*Log[Q2/mu2]^3) + 
         z3*(-318 - 490*Log[Q2/mu2] + 72*Log[Q2/mu2]^2 + (64*Log[Q2/mu2]^3)/
            3)) + CA*(CF*NF*TF*(142883/243 + (16*z5)/3 - (11032*Log[Q2/mu2])/
            27 + (938*Log[Q2/mu2]^2)/9 - (88*Log[Q2/mu2]^3)/9 + 
           z2^2*(-4976/135 + (592*Log[Q2/mu2])/15) + 
           z3*(-36628/81 + (448*Log[Q2/mu2])/3 - 16*Log[Q2/mu2]^2) + 
           z2*(81724/81 - (112*z3)/3 - (14432*Log[Q2/mu2])/27 + 
             (704*Log[Q2/mu2]^2)/9)) + CF^2*(9161/12 - (33556*z2^3)/315 + 
           (1016*z3^2)/3 - (4151*Log[Q2/mu2])/8 + (303*Log[Q2/mu2]^2)/2 - 
           (33*Log[Q2/mu2]^3)/2 + z5*(-4952/9 + 120*Log[Q2/mu2]) + 
           z3*(-6419/3 + (12452*Log[Q2/mu2])/9 - 212*Log[Q2/mu2]^2) + 
           z2^2*(87632/135 - (2777*Log[Q2/mu2])/15 + 32*Log[Q2/mu2]^2) + 
           z2*(104117/54 + z3*(-6644/9 - 160*Log[Q2/mu2]) - 
             (19277*Log[Q2/mu2])/27 - (280*Log[Q2/mu2]^2)/9 + 
             (88*Log[Q2/mu2]^3)/3))))) + 
   plu*(CF*as[MS]*(3/(-1 + z) + (4*H[1, z])/(-1 + z) - 
       (4*Log[Q2/mu2])/(-1 + z)) + as[MS]^2*
      (CF*NF*TF*(-494/(27*(-1 + z)) + (16*z2)/(3*(-1 + z)) - 
         (8*H[1, z]^2)/(3*(-1 + z)) + (116*Log[Q2/mu2])/(9*(-1 + z)) - 
         (8*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(-116/(9*(-1 + z)) + 
           (16*Log[Q2/mu2])/(3*(-1 + z)))) + 
       CA*CF*(3155/(54*(-1 + z)) - (40*z3)/(-1 + z) + (22*H[1, z]^2)/
          (3*(-1 + z)) - (367*Log[Q2/mu2])/(9*(-1 + z)) + 
         (22*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(367/(9*(-1 + z)) - 
           (44*Log[Q2/mu2])/(3*(-1 + z))) + z2*(-44/(3*(-1 + z)) - 
           (8*H[1, z])/(-1 + z) + (8*Log[Q2/mu2])/(-1 + z))) + 
       CF^2*(-51/(2*(-1 + z)) + (8*z3)/(-1 + z) + (8*H[1, z]^3)/(-1 + z) + 
         (45*Log[Q2/mu2])/(-1 + z) - (12*Log[Q2/mu2]^2)/(-1 + z) + 
         H[1, z]^2*(18/(-1 + z) - (24*Log[Q2/mu2])/(-1 + z)) + 
         z2*(-36/(-1 + z) - (32*H[1, z])/(-1 + z) + (32*Log[Q2/mu2])/
            (-1 + z)) + H[1, z]*(-27/(-1 + z) - (12*Log[Q2/mu2])/(-1 + z) + 
           (16*Log[Q2/mu2]^2)/(-1 + z)))) + 
     as[MS]^3*(CF*NF^2*TF^2*(34856/(729*(-1 + z)) + (128*z3)/(27*(-1 + z)) + 
         (64*H[1, z]^3)/(27*(-1 + z)) - (3760*Log[Q2/mu2])/(81*(-1 + z)) + 
         (464*Log[Q2/mu2]^2)/(27*(-1 + z)) - (64*Log[Q2/mu2]^3)/
          (27*(-1 + z)) + H[1, z]^2*(464/(27*(-1 + z)) - (64*Log[Q2/mu2])/
            (9*(-1 + z))) + z2*(-928/(27*(-1 + z)) - (128*H[1, z])/
            (9*(-1 + z)) + (128*Log[Q2/mu2])/(9*(-1 + z))) + 
         H[1, z]*(3760/(81*(-1 + z)) - (928*Log[Q2/mu2])/(27*(-1 + z)) + 
           (64*Log[Q2/mu2]^2)/(9*(-1 + z)))) + 
       CF^2*NF*TF*(2003/(54*(-1 + z)) - (32*z2^2)/(-1 + z) - 
         (80*H[1, z]^4)/(9*(-1 + z)) - (1990*Log[Q2/mu2])/(9*(-1 + z)) + 
         (334*Log[Q2/mu2]^2)/(3*(-1 + z)) - (16*Log[Q2/mu2]^3)/(-1 + z) + 
         z3*(120/(-1 + z) + (224*H[1, z])/(3*(-1 + z)) - (224*Log[Q2/mu2])/
            (3*(-1 + z))) + H[1, z]^3*(-560/(9*(-1 + z)) + 
           (320*Log[Q2/mu2])/(9*(-1 + z))) + H[1, z]^2*(-1366/(9*(-1 + z)) + 
           (512*Log[Q2/mu2])/(3*(-1 + z)) - (48*Log[Q2/mu2]^2)/(-1 + z)) + 
         H[1, z]*(166/(9*(-1 + z)) + (2764*Log[Q2/mu2])/(27*(-1 + z)) - 
           (856*Log[Q2/mu2]^2)/(9*(-1 + z)) + (64*Log[Q2/mu2]^3)/
            (3*(-1 + z))) + z2*(8452/(27*(-1 + z)) + (224*H[1, z]^2)/
            (3*(-1 + z)) - (320*Log[Q2/mu2])/(-1 + z) + (256*Log[Q2/mu2]^2)/
            (3*(-1 + z)) + H[1, z]*(336/(-1 + z) - (512*Log[Q2/mu2])/
              (3*(-1 + z))))) + CA^2*CF*(599375/(729*(-1 + z)) + 
         (232*z5)/(-1 + z) + (484*H[1, z]^3)/(27*(-1 + z)) - 
         (50689*Log[Q2/mu2])/(81*(-1 + z)) + (4649*Log[Q2/mu2]^2)/
          (27*(-1 + z)) - (484*Log[Q2/mu2]^3)/(27*(-1 + z)) + 
         H[1, z]^2*(4649/(27*(-1 + z)) - (484*Log[Q2/mu2])/(9*(-1 + z))) + 
         z2^2*(652/(15*(-1 + z)) + (176*H[1, z])/(5*(-1 + z)) - 
           (176*Log[Q2/mu2])/(5*(-1 + z))) + z3*(-21032/(27*(-1 + z)) - 
           (264*H[1, z])/(-1 + z) + (264*Log[Q2/mu2])/(-1 + z)) + 
         H[1, z]*(50689/(81*(-1 + z)) - (9298*Log[Q2/mu2])/(27*(-1 + z)) + 
           (484*Log[Q2/mu2]^2)/(9*(-1 + z))) + z2*(-32126/(81*(-1 + z)) + 
           (176*z3)/(3*(-1 + z)) - (88*H[1, z]^2)/(3*(-1 + z)) + 
           (680*Log[Q2/mu2])/(3*(-1 + z)) - (88*Log[Q2/mu2]^2)/(3*(-1 + z)) + 
           H[1, z]*(-680/(3*(-1 + z)) + (176*Log[Q2/mu2])/(3*(-1 + z))))) + 
       CF^3*(1001/(8*(-1 + z)) - (432*z5)/(-1 + z) + (8*H[1, z]^5)/(-1 + z) - 
         (475*Log[Q2/mu2])/(2*(-1 + z)) + (231*Log[Q2/mu2]^2)/(2*(-1 + z)) - 
         (18*Log[Q2/mu2]^3)/(-1 + z) + z2^2*(210/(-1 + z) + 
           (376*H[1, z])/(5*(-1 + z)) - (376*Log[Q2/mu2])/(5*(-1 + z))) + 
         H[1, z]^4*(30/(-1 + z) - (40*Log[Q2/mu2])/(-1 + z)) + 
         H[1, z]^3*(-36/(-1 + z) - (72*Log[Q2/mu2])/(-1 + z) + 
           (64*Log[Q2/mu2]^2)/(-1 + z)) + H[1, z]^2*(-279/(2*(-1 + z)) + 
           (216*Log[Q2/mu2])/(-1 + z) - (32*Log[Q2/mu2]^3)/(-1 + z)) + 
         H[1, z]*(187/(2*(-1 + z)) + (129*Log[Q2/mu2])/(-1 + z) - 
           (198*Log[Q2/mu2]^2)/(-1 + z) + (48*Log[Q2/mu2]^3)/(-1 + z)) + 
         z3*(-274/(-1 + z) - (16*H[1, z]^2)/(-1 + z) + (552*Log[Q2/mu2])/
            (-1 + z) - (224*Log[Q2/mu2]^2)/(-1 + z) + 
           H[1, z]*(-360/(-1 + z) + (224*Log[Q2/mu2])/(-1 + z))) + 
         z2*(429/(-1 + z) - (32*z3)/(-1 + z) - (96*H[1, z]^3)/(-1 + z) - 
           (528*Log[Q2/mu2])/(-1 + z) + (72*Log[Q2/mu2]^2)/(-1 + z) + 
           (32*Log[Q2/mu2]^3)/(-1 + z) + H[1, z]^2*(-288/(-1 + z) + 
             (288*Log[Q2/mu2])/(-1 + z)) + H[1, z]*(240/(-1 + z) + 
             (288*Log[Q2/mu2])/(-1 + z) - (224*Log[Q2/mu2]^2)/(-1 + z)))) + 
       CA*(CF*NF*TF*(-321812/(729*(-1 + z)) - (416*z2^2)/(15*(-1 + z)) - 
           (352*H[1, z]^3)/(27*(-1 + z)) + (30124*Log[Q2/mu2])/
            (81*(-1 + z)) - (3104*Log[Q2/mu2]^2)/(27*(-1 + z)) + 
           (352*Log[Q2/mu2]^3)/(27*(-1 + z)) + z3*(1552/(9*(-1 + z)) + 
             (32*H[1, z])/(-1 + z) - (32*Log[Q2/mu2])/(-1 + z)) + 
           H[1, z]^2*(-3104/(27*(-1 + z)) + (352*Log[Q2/mu2])/(9*(-1 + z))) + 
           H[1, z]*(-30124/(81*(-1 + z)) + (6208*Log[Q2/mu2])/(27*(-1 + z)) - 
             (352*Log[Q2/mu2]^2)/(9*(-1 + z))) + z2*(19840/(81*(-1 + z)) + 
             (32*H[1, z]^2)/(3*(-1 + z)) - (1024*Log[Q2/mu2])/(9*(-1 + z)) + 
             (32*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(1024/(9*(-1 + z)) - 
               (64*Log[Q2/mu2])/(3*(-1 + z))))) + 
         CF^2*(-16981/(24*(-1 + z)) + (120*z5)/(-1 + z) + 
           (220*H[1, z]^4)/(9*(-1 + z)) + (16963*Log[Q2/mu2])/(18*(-1 + z)) - 
           (2089*Log[Q2/mu2]^2)/(6*(-1 + z)) + (44*Log[Q2/mu2]^3)/(-1 + z) + 
           z2^2*(209/(-1 + z) + (764*H[1, z])/(5*(-1 + z)) - 
             (764*Log[Q2/mu2])/(5*(-1 + z))) + H[1, z]^3*(1732/(9*(-1 + z)) - 
             (880*Log[Q2/mu2])/(9*(-1 + z))) + H[1, z]^2*
            (8425/(18*(-1 + z)) - (1600*Log[Q2/mu2])/(3*(-1 + z)) + 
             (132*Log[Q2/mu2]^2)/(-1 + z)) + H[1, z]*(-5563/(18*(-1 + z)) - 
             (8489*Log[Q2/mu2])/(27*(-1 + z)) + (2738*Log[Q2/mu2]^2)/
              (9*(-1 + z)) - (176*Log[Q2/mu2]^3)/(3*(-1 + z))) + 
           z3*(3304/(9*(-1 + z)) - (240*H[1, z]^2)/(-1 + z) - 
             (1028*Log[Q2/mu2])/(3*(-1 + z)) + (48*Log[Q2/mu2]^2)/(-1 + z) + 
             H[1, z]*(-160/(3*(-1 + z)) + (272*Log[Q2/mu2])/(-1 + z))) + 
           z2*(-26885/(27*(-1 + z)) + (400*z3)/(-1 + z) - (32*H[1, z]^3)/
              (-1 + z) + (928*Log[Q2/mu2])/(-1 + z) - (632*Log[Q2/mu2]^2)/
              (3*(-1 + z)) + H[1, z]^2*(-724/(3*(-1 + z)) + (96*Log[Q2/mu2])/
                (-1 + z)) + H[1, z]*(-972/(-1 + z) + (1480*Log[Q2/mu2])/
                (3*(-1 + z)) - (64*Log[Q2/mu2]^2)/(-1 + z))))))), 
 CqF2PS[z] -> CF*NF*TF*as[MS]^2*((4*(-1 + z)*(-172 - 409*z + 224*z^2))/
      (27*z) - 16*(1 + z)*z3 - (16*(-63 + 33*z + 16*z^2)*H[0, z])/9 - 
     (32*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) - 
     (2*(3 - 45*z + 32*z^2)*H[0, z]^2)/3 + (20*(1 + z)*H[0, z]^3)/3 + 
     ((16*(-1 + z)*(13 - 26*z + 4*z^2))/(9*z) - 
       (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(3*z))*H[1, z] - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) + 
     (32*(1 + z)^3*H[0, -1, z])/(3*z) + 
     ((-8*(4 + 3*z - 3*z^2 + 8*z^3))/(3*z) + 16*(1 + z)*H[0, z])*H[0, 1, z] + 
     16*(1 + z)*H[0, 1, 1, z] + ((-16*(-1 + z)*(13 - 26*z + 4*z^2))/(9*z) + 
       32*z^2*H[0, z] - 16*(1 + z)*H[0, z]^2 + 
       (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 16*(1 + z)*H[0, 1, z])*
      Log[Q2/mu2] + ((-4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) + 
       8*(1 + z)*H[0, z])*Log[Q2/mu2]^2 + 
     z2*((32*(-1 - 3*z^2 + 3*z^3))/(3*z) - 32*(1 + z)*H[0, z] + 
       16*(1 + z)*Log[Q2/mu2])) + 
   as[MS]^3*(CF*NF^2*TF^2*((64*(-1 + z)*(-6748 + 51749*z + 9587*z^2))/
        (3645*z) + (224*(1 + z)*z2^2)/15 + 
       ((32*(108 - 27479*z - 6419*z^2 + 17508*z^3))/(1215*z) + 
         (128*(1 + z)*(-1 - 4*z + 84*z^2 + 16*z^3 + 9*z^4)*H[-1, z])/
          (45*z^2))*H[0, z] + ((-32*(3940 + 5650*z - 1635*z^2 + 162*z^3))/
          405 + (256*(1 + z)^3*H[-1, z])/(9*z))*H[0, z]^2 + 
       (16*(-223 - 547*z + 96*z^2)*H[0, z]^3)/81 - (184*(1 + z)*H[0, z]^4)/
        27 + ((32*(-1 + z)*(-14 + 521*z + 256*z^2))/(81*z) + 
         (32*(-1 + z)*(20 + 47*z + 38*z^2)*H[0, z])/(27*z))*H[1, z] + 
       ((16*(-1 + z)*(118 - 107*z + 118*z^2))/(81*z) - 
         (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(9*z))*H[1, z]^2 - 
       (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(81*z) + 
       ((-128*(1 + z)*(-1 - 4*z + 84*z^2 + 16*z^3 + 9*z^4))/(45*z^2) - 
         (512*(1 + 3*z^2)*H[0, z])/(9*z))*H[0, -1, z] + 
       ((64*(30 - 74*z - 227*z^2 + 42*z^3))/(81*z) - 
         (64*(8 + 11*z + 2*z^2)*H[0, z])/9)*H[0, 1, z] - 
       (512*(-1 + z)^3*H[0, 0, -1, z])/(9*z) + 
       (64*(-5 + 4*z + 6*z^2)*H[0, 0, 1, z])/27 + 
       ((-128*(3 + 7*z + 7*z^2 + 9*z^3))/(27*z) + (64*(1 + z)*H[0, z])/3)*
        H[0, 1, 1, z] - (128*(1 + z)*H[0, 0, 0, 1, z])/9 + 
       (64*(1 + z)*H[0, 0, 1, 1, z])/9 + (256*(1 + z)*H[0, 1, 1, 1, z])/9 + 
       ((-64*(-1 + z)*(68 + 683*z + 194*z^2))/(81*z) + 
         ((-64*(-190 - 88*z + 79*z^2))/27 - (256*(1 + z)^3*H[-1, z])/(9*z))*
          H[0, z] - (32*(-29 - 59*z + 12*z^2)*H[0, z]^2)/9 + 
         (64*(1 + z)*H[0, z]^3)/3 - (32*(-1 + z)*(20 + 47*z + 38*z^2)*
           H[1, z])/(27*z) + (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/
          (9*z) + (256*(1 + z)^3*H[0, -1, z])/(9*z) + 
         (64*(8 + 11*z + 2*z^2)*H[0, 1, z])/9 - (64*(1 + z)*H[0, 1, 1, z])/3)*
        Log[Q2/mu2] + ((32*(-1 + z)*(-2 + 33*z + 10*z^2))/(9*z) + 
         (64*(-8 - 11*z + 4*z^2)*H[0, z])/9 - (64*(1 + z)*H[0, z]^2)/3)*
        Log[Q2/mu2]^2 + ((-32*(-1 + z)*(4 + 7*z + 4*z^2))/(27*z) + 
         (64*(1 + z)*H[0, z])/9)*Log[Q2/mu2]^3 + 
       z3*((32*(16 + 41*z + 17*z^2 + 20*z^3))/(27*z) - (64*(1 + z)*H[0, z])/
          9 + (64*(1 + z)*Log[Q2/mu2])/3) + 
       z2*((32*(-180 + 1145*z + 5735*z^2 - 990*z^3 + 324*z^4))/(405*z) + 
         (64*(53 + 62*z + 6*z^2)*H[0, z])/27 + (64*(1 + z)*H[0, z]^2)/9 + 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) - 
         (64*(1 + z)*H[0, 1, z])/3 - (64*(4 + 8*z + 23*z^2 + 2*z^3)*
           Log[Q2/mu2])/(9*z))) + CA*CF*NF*TF*
      ((-4*(-1 + z)*(-2426266 + 1236479*z + 255239*z^2))/(3645*z) - 
       8*(155 + 33*z)*z5 + ((-4*(99368 + 815338*z - 423677*z^2 + 599546*z^3))/
          (1215*z) + (8*(1 + z)*(-12 + 11164*z - 5645*z^2 - 2366*z^3 + 
            108*z^4)*H[-1, z])/(135*z^2) - 
         (8*(1 + z)*(-24 - 2276*z + 4691*z^2 - 2246*z^3 + 216*z^4)*
           H[-1, z]^2)/(135*z^2) - (16*(1 + z)*(20 - 89*z + 20*z^2)*
           H[-1, z]^3)/(27*z))*H[0, z] + 
       ((-8*(-72 - 100202*z - 58622*z^2 - 2801*z^3 + 162*z^4))/(405*z) + 
         (8*(1 + z)*(-24 - 8266*z + 2731*z^2 - 4186*z^3 + 216*z^4)*H[-1, z])/
          (135*z^2) + (2*(1 + z)*(16 - 73*z + 16*z^2)*H[-1, z]^2)/(3*z))*
        H[0, z]^2 + ((-4*(29270 - 19555*z + 31410*z^2 + 432*z^3))/405 + 
         (16*(1 + z)*(26 - 17*z + 26*z^2)*H[-1, z])/(9*z))*H[0, z]^3 + 
       (2*(427 + 670*z)*H[0, z]^4)/27 + 4*(-1 + z)*H[0, z]^5 + 
       ((-4*(-1 + z)*(502148 - 168127*z + 197498*z^2))/(1215*z) + 
         (8*(-1 + z)*(6907 + 1819*z + 3388*z^2)*H[0, z])/(81*z) - 
         (4*(-1 + z)*(442 + 1053*z + 2542*z^2)*H[0, z]^2)/(45*z) - 
         (32*(-1 + z)*(28 + 85*z + 28*z^2)*H[0, z]^3)/(27*z))*H[1, z] + 
       ((4*(-1 + z)*(7337 + 6836*z + 3080*z^2))/(81*z) - 
         (8*(-1 + z)*(67 + 250*z + 337*z^2)*H[0, z])/(27*z) + 
         (2*(-1 + z)*(-48 - 928*z - 103*z^2 - 1168*z^3 + 432*z^4)*H[0, z]^2)/
          (45*z^2))*H[1, z]^2 + ((-8*(-1 + z)*(97 + 52*z + 421*z^2))/(81*z) - 
         (136*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(27*z))*H[1, z]^3 - 
       (28*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^4)/(27*z) + 
       ((-8*(1 + z)*(-12 + 11164*z - 5645*z^2 - 2366*z^3 + 108*z^4))/
          (135*z^2) + (16*(1 + z)*(-24 - 2276*z + 4691*z^2 - 2246*z^3 + 
            216*z^4)*H[-1, z])/(135*z^2) + (16*(1 + z)*(20 - 89*z + 20*z^2)*
           H[-1, z]^2)/(9*z) + ((32*(12 + 4535*z - 2025*z^2 + 1905*z^3 + 
              310*z^4))/(135*z^2) + (8*(1 + z)*(16 - 91*z + 16*z^2)*H[-1, z])/
            (9*z))*H[0, z] + (32*(-63 + 93*z - 60*z^2 + 17*z^3)*H[0, z]^2)/
          (9*z) + (320*(-1 + z)*H[0, z]^3)/9 - (32*(-1 + z)*(8 + 5*z + 8*z^2)*
           H[0, z]*H[1, z])/(9*z))*H[0, -1, z] + 
       ((16*(-8 + 42*z - 111*z^2 + 28*z^3))/(9*z) - (40*(-1 + z)*H[0, z])/3)*
        H[0, -1, z]^2 + ((8*(49047 + 56845*z + 44035*z^2 + 13992*z^3))/
          (405*z) + (16*(1 + z)*(-24 - 4216*z + 2791*z^2 - 1486*z^3 + 
            216*z^4)*H[-1, z])/(135*z^2) + (8*(1 + z)*(56 + 109*z + 56*z^2)*
           H[-1, z]^2)/(9*z) + ((-8*(1482 + 4096*z + 1779*z^2 + 2308*z^3))/
            (45*z) + (16*(1 + z)*(8 - 7*z + 8*z^2)*H[-1, z])/z)*H[0, z] + 
         (4*(-640 - 2025*z + 4995*z^2 - 840*z^3 + 432*z^4)*H[0, z]^2)/
          (45*z) + (704*(1 + z)*H[0, z]^3)/9 + 
         ((-16*(-1 + z)*(118 - 305*z + 226*z^2))/(27*z) - 
           (16*(-1 + z)*(-24 - 104*z + 601*z^2 - 224*z^3 + 216*z^4)*H[0, z])/
            (45*z^2))*H[1, z] + ((-32*(-1 + z)*(8 + 5*z + 8*z^2))/(9*z) + 
           (64*(1 + z)*H[0, z])/3)*H[0, -1, z])*H[0, 1, z] + 
       ((8*(24 - 80*z - 1245*z^2 + 1185*z^3 - 80*z^4 + 216*z^5))/(45*z^2) + 
         (128*(1 + z)*H[0, z])/3)*H[0, 1, z]^2 + 
       ((-16*(1 + z)*(-24 - 2276*z + 4691*z^2 - 2246*z^3 + 216*z^4))/
          (135*z^2) - (32*(1 + z)*(20 - 89*z + 20*z^2)*H[-1, z])/(9*z) - 
         (8*(-16 + 93*z - 519*z^2 + 128*z^3)*H[0, z])/(9*z) + 
         (344*(-1 + z)*H[0, z]^2)/3 + (704*(-1 + z)*H[0, -1, z])/3)*
        H[0, -1, -1, z] + ((-16*(1 + z)*(-24 - 4216*z + 2791*z^2 - 1486*z^3 + 
            216*z^4))/(135*z^2) - (16*(1 + z)*(56 + 109*z + 56*z^2)*H[-1, z])/
          (9*z) - (16*(88 + 3*z + 15*z^2 + 56*z^3)*H[0, z])/(9*z))*
        H[0, -1, 1, z] + ((-16*(24 + 9850*z - 13635*z^2 + 6165*z^3 - 
            2730*z^4 + 216*z^5))/(135*z^2) - (8*(1 + z)*(80 - 401*z + 80*z^2)*
           H[-1, z])/(9*z) - (16*(-4 + z)*(29 - 31*z + 28*z^2)*H[0, z])/
          (3*z) - (16*(-20 + 33*z)*H[0, z]^2)/3 + 
         (64*(-1 + z)*(8 + 5*z + 8*z^2)*H[1, z])/(9*z) - 
         176*(-1 + z)*H[0, -1, z] - (128*(1 + z)*H[0, 1, z])/3)*
        H[0, 0, -1, z] + ((-16*(-3855 + 1360*z - 1415*z^2 + 730*z^3 + 
            216*z^4))/(135*z) - (8*(1 + z)*(16 + 53*z + 16*z^2)*H[-1, z])/
          (3*z) - (8*(-160 - 2085*z + 5925*z^2 - 1840*z^3 + 864*z^4)*H[0, z])/
          (45*z) - (8*(137 + 93*z)*H[0, z]^2)/3 - 
         (32*(-1 + z)*(16 + 55*z + 16*z^2)*H[1, z])/(9*z) - 
         (16*(-1 + z)*H[0, -1, z])/3 + (448*(1 + z)*H[0, 1, z])/3)*
        H[0, 0, 1, z] + ((-16*(1 + z)*(-24 - 4216*z + 2791*z^2 - 1486*z^3 + 
            216*z^4))/(135*z^2) - (16*(1 + z)*(56 + 109*z + 56*z^2)*H[-1, z])/
          (9*z) - (16*(88 + 3*z + 15*z^2 + 56*z^3)*H[0, z])/(9*z))*
        H[0, 1, -1, z] + ((-8*(1426 + 1624*z + 2863*z^2 + 1060*z^3))/(27*z) + 
         (128*(1 + z)*(11 - 8*z + 11*z^2)*H[-1, z])/(9*z) + 
         (8*(48 + 40*z - 1845*z^2 + 2445*z^3 - 1400*z^4 + 432*z^5)*H[0, z])/
          (45*z^2) + 56*(1 + z)*H[0, z]^2 + (32*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, z])/(9*z))*H[0, 1, 1, z] + 
       ((32*(1 + z)*(20 - 89*z + 20*z^2))/(9*z) - (704*(-1 + z)*H[0, z])/3)*
        H[0, -1, -1, -1, z] + (16*(1 + z)*(56 + 109*z + 56*z^2)*
         H[0, -1, -1, 1, z])/(9*z) + ((8*(-224 + 579*z - 369*z^2 + 176*z^3))/
          (9*z) + (32*(-13 + 9*z)*H[0, z])/3)*H[0, -1, 0, 1, z] + 
       (16*(1 + z)*(56 + 109*z + 56*z^2)*H[0, -1, 1, -1, z])/(9*z) - 
       (128*(1 + z)*(11 - 8*z + 11*z^2)*H[0, -1, 1, 1, z])/(9*z) + 
       ((8*(1 + z)*(80 - 401*z + 80*z^2))/(9*z) - 32*(-9 + 5*z)*H[0, z])*
        H[0, 0, -1, -1, z] + ((8*(1 + z)*(16 + 53*z + 16*z^2))/(3*z) - 
         (128*(1 + z)*H[0, z])/3)*H[0, 0, -1, 1, z] + 
       ((-16*(148 - 69*z + 207*z^2 + 36*z^3))/(3*z) + 
         (32*(-31 + 46*z)*H[0, z])/3)*H[0, 0, 0, -1, z] + 
       ((16*(160 - 655*z + 4145*z^2 - 860*z^3 + 432*z^4))/(45*z) + 
         32*(25 + 17*z)*H[0, z])*H[0, 0, 0, 1, z] + 
       ((8*(1 + z)*(16 + 53*z + 16*z^2))/(3*z) - (128*(1 + z)*H[0, z])/3)*
        H[0, 0, 1, -1, z] + ((-16*(24 + 320*z - 935*z^2 + 595*z^3 - 400*z^4 + 
            216*z^5))/(45*z^2) + (64*(-7 + z)*H[0, z])/3)*H[0, 0, 1, 1, z] + 
       (16*(1 + z)*(56 + 109*z + 56*z^2)*H[0, 1, -1, -1, z])/(9*z) - 
       (128*(1 + z)*(11 - 8*z + 11*z^2)*H[0, 1, -1, 1, z])/(9*z) - 
       (128*(1 + z)*(11 - 8*z + 11*z^2)*H[0, 1, 1, -1, z])/(9*z) + 
       ((-16*(-20 + 32*z - 55*z^2 + 56*z^3))/(9*z) + (544*(1 + z)*H[0, z])/3)*
        H[0, 1, 1, 1, z] + (224*(-1 + z)*H[0, -1, -1, 0, 1, z])/3 - 
       (1408*(-1 + z)*H[0, -1, 0, -1, -1, z])/3 + 
       128*(-1 + z)*H[0, -1, 0, 1, 1, z] - 
       (2816*(-1 + z)*H[0, 0, -1, -1, -1, z])/3 + 16*(-29 + 21*z)*
        H[0, 0, -1, 0, -1, z] + (448*H[0, 0, -1, 0, 1, z])/3 + 
       48*(-29 + 21*z)*H[0, 0, 0, -1, -1, z] + 16*(7 + 9*z)*
        H[0, 0, 0, -1, 1, z] - 64*(-14 + 11*z)*H[0, 0, 0, 0, -1, z] - 
       (544*(5 + 3*z)*H[0, 0, 0, 0, 1, z])/3 + 16*(7 + 9*z)*
        H[0, 0, 0, 1, -1, z] - (64*(58 + 61*z)*H[0, 0, 0, 1, 1, z])/3 + 
       (16*(7 + 9*z)*H[0, 0, 1, 0, -1, z])/3 - 
       (128*(17 + 16*z)*H[0, 0, 1, 0, 1, z])/3 + 
       32*(-5 + z)*H[0, 0, 1, 1, 1, z] - (64*(1 + z)*H[0, 1, 0, 1, 1, z])/3 + 
       (448*(1 + z)*H[0, 1, 1, 1, 1, z])/3 + 
       ((8*(-1 + z)*(4604 + 2808*z + 3335*z^2))/(27*z) + 
         ((-16*(284 + 4007*z + 1961*z^2 + 466*z^3))/(27*z) + 
           (32*(1 + z)*(118 + 38*z + 73*z^2)*H[-1, z])/(9*z) + 
           48*(1 + z)*H[-1, z]^2)*H[0, z] + 
         ((4*(1297 - 1040*z + 1508*z^2))/9 - (24*(1 + z)*(4 - 5*z + 4*z^2)*
             H[-1, z])/z)*H[0, z]^2 - (8*(34 + 41*z)*H[0, z]^3)/3 - 
         (4*(-11 + 12*z)*H[0, z]^4)/3 + 
         ((-8*(-1 + z)*(2210 + 1301*z + 968*z^2))/(27*z) + 
           (32*(-1 + z)*(31 + 19*z + 76*z^2)*H[0, z])/(9*z) + 
           (4*(-1 + z)*(56 + 125*z + 56*z^2)*H[0, z]^2)/(3*z))*H[1, z] + 
         ((4*(-1 + z)*(106 + 25*z + 286*z^2))/(9*z) + 
           (40*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(3*z))*H[1, z]^2 + 
         (40*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(9*z) + 
         ((-32*(1 + z)*(118 + 38*z + 73*z^2))/(9*z) - 96*(1 + z)*H[-1, z] - 
           (32*(-22 + 24*z + 3*z^2 + 2*z^3)*H[0, z])/(3*z) - 
           112*(-1 + z)*H[0, z]^2)*H[0, -1, z] + 32*(-1 + z)*H[0, -1, z]^2 + 
         ((8*(332 + 853*z + 301*z^2 + 542*z^3))/(9*z) - 
           (128*(1 + z)*(1 - z + z^2)*H[-1, z])/z - 
           (8*(-8 - 19*z + 31*z^2)*H[0, z])/z - 136*(1 + z)*H[0, z]^2)*
          H[0, 1, z] + (96*(1 + z) - 64*(-1 + z)*H[0, z])*H[0, -1, -1, z] + 
         (128*(1 + z)*(1 - z + z^2)*H[0, -1, 1, z])/z + 
         ((16*(-52 + 87*z + 3*z^2 + 44*z^3))/(3*z) + 32*(-7 + 11*z)*H[0, z])*
          H[0, 0, -1, z] + ((-16*(-4 + 33*z - 15*z^2 + 8*z^3))/(3*z) + 
           32*(13 + 7*z)*H[0, z])*H[0, 0, 1, z] + 
         (128*(1 + z)*(1 - z + z^2)*H[0, 1, -1, z])/z + 
         ((16*(14 - 19*z + 8*z^2))/3 - 160*(1 + z)*H[0, z])*H[0, 1, 1, z] - 
         128*(-1 + z)*H[0, -1, 0, 1, z] - 384*z*H[0, 0, 0, -1, z] - 
         128*(3 + 2*z)*H[0, 0, 0, 1, z] - 32*(-5 + z)*H[0, 0, 1, 1, z] - 
         160*(1 + z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       ((8*(-1 + z)*(901 - 413*z + 181*z^2))/(27*z) + 
         ((-32*(13 + 82*z - 53*z^2 + 101*z^3))/(9*z) + 
           (32*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z])/(3*z))*H[0, z] + 
         (224*(1 + z)*H[0, z]^2)/3 + (16*(-3 + 4*z)*H[0, z]^3)/3 + 
         ((-16*(-1 + z)*(44 - 7*z + 62*z^2))/(9*z) - 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(3*z))*H[1, z] - 
         (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) + 
         ((-32*(1 + z)*(4 - 7*z + 4*z^2))/(3*z) + 64*(-1 + z)*H[0, z])*
          H[0, -1, z] + (16*(-1 + 2*z) + 64*(1 + z)*H[0, z])*H[0, 1, z] - 
         128*(-1 + z)*H[0, 0, -1, z] - 96*H[0, 0, 1, z] + 
         64*(1 + z)*H[0, 1, 1, z])*Log[Q2/mu2]^2 + 
       ((8*(-1 + z)*(44 - z + 44*z^2))/(9*z) - (16*(4 + 11*z + 8*z^2)*
           H[0, z])/(9*z) - (16*(-1 + 2*z)*H[0, z]^2)/3 + 
         (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) - 
         (32*(1 + z)*H[0, 1, z])/3)*Log[Q2/mu2]^3 + 
       z2^2*((-8*(-4960 - 3480*z + 2865*z^2 - 5340*z^3 + 1728*z^4))/(225*z) + 
         (16*(-141 + 193*z)*H[0, z])/15 + (8*(35 + 41*z)*Log[Q2/mu2])/5) + 
       z3*((8*(2964 - 18308*z + 22033*z^2 + 14386*z^3 + 1080*z^4))/(135*z) + 
         (16*(1 + z)*(2 + 13*z + 2*z^2)*H[-1, z])/(3*z) - 
         (16*(80 + 200*z + 4325*z^2 - 2180*z^3 + 216*z^4)*H[0, z])/(45*z) - 
         (32*(32 + 33*z)*H[0, z]^2)/3 - (8*(-1 + z)*(-16 - 276*z - 801*z^2 - 
            356*z^3 + 144*z^4)*H[1, z])/(15*z^2) + (256*(-1 + z)*H[0, -1, z])/
          3 - 336*(1 + z)*H[0, 1, z] + ((-16*(-48 + 14*z + 35*z^2 + 76*z^3))/
            (3*z) + 32*(15 + 14*z)*H[0, z])*Log[Q2/mu2] + 
         32*(-2 + z)*Log[Q2/mu2]^2) + 
       z2*((8*(18944 - 82285*z - 60223*z^2 - 30932*z^3 + 324*z^4))/(405*z) + 
         (16*(111 + 113*z)*z3)/3 - (8*(1 + z)*(-72 - 10708*z + 10273*z^2 - 
            5218*z^3 + 648*z^4)*H[-1, z])/(135*z^2) - 
         (32*(1 + z)*(19 + 5*z + 19*z^2)*H[-1, z]^2)/(9*z) + 
         ((8*(1416 + 25463*z + 8087*z^2 + 22934*z^3 + 864*z^4))/(135*z) - 
           (112*(1 + z)*(16 - 19*z + 16*z^2)*H[-1, z])/(9*z))*H[0, z] + 
         (8*(-575 - 1595*z - 80*z^2 + 216*z^3)*H[0, z]^2)/45 - 
         (16*(-20 + 43*z)*H[0, z]^3)/9 + 
         ((8*(-1 + z)*(-24 + 4126*z + 4141*z^2 + 7876*z^3 + 216*z^4))/
            (135*z^2) + (32*(-1 + z)*(-4 + 76*z + 361*z^2 + 56*z^3 + 36*z^4)*
             H[0, z])/(15*z^2))*H[1, z] + (64*(-1 + z)*(11 + 26*z + 11*z^2)*
           H[1, z]^2)/(9*z) + ((-8*(-368 + 627*z - 603*z^2 + 40*z^3))/(9*z) - 
           (416*(-1 + z)*H[0, z])/3)*H[0, -1, z] + 
         ((-8*(16 - 40*z - 845*z^2 + 1435*z^3 - 160*z^4 + 144*z^5))/
            (15*z^2) - (1568*(1 + z)*H[0, z])/3)*H[0, 1, z] - 
         192*(-1 + z)*H[0, -1, -1, z] + (656*(-1 + z)*H[0, 0, -1, z])/3 + 
         (16*(159 + 107*z)*H[0, 0, 1, z])/3 - (896*(1 + z)*H[0, 1, 1, z])/3 + 
         ((-8*(-264 + 901*z - 371*z^2 + 846*z^3))/(9*z) + 
           (16*(1 + z)*(8 - 5*z + 8*z^2)*H[-1, z])/z - 
           (8*(-16 - 21*z - 93*z^2 + 40*z^3)*H[0, z])/(3*z) + 
           8*(-3 + 19*z)*H[0, z]^2 - (64*(-1 + z)*(5 + 11*z + 5*z^2)*H[1, z])/
            (3*z) + 96*(-1 + z)*H[0, -1, z] + 192*(1 + z)*H[0, 1, z])*
          Log[Q2/mu2] + ((16*(-3 - 6*z + 8*z^2))/3 - 32*(1 + 2*z)*H[0, z])*
          Log[Q2/mu2]^2 + (32*(1 + z)*Log[Q2/mu2]^3)/3)) + 
     CF^2*NF*TF*((4*(-1 + z)*(-36219 - 129718*z + 414906*z^2))/(2025*z) + 
       352*(1 + z)*z5 + ((4*(1776 + 257317*z - 1631068*z^2 + 151676*z^3))/
          (2025*z) + (32*(1 + z)*(-44 - 601*z - 43664*z^2 + 1674*z^3 + 
            306*z^4)*H[-1, z])/(675*z^2) + 
         (16*(1 + z)*(-2 + 312*z + 2793*z^2 + 292*z^3 + 18*z^4)*H[-1, z]^2)/
          (45*z^2) + (64*(1 + z)*(1 - 6*z + z^2)*H[-1, z]^3)/(3*z))*H[0, z] + 
       ((-2*(-2160 + 39975*z - 64125*z^2 - 10900*z^3 + 7344*z^4))/(2025*z) + 
         (16*(1 + z)*(-2 - 58*z - 1627*z^2 - 108*z^3 + 18*z^4)*H[-1, z])/
          (15*z^2) - (32*(1 + z)*(5 - 32*z + 5*z^2)*H[-1, z]^2)/(3*z))*
        H[0, z]^2 + ((-4*(-6475 - 12045*z + 2440*z^2 + 216*z^3))/135 + 
         (64*(1 + z)*(1 - 22*z + z^2)*H[-1, z])/(9*z))*H[0, z]^3 - 
       (2*(165 - 330*z + 476*z^2)*H[0, z]^4)/27 + 4*(1 + z)*H[0, z]^5 + 
       ((-4*(-1 + z)*(-25819 + 271149*z + 6176*z^2))/(405*z) + 
         (8*(-1 + z)*(-1426 - 15577*z + 2750*z^2)*H[0, z])/(81*z) + 
         (8*(-1 + z)*(-514 - 6811*z + 1736*z^2)*H[0, z]^2)/(135*z) + 
         (8*(-1 + z)*(28 + 265*z + 28*z^2)*H[0, z]^3)/(27*z))*H[1, z] + 
       ((4*(-1 + z)*(-1379 - 20918*z + 1042*z^2))/(81*z) - 
         (4*(-1 + z)*(-76 + 2843*z + 32*z^2)*H[0, z])/(27*z) - 
         (32*(-1 + z)*(-6 + 59*z + 254*z^2 + 29*z^3 + 54*z^4)*H[0, z]^2)/
          (45*z^2))*H[1, z]^2 + ((-64*(-1 + z)*(1 + 62*z + z^2))/(27*z) - 
         (200*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(27*z))*H[1, z]^3 - 
       (44*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^4)/(27*z) + 
       ((-32*(1 + z)*(-44 - 601*z - 43664*z^2 + 1674*z^3 + 306*z^4))/
          (675*z^2) - (32*(1 + z)*(-2 + 312*z + 2793*z^2 + 292*z^3 + 18*z^4)*
           H[-1, z])/(45*z^2) - (64*(1 + z)*(1 - 6*z + z^2)*H[-1, z]^2)/z + 
         ((-64*(1 - 90*z - 1245*z^2 - 1550*z^3 + 20*z^4 + 36*z^5))/(45*z^2) + 
           (256*(1 + z)*(1 - 7*z + z^2)*H[-1, z])/(3*z))*H[0, z] + 
         (32*(-2 - 27*z + 39*z^2 + 8*z^3)*H[0, z]^2)/(3*z) + 
         (256*(-1 + z)*H[0, z]^3)/3)*H[0, -1, z] + 
       ((32*(-6 - 9*z + 25*z^2 + 4*z^3))/(3*z) + 192*(-1 + z)*H[0, z])*
        H[0, -1, z]^2 + ((-16*(3169 - 10926*z - 10881*z^2 + 14164*z^3))/
          (405*z) - (32*(1 + z)*(-2 + 52*z + 2693*z^2 + 212*z^3 + 18*z^4)*
           H[-1, z])/(45*z^2) - (64*(-1 + z)^2*(1 + z)*H[-1, z]^2)/z + 
         ((-16*(514 - 5433*z - 2667*z^2 + 4056*z^3))/(135*z) - 
           (128*(1 + z)^3*H[-1, z])/(3*z))*H[0, z] - 
         (8*(-140 - 2025*z + 2895*z^2 + 500*z^3 + 432*z^4)*H[0, z]^2)/
          (45*z) - (496*(1 + z)*H[0, z]^3)/9 + 
         ((64*(-1 + z)*(3 - 10*z + 6*z^2))/(3*z) + 
           (64*(-1 + z)*(-12 - 22*z + 263*z^2 - 82*z^3 + 108*z^4)*H[0, z])/
            (45*z^2))*H[1, z])*H[0, 1, z] + 
       ((-32*(12 - 70*z - 525*z^2 + 495*z^3 - 50*z^4 + 108*z^5))/(45*z^2) - 
         (256*(1 + z)*H[0, z])/3)*H[0, 1, z]^2 + 
       ((32*(1 + z)*(-2 + 312*z + 2793*z^2 + 292*z^3 + 18*z^4))/(45*z^2) + 
         (128*(1 + z)*(1 - 6*z + z^2)*H[-1, z])/z - 
         (64*(-2 + z)*(1 + 17*z + 8*z^2)*H[0, z])/(3*z) - 
         448*(-1 + z)*H[0, z]^2 - 512*(-1 + z)*H[0, -1, z])*H[0, -1, -1, z] + 
       ((32*(1 + z)*(-2 + 52*z + 2693*z^2 + 212*z^3 + 18*z^4))/(45*z^2) + 
         (128*(-1 + z)^2*(1 + z)*H[-1, z])/z + (128*(1 + z)^3*H[0, z])/(3*z))*
        H[0, -1, 1, z] + ((32*(2 - 36*z + 15*z^2 - 199*z^3 + 70*z^4 + 
            18*z^5))/(9*z^2) + (128*(1 + z)*(1 - 4*z + z^2)*H[-1, z])/(3*z) - 
         (64*(-2 - 63*z + 41*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         64*(1 + 7*z)*H[0, z]^2 + 128*(-1 + z)*H[0, -1, z])*H[0, 0, -1, z] + 
       ((8*(740 + 1695*z + 37215*z^2 + 2840*z^3 + 216*z^4))/(135*z) + 
         (128*(1 + z)*(1 - 4*z + z^2)*H[-1, z])/(3*z) + 
         (32*(-70 - 885*z + 2910*z^2 - 610*z^3 + 432*z^4)*H[0, z])/(45*z) + 
         512*(1 + z)*H[0, z]^2 + (64*(-1 + z)*(16 + 55*z + 16*z^2)*H[1, z])/
          (9*z) + 128*(-1 + z)*H[0, -1, z] - (896*(1 + z)*H[0, 1, z])/3)*
        H[0, 0, 1, z] + ((32*(1 + z)*(-2 + 52*z + 2693*z^2 + 212*z^3 + 
            18*z^4))/(45*z^2) + (128*(-1 + z)^2*(1 + z)*H[-1, z])/z + 
         (128*(1 + z)^3*H[0, z])/(3*z))*H[0, 1, -1, z] + 
       ((-8*(-508 - 924*z - 3459*z^2 + 1904*z^3))/(27*z) - 
         (128*(1 + z)^3*H[-1, z])/(3*z) - 
         (16*(16 + 200*z - 545*z^2 + 295*z^3 - 20*z^4 + 144*z^5)*H[0, z])/
          (15*z^2) + (704*(1 + z)*H[0, z]^2)/3 - 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z))*H[0, 1, 1, z] + 
       ((-128*(1 + z)*(1 - 6*z + z^2))/z + 512*(-1 + z)*H[0, z])*
        H[0, -1, -1, -1, z] - (128*(-1 + z)^2*(1 + z)*H[0, -1, -1, 1, z])/z + 
       (64*(-27 + 31*z + 2*z^2)*H[0, -1, 0, 1, z])/3 - 
       (128*(-1 + z)^2*(1 + z)*H[0, -1, 1, -1, z])/z + 
       (128*(1 + z)^3*H[0, -1, 1, 1, z])/(3*z) + 
       ((-128*(1 + z)*(1 - 4*z + z^2))/(3*z) + 256*(-1 + 2*z)*H[0, z])*
        H[0, 0, -1, -1, z] - (128*(1 + z)*(1 - 4*z + z^2)*H[0, 0, -1, 1, z])/
        (3*z) + ((-128*(1 + 33*z - 24*z^2 + z^3))/(3*z) + 
         1152*(1 + z)*H[0, z])*H[0, 0, 0, -1, z] + 
       ((-32*(-70 - 690*z + 2955*z^2 - 690*z^3 + 432*z^4))/(45*z) - 
         (4096*(1 + z)*H[0, z])/3)*H[0, 0, 0, 1, z] - 
       (128*(1 + z)*(1 - 4*z + z^2)*H[0, 0, 1, -1, z])/(3*z) + 
       ((32*(24 + 300*z - 630*z^2 + 1125*z^3 - 250*z^4 + 216*z^5))/(45*z^2) - 
         (320*(1 + z)*H[0, z])/3)*H[0, 0, 1, 1, z] - 
       (128*(-1 + z)^2*(1 + z)*H[0, 1, -1, -1, z])/z + 
       (128*(1 + z)^3*H[0, 1, -1, 1, z])/(3*z) + 
       (128*(1 + z)^3*H[0, 1, 1, -1, z])/(3*z) + 
       ((-16*(124 - 123*z - 153*z^2 + 108*z^3))/(9*z) + (800*(1 + z)*H[0, z])/
          3)*H[0, 1, 1, 1, z] - 256*(-1 + z)*H[0, -1, -1, 0, 1, z] + 
       1024*(-1 + z)*H[0, -1, 0, -1, -1, z] + 2048*(-1 + z)*
        H[0, 0, -1, -1, -1, z] - 128*(-3 + 5*z)*H[0, 0, -1, 0, -1, z] - 
       256*(1 + 2*z)*H[0, 0, -1, 0, 1, z] - 384*(-3 + 5*z)*
        H[0, 0, 0, -1, -1, z] - 384*(-1 + z)*H[0, 0, 0, -1, 1, z] - 
       256*(7 + 5*z)*H[0, 0, 0, 0, -1, z] + 
       (4576*(1 + z)*H[0, 0, 0, 0, 1, z])/3 - 384*(-1 + z)*
        H[0, 0, 0, 1, -1, z] + 2528*(1 + z)*H[0, 0, 0, 1, 1, z] - 
       128*(-1 + z)*H[0, 0, 1, 0, -1, z] + (3968*(1 + z)*H[0, 0, 1, 0, 1, z])/
        3 - 64*(1 + z)*H[0, 0, 1, 1, 1, z] + (64*(1 + z)*H[0, 1, 0, 1, 1, z])/
        3 + (704*(1 + z)*H[0, 1, 1, 1, 1, z])/3 + 
       ((-16*(-1 + z)*(338 - 599*z + 1143*z^2))/(45*z) + 
         ((-8*(16 + 97*z - 10008*z^2 + 1066*z^3))/(45*z) - 
           (32*(1 + z)*(-4 + 4*z - 1069*z^2 - 36*z^3 + 36*z^4)*H[-1, z])/
            (45*z^2) + (64*(1 + z)*(1 - 10*z + z^2)*H[-1, z]^2)/(3*z))*
          H[0, z] + ((8*(-2145 + 40*z + 360*z^2 + 72*z^3))/45 + 
           128*(1 + z)*H[-1, z])*H[0, z]^2 + (8*(33 - 35*z + 112*z^2)*
           H[0, z]^3)/9 - (44*(1 + z)*H[0, z]^4)/3 + 
         ((-8*(-1 + z)*(-172 - 1663*z + 62*z^2))/(9*z) - 
           (32*(-1 + z)*(8 - 69*z + 8*z^2)*H[0, z])/(3*z) + 
           (16*(-1 + z)*(8 + 5*z + 8*z^2)*H[0, z]^2)/(3*z))*H[1, z] + 
         ((-4*(-1 + z)*(20 - 305*z + 8*z^2))/(3*z) + 
           (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/(3*z))*H[1, z]^2 + 
         (56*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(9*z) + 
         ((32*(1 + z)*(-4 + 4*z - 1069*z^2 - 36*z^3 + 36*z^4))/(45*z^2) - 
           (128*(1 + z)*(1 - 10*z + z^2)*H[-1, z])/(3*z) - 
           (64*(-3 + 7*z + 2*z^2)*H[0, z])/3 - 64*(-1 + z)*H[0, z]^2)*
          H[0, -1, z] - 128*(-1 + z)*H[0, -1, z]^2 + 
         ((16*(-16 - 101*z - 65*z^2 + 52*z^3))/(3*z) + 
           (128*(1 + z)^3*H[-1, z])/(3*z) + (64*(4 - 12*z + 3*z^2 + 16*z^3)*
             H[0, z])/(3*z) - 32*(1 + z)*H[0, z]^2)*H[0, 1, z] + 
         ((128*(1 + z)*(1 - 10*z + z^2))/(3*z) + 256*(-1 + z)*H[0, z])*
          H[0, -1, -1, z] - (128*(1 + z)^3*H[0, -1, 1, z])/(3*z) + 
         ((128*(-9 + z + 2*z^2))/3 + 256*z*H[0, z])*H[0, 0, -1, z] + 
         ((-16*(16 - 33*z + 105*z^2 + 24*z^3))/(3*z) - 320*(1 + z)*H[0, z])*
          H[0, 0, 1, z] - (128*(1 + z)^3*H[0, 1, -1, z])/(3*z) + 
         ((16*(32 - 33*z - 39*z^2 + 44*z^3))/(3*z) - 256*(1 + z)*H[0, z])*
          H[0, 1, 1, z] - 384*(1 + z)*H[0, 0, 0, -1, z] + 
         544*(1 + z)*H[0, 0, 0, 1, z] + 64*(1 + z)*H[0, 0, 1, 1, z] - 
         224*(1 + z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       ((4*(-1 + z)*(-36 - 289*z + 120*z^2))/(9*z) - 
         (8*(-198 + 315*z + 4*z^2)*H[0, z])/9 - 
         (8*(6 + 3*z + 28*z^2)*H[0, z]^2)/3 + 16*(1 + z)*H[0, z]^3 + 
         ((-8*(-1 + z)*(-32 + 337*z + 4*z^2))/(9*z) - 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, z])/z)*H[1, z] - 
         (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/z + 
         ((-16*(12 - 9*z - 15*z^2 + 16*z^3))/(3*z) + 96*(1 + z)*H[0, z])*
          H[0, 1, z] - 32*(1 + z)*H[0, 0, 1, z] + 96*(1 + z)*H[0, 1, 1, z])*
        Log[Q2/mu2]^2 + ((184*(-1 + z))/9 + (32*z*(3 + 4*z)*H[0, z])/9 - 
         (16*(1 + z)*H[0, z]^2)/3 + (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/
          (9*z) - (64*(1 + z)*H[0, 1, z])/3)*Log[Q2/mu2]^3 + 
       z2^2*((16*(1080 + 2070*z + 7515*z^2 - 6260*z^3 + 1728*z^4))/(225*z) + 
         (16*(181 + 241*z)*H[0, z])/15 - 32*(3 + 5*z)*Log[Q2/mu2]) + 
       z3*((-8*(3288 + 13314*z + 82791*z^2 + 6692*z^3 + 540*z^4))/(135*z) - 
         (128*(1 + z)*(1 - 5*z + z^2)*H[-1, z])/z + 
         (32*(-75 + 795*z + 340*z^2 + 216*z^3)*H[0, z])/45 - 
         (128*(5 + 2*z)*H[0, z]^2)/3 + (16*(-1 + z)*(-48 - 128*z - 1403*z^2 - 
            368*z^3 + 432*z^4)*H[1, z])/(45*z^2) - 448*(-1 + z)*H[0, -1, z] + 
         (992*(1 + z)*H[0, 1, z])/3 + ((-128*(2 - 6*z - 24*z^2 + 3*z^3))/
            (3*z) - 32*(-5 + 3*z)*H[0, z])*Log[Q2/mu2] - 
         64*(1 + z)*Log[Q2/mu2]^2) + 
       z2*((8*(-11700 - 463035*z - 154515*z^2 + 72890*z^3 + 3672*z^4))/
          (2025*z) + 32*(9 + z)*z3 + (16*(1 + z)*(-6 + 416*z + 8179*z^2 + 
            716*z^3 + 54*z^4)*H[-1, z])/(45*z^2) + 
         (32*(-3 + z)*(1 + z)*(-1 + 3*z)*H[-1, z]^2)/z + 
         ((-8*(-96 + 12007*z + 18683*z^2 - 3304*z^3 + 144*z^4))/(45*z) - 
           (64*(1 + z)*(1 - 34*z + z^2)*H[-1, z])/(3*z))*H[0, z] - 
         (16*(480 + 2175*z - 1820*z^2 + 216*z^3)*H[0, z]^2)/45 - 
         (1328*(1 + z)*H[0, z]^3)/9 + 
         ((-8*(-1 + z)*(-12 - 412*z - 1057*z^2 + 248*z^3 + 108*z^4))/
            (135*z^2) - (64*(-1 + z)*(-12 - 37*z + 563*z^2 - 97*z^3 + 
              108*z^4)*H[0, z])/(45*z^2))*H[1, z] + 
         (8*(-1 + z)*(64 - 41*z + 64*z^2)*H[1, z]^2)/(9*z) + 
         ((-32*(-2 - 51*z + 99*z^2 + 12*z^3))/(3*z) - 384*(-1 + z)*H[0, z])*
          H[0, -1, z] + ((16*(48 + 100*z - 2325*z^2 + 2235*z^3 + 380*z^4 + 
              432*z^5))/(45*z^2) + (1280*(1 + z)*H[0, z])/3)*H[0, 1, z] + 
         512*(-1 + z)*H[0, -1, -1, z] + 128*(1 + 6*z)*H[0, 0, -1, z] - 
         (64*(49 + 55*z)*H[0, 0, 1, z])/3 - (32*(1 + z)*H[0, 1, 1, z])/3 + 
         ((-16*(-3825 - 875*z + 540*z^2 + 72*z^3))/45 - 
           (64*(1 + z)*(1 + 14*z + z^2)*H[-1, z])/(3*z) - 
           (16*(3 + 8*z)*(-19 + 15*z)*H[0, z])/3 + 304*(1 + z)*H[0, z]^2 - 
           (64*(-1 + z)*(7 + 4*z + 7*z^2)*H[1, z])/(3*z) + 
           128*(-1 + z)*H[0, -1, z] + 128*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
         ((32*(-9 - 3*z + 14*z^2))/3 - 160*(1 + z)*H[0, z])*Log[Q2/mu2]^2 + 
         (64*(1 + z)*Log[Q2/mu2]^3)/3))), 
 CqF2D33[z] -> (D33*NF*(64 + 160*z2 - (32*z2^2)/5 + (224*z3)/3 - (1280*z5)/3)*
     as[MS]^3*Delta[1 - z])/NC + 
   (D33*NF*as[MS]^3*((64*(2 - 3*z - 27*z^2 + 18*z^3))/(5*z) + 5120*z*z5 + 
      z2^2*((-64*z*(-205 - 240*z + 72*z^2))/25 - (2048*(1 + 2*z)*H[-1, z])/
         5) + ((64*(-6 - 8*z + 55*z^2 + 216*z^3 + 234*z^4))/(15*z*(1 + z)) - 
        (128*(-13 - 10*z + 50*z^2 + 125*z^3 + 90*z^4 + 117*z^5)*H[-1, z])/
         (15*z^2) + (64*(1 + z)*(-2 + 2*z + z^2 + 9*z^3 + 18*z^4)*H[-1, z]^2)/
         (3*z^2))*H[0, z] + 
      ((64*(10 - 5*z - 9*z^2 - 70*z^3 - 163*z^4 + 90*z^5 + 117*z^6))/
         (15*(-1 + z)*z*(1 + z)) - (64*(-10 - 4*z + 47*z^2 + 107*z^3 + 
           36*z^4 + 90*z^5)*H[-1, z])/(15*z^2) + 
        (128*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z]^2)/(15*z^2))*
       H[0, z]^2 + ((64*z*(2 - 17*z^2 + 18*z^4))/(9*(-1 + z)*(1 + z)) + 
        (64*z*H[-1, z])/3)*H[0, z]^3 + 
      ((256*(-1 + z)*(-5 + 36*z + 45*z^2))/(15*z) - 
        (64*(4 - 28*z + 3*z^2 + 36*z^3)*H[0, z]^2)/(15*z) - 
        (64*z*H[0, z]^3)/3)*H[1, z] + 
      (64*(-1 + z)*(-2 - 2*z - 62*z^2 - 27*z^3 + 18*z^4)*H[0, z]^2*H[1, z]^2)/
       (15*z^2) + ((128*(-13 - 10*z + 50*z^2 + 125*z^3 + 90*z^4 + 117*z^5))/
         (15*z^2) - (128*(1 + z)*(-2 + 2*z + z^2 + 9*z^3 + 18*z^4)*H[-1, z])/
         (3*z^2) + ((-128*(-10 + 6*z + 21*z^2 + 100*z^3 - 201*z^4 + 99*z^5))/
           (15*(-1 + z)*z^2) - (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*
            H[-1, z])/(15*z^2))*H[0, z] - (64*z*(5 + 36*z^2)*H[0, z]^2)/15 + 
        256*z*H[0, z]*H[1, z])*H[0, -1, z] - 128*z*H[0, -1, z]^2 + 
      ((128*(-10 - 11*z - 157*z^2 - 126*z^3 + 90*z^4))/(15*z*(1 + z)) - 
        (128*(-10 - 8*z + 79*z^2 + 164*z^3 - 63*z^4 + 90*z^5)*H[-1, z])/
         (15*z^2) + (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z]^2)/
         (15*z^2) + (128*(4 - 28*z + 3*z^2 + 36*z^3)*H[0, z])/(15*z) + 
        ((64*z*(-55 - 90*z + 36*z^2))/15 + 256*(1 + 2*z)*H[-1, z])*
         H[0, z]^2 - (256*(-1 + z)*(-2 - 2*z - 62*z^2 - 27*z^3 + 18*z^4)*
          H[0, z]*H[1, z])/(15*z^2) + 256*z*H[0, -1, z])*H[0, 1, z] + 
      ((128*(-1 + z)*(-2 - 2*z - 62*z^2 - 27*z^3 + 18*z^4))/(15*z^2) - 
        256*(1 + 2*z)*H[0, z])*H[0, 1, z]^2 + 
      z3*((-64*(16 - 20*z - 759*z^2 + 871*z^3 - 513*z^4 + 450*z^5))/
         (15*(-1 + z)*z) + (256*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*
          H[-1, z])/(5*z^2) + ((-256*z*(-40 - 45*z + 36*z^2))/15 - 
          512*(1 + 2*z)*H[-1, z])*H[0, z] - 
        (128*(2 + 120*z^2 - 95*z^3 - 90*z^4 + 18*z^5)*H[1, z])/(15*z^2) + 
        512*(1 + 2*z)*H[0, -1, z] - 512*(1 + 2*z)*H[0, 1, z]) + 
      ((128*(1 + z)*(-2 + 2*z + z^2 + 9*z^3 + 18*z^4))/(3*z^2) + 
        (256*(-2 - 5*z^3 + 18*z^5)*H[0, z])/(15*z^2))*H[0, -1, -1, z] + 
      ((128*(-10 - 8*z + 79*z^2 + 164*z^3 - 63*z^4 + 90*z^5))/(15*z^2) - 
        (1024*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z])/(15*z^2) - 
        256*z*H[0, z] - 256*(1 + 2*z)*H[0, z]^2)*H[0, -1, 1, z] + 
      ((128*(-10 + 6*z - 9*z^2 + 140*z^3 - 331*z^4 + 144*z^5 + 90*z^6))/
         (15*(-1 + z)*z^2) + (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*
          H[-1, z])/(15*z^2) + (128*z*(-5 + 72*z^2)*H[0, z])/15 - 
        512*z*H[1, z])*H[0, 0, -1, z] + 
      ((128*(-4 + 32*z + 107*z^2 - 99*z^3 + 90*z^4))/(15*z) - 
        (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z])/(15*z^2) + 
        ((-128*z*(-125 - 180*z + 72*z^2))/15 - 1024*(1 + 2*z)*H[-1, z])*
         H[0, z])*H[0, 0, 1, z] + 
      z2*((-128*(-20 - 21*z - 32*z^2 - z^3 + 207*z^4 + 117*z^5))/
         (15*z*(1 + z)) + 512*z*z3 + (64*(-30 - 16*z + 173*z^2 + 378*z^3 + 
           9*z^4 + 270*z^5)*H[-1, z])/(15*z^2) - 
        (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z]^2)/(15*z^2) + 
        ((-128*(-4 - 100*z + 67*z^2 - 65*z^3 - 63*z^4 + 180*z^5))/
           (15*(-1 + z)*(1 + z)) + (128*(-4 - 55*z^3 + 36*z^5)*H[-1, z])/
           (15*z^2))*H[0, z] + (-128*z*(2 + 3*z) + 256*(1 + 2*z)*H[-1, z])*
         H[0, z]^2 + ((-64*(-1 + z)*(-2 - 2*z + z^2 - 9*z^3 + 18*z^4))/
           (3*z^2) + (128*(4 + 120*z^2 - 55*z^3 - 90*z^4 + 36*z^5)*H[0, z])/
           (15*z^2))*H[1, z] + ((512*(1 + 5*z^3 + 9*z^5))/(15*z^2) - 
          512*(1 + 2*z)*H[0, z])*H[0, -1, z] + 
        ((-256*(2 + 60*z^2 - 20*z^3 - 45*z^4 + 18*z^5))/(15*z^2) + 
          512*(1 + 2*z)*H[0, z])*H[0, 1, z] + 512*(1 + 2*z)*H[0, 0, -1, z] - 
        1024*(1 + 2*z)*H[0, 0, 1, z]) + 
      ((128*(-10 - 8*z + 79*z^2 + 164*z^3 - 63*z^4 + 90*z^5))/(15*z^2) - 
        (1024*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[-1, z])/(15*z^2) - 
        256*z*H[0, z] - 256*(1 + 2*z)*H[0, z]^2)*H[0, 1, -1, z] + 
      ((256*(-1 + z)*(-2 - 2*z - 62*z^2 - 27*z^3 + 18*z^4)*H[0, z])/
         (15*z^2) + 256*(1 + 2*z)*H[0, z]^2)*H[0, 1, 1, z] + 
      (1024*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[0, -1, -1, 1, z])/
       (15*z^2) + ((-512*(1 + 5*z^3 + 9*z^5))/(15*z^2) + 
        512*(1 + 2*z)*H[0, z])*H[0, -1, 0, 1, z] + 
      (1024*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*H[0, -1, 1, -1, z])/
       (15*z^2) - (512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*
        H[0, 0, -1, -1, z])/(15*z^2) + 
      ((512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4))/(15*z^2) + 
        1024*(1 + 2*z)*H[0, z])*H[0, 0, -1, 1, z] - 
      (128*z*(-5 + 36*z^2)*H[0, 0, 0, -1, z])/5 + 
      ((384*z*(-15 - 20*z + 12*z^2))/5 + 1024*(1 + 2*z)*H[-1, z])*
       H[0, 0, 0, 1, z] + ((512*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4))/
         (15*z^2) + 1024*(1 + 2*z)*H[0, z])*H[0, 0, 1, -1, z] - 
      (256*(-1 + z)*(-2 - 2*z - 62*z^2 - 27*z^3 + 18*z^4)*H[0, 0, 1, 1, z])/
       (15*z^2) + (1024*(1 + z)*(-1 + z - z^2 - 9*z^3 + 9*z^4)*
        H[0, 1, -1, -1, z])/(15*z^2) - 512*(1 + 2*z)*H[0, 0, -1, 0, 1, z] - 
      1024*(1 + 2*z)*H[0, 0, 0, -1, 1, z] - 1024*(1 + 2*z)*
       H[0, 0, 0, 1, -1, z] + 1536*(1 + 2*z)*H[0, 0, 0, 1, 1, z] + 
      1024*(1 + 2*z)*H[0, 0, 1, 0, 1, z]))/NC, 
 CqFLNS[z] -> 4*CF*z*as[MS] + 
   as[MS]^2*(CA*CF*((-2*(144 + 294*z - 1729*z^2 + 216*z^3))/(45*z) - 
       32*z*z3 + ((-16*(-6 + 3*z - 47*z^2 + 9*z^3))/(15*z) + 
         (16*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) + 
         16*z*H[-1, z]^2)*H[0, z] + ((-8*z*(-5 + 3*z^2))/5 - 8*z*H[-1, z])*
        H[0, z]^2 + ((92*z)/3 + 8*z*H[0, z]^2)*H[1, z] + 
       z2*((16*z*(-5 + 3*z^2))/5 + 16*z*H[-1, z] - 16*z*H[1, z]) + 
       ((-16*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 32*z*H[-1, z] + 
         16*z*H[0, z])*H[0, -1, z] - 16*z*H[0, z]*H[0, 1, z] + 
       32*z*H[0, -1, -1, z] - 16*z*H[0, 0, -1, z] + 16*z*H[0, 0, 1, z] - 
       (44*z*Log[Q2/mu2])/3) + CF*NF*TF*((-8*(-6 + 25*z))/9 - 
       (32*z*H[0, z])/3 - (16*z*H[1, z])/3 + (16*z*Log[Q2/mu2])/3) + 
     CF^2*((2*(32 + 22*z - 187*z^2 + 48*z^3))/(5*z) + 64*z*z3 + 
       ((8*(-8 - z - 26*z^2 + 12*z^3))/(5*z) - 
         (32*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) - 
         32*z*H[-1, z]^2)*H[0, z] + ((8*z*(-5 + 6*z^2))/5 + 16*z*H[-1, z])*
        H[0, z]^2 + (-4*(2 + 7*z) + 16*z*H[0, z] - 16*z*H[0, z]^2)*H[1, z] + 
       8*z*H[1, z]^2 + z2*((-8*z*(-5 + 12*z^2))/5 - 32*z*H[-1, z] + 
         32*z*H[1, z]) + ((32*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 
         64*z*H[-1, z] - 32*z*H[0, z])*H[0, -1, z] + (8*z + 32*z*H[0, z])*
        H[0, 1, z] - 64*z*H[0, -1, -1, z] + 32*z*H[0, 0, -1, z] - 
       32*z*H[0, 0, 1, z] + (4*(2 + z) - 8*z*H[0, z] - 16*z*H[1, z])*
        Log[Q2/mu2])) + as[MS]^3*
    (CF*NF^2*TF^2*((32*(-114 + 317*z))/81 - (256*z*z2)/9 + 
       (128*(-3 + 25*z)*H[0, z])/27 + (64*z*H[0, z]^2)/3 + 
       ((64*(-6 + 25*z))/27 + (128*z*H[0, z])/9)*H[1, z] + 
       (64*z*H[1, z]^2)/9 + (128*z*H[0, 1, z])/9 + 
       ((-64*(-6 + 25*z))/27 - (256*z*H[0, z])/9 - (128*z*H[1, z])/9)*
        Log[Q2/mu2] + (64*z*Log[Q2/mu2]^2)/9) + 
     CF^2*NF*TF*((-2*(40128 + 17128*z - 173653*z^2 + 63072*z^3))/(675*z) - 
       (128*z*z2^2)/15 + ((-16*(-2136 - 1392*z - 30737*z^2 + 5544*z^3))/
          (675*z) + (64*(-298 - 120*z - 2590*z^2 - 2065*z^3 + 180*z^4 + 
            477*z^5)*H[-1, z])/(225*z^2) - 
         (128*(-6 + 15*z - 30*z^2 - 110*z^3 - 30*z^4 + 9*z^5)*H[-1, z]^2)/
          (45*z^2) - (512*z*H[-1, z]^3)/9)*H[0, z] + 
       ((-8*(-1440 + 45*z - 9130*z^2 + 2160*z^3 + 1908*z^4))/(225*z) + 
         (128*(-18 - 90*z^2 - 85*z^3 + 27*z^5)*H[-1, z])/(45*z^2) + 
         128*z*H[-1, z]^2)*H[0, z]^2 + ((-8*z*(-85 + 144*z^2))/45 - 
         (128*z*H[-1, z])/3)*H[0, z]^3 + 
       ((32*(-144 - 219*z + 1609*z^2 + 234*z^3))/(135*z) - 
         (16*(-30 + 23*z + 60*z^2)*H[0, z])/9 + (784*z*H[0, z]^2)/9 + 
         (128*z*H[0, z]^3)/3)*H[1, z] + ((-8*(-30 + 7*z))/9 + 
         (32*z*(-6 + 2*z + 5*z^2)*H[0, z])/3)*H[1, z]^2 + 
       ((-128*z)/9 - (64*z*H[0, z])/9)*H[1, z]^3 + 
       ((-64*(-298 - 120*z - 2590*z^2 - 2065*z^3 + 180*z^4 + 477*z^5))/
          (225*z^2) + (256*(-6 + 15*z - 30*z^2 - 110*z^3 - 30*z^4 + 9*z^5)*
           H[-1, z])/(45*z^2) + (512*z*H[-1, z]^2)/3 + 
         ((-128*(-12 - 60*z^2 - 155*z^3 + 60*z^4 + 36*z^5))/(45*z^2) - 
           (512*z*H[-1, z])/3)*H[0, z] + (256*z*H[0, z]^2)/3 + 
         (512*z*H[0, z]*H[1, z])/3)*H[0, -1, z] + 
       ((32*(48 + 51*z - 19*z^2 + 228*z^3))/(45*z) + 
         (256*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4)*H[-1, z])/(15*z^2) + 
         (64*z*(-44 + 6*z + 15*z^2)*H[0, z])/9 - (256*z*H[0, z]^2)/3 + 
         ((-64*z*(-3 + 4*z + 10*z^2))/3 - (128*z*H[0, z])/3)*H[1, z] + 
         (128*z*H[1, z]^2)/3 + (512*z*H[0, -1, z])/3)*H[0, 1, z] - 
       128*z*H[0, 1, z]^2 + ((-256*(-6 + 15*z - 30*z^2 - 110*z^3 - 30*z^4 + 
            9*z^5))/(45*z^2) - (1024*z*H[-1, z])/3 + (512*z*H[0, z])/3)*
        H[0, -1, -1, z] + ((-256*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4))/
          (15*z^2) - (512*z*H[0, z])/3)*H[0, -1, 1, z] + 
       ((256*(6 + 30*z^2 - 70*z^3 + 60*z^4 + 9*z^5))/(45*z^2) - 
         (512*z*H[-1, z])/3 - (256*z*H[0, z])/3 - (1024*z*H[1, z])/3)*
        H[0, 0, -1, z] + ((-64*z*(-220 + 210*z + 261*z^2))/45 + 
         (256*z*H[0, z])/3 + (896*z*H[1, z])/3)*H[0, 0, 1, z] + 
       ((-256*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4))/(15*z^2) - 
         (512*z*H[0, z])/3)*H[0, 1, -1, z] + 
       ((32*z*(-13 + 12*z + 30*z^2))/3 + (256*z*H[0, z])/3 - 128*z*H[1, z])*
        H[0, 1, 1, z] + (1024*z*H[0, -1, -1, -1, z])/3 + 
       (512*z*H[0, 0, -1, -1, z])/3 - (256*z*H[0, 0, 1, 1, z])/3 + 
       (512*z*H[0, 1, 1, 1, z])/3 + ((32*(48 - 77*z - 223*z^2 + 72*z^3))/
          (45*z) + ((16*(-96 - 72*z - 227*z^2 + 144*z^3))/(45*z) - 
           (256*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(15*z^2) - 
           (256*z*H[-1, z]^2)/3)*H[0, z] + ((16*z*(-5 + 24*z^2))/15 + 
           (128*z*H[-1, z])/3)*H[0, z]^2 + ((80*(-6 + 5*z))/9 + 
           (256*z*H[0, z])/3 - (128*z*H[0, z]^2)/3)*H[1, z] + 
         (128*z*H[1, z]^2)/3 + ((256*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/
            (15*z^2) + (512*z*H[-1, z])/3 - (256*z*H[0, z])/3)*H[0, -1, z] + 
         (32*z + (256*z*H[0, z])/3)*H[0, 1, z] - (512*z*H[0, -1, -1, z])/3 + 
         (256*z*H[0, 0, -1, z])/3 - (256*z*H[0, 0, 1, z])/3)*Log[Q2/mu2] + 
       (8*(2 + z) - 16*z*H[0, z] - 32*z*H[1, z])*Log[Q2/mu2]^2 + 
       z3*((-64*z*(40 + 6*z + 27*z^2))/9 + (512*z*H[-1, z])/3 - 
         (512*z*H[0, z])/3 - 128*z*H[1, z] + (512*z*Log[Q2/mu2])/3) + 
       z2*((16*(-960 - 1260*z - 7495*z^2 - 780*z^3 + 1908*z^4))/(225*z) - 
         (128*(-18 - 15*z - 90*z^2 - 110*z^3 + 30*z^4 + 27*z^5)*H[-1, z])/
          (45*z^2) - (256*z*H[-1, z]^2)/3 + 
         ((32*z*(45 + 100*z + 98*z^2))/15 + (256*z*H[-1, z])/3)*H[0, z] + 
         ((64*(12 + 30*z + 60*z^2 - 175*z^3 + 90*z^4 + 93*z^5))/(45*z^2) - 
           (896*z*H[0, z])/3)*H[1, z] - (320*z*H[1, z]^2)/3 - 
         (256*z*H[0, -1, z])/3 + 128*z*H[0, 1, z] + 
         ((-32*z*(5 + 8*z^2))/5 - (256*z*H[-1, z])/3 + (256*z*H[1, z])/3)*
          Log[Q2/mu2])) + CA^2*CF*
      ((-4*(114984 + 203979*z - 918079*z^2 + 178416*z^3))/(2025*z) - 
       224*z*z5 + ((-8*(-11244 + 12687*z - 194818*z^2 + 26946*z^3))/(675*z) + 
         (8*(-3518 + 230*z - 32325*z^2 - 20525*z^3 - 345*z^4 + 5607*z^5)*
           H[-1, z])/(225*z^2) + (4*(-142 - 915*z - 780*z^2 + 4050*z^3 + 
            1830*z^4 + 213*z^5)*H[-1, z]^2)/(45*z^2) - (512*z*H[-1, z]^3)/9)*
        H[0, z] + ((-4*(-2410 + 2660*z - 36410*z^2 + 7980*z^3 + 5607*z^4))/
          (225*z) + (4*(386 - 866*z + 2310*z^2 - 425*z^3 - 505*z^4 - 
            1299*z^5 + 579*z^6)*H[-1, z])/(45*(-1 + z)*z^2) + 
         (32*(-2 - 12*z^2 + 4*z^3 + 3*z^5)*H[-1, z]^2)/(3*z^2) + 
         (128*z*H[-1, z]^3)/3)*H[0, z]^2 + 
       ((-4*(-96 + 359*z^2 - 662*z^4 + 579*z^6))/(135*(-1 + z)*z*(1 + z)) - 
         (8*(-8 - 120*z^2 + 115*z^3 + 12*z^5)*H[-1, z])/(45*z^2) - 
         (32*z*H[-1, z]^2)/3)*H[0, z]^3 + 
       ((2*z*(-35 + 184*z^2 - 113*z^4 + 24*z^6))/(45*(-1 + z)^2*(1 + z)^2) + 
         (16*z*H[-1, z])/3)*H[0, z]^4 + 
       ((4*(-3216 - 17154*z + 51449*z^2 + 1116*z^3))/(135*z) - 
         (88*z*(-29 + 18*z)*H[0, z])/9 + (4*(198 - 201*z + 1826*z^2 + 
            297*z^3)*H[0, z]^2)/(45*z) + (8*(8 + 120*z^2 + 115*z^3 + 12*z^5)*
           H[0, z]^3)/(45*z^2) - (16*z*H[0, z]^4)/3)*H[1, z] + 
       ((1276*z)/9 + (88*z*(-1 + 3*z^2)*H[0, z])/3 - 
         (2*(66 - 235*z - 60*z^2 + 300*z^3 - 470*z^4 + 99*z^5)*H[0, z]^2)/
          (15*z^2) - (32*z*H[0, z]^3)/3)*H[1, z]^2 + 
       ((-88*z*H[0, z])/9 - 16*z*H[0, z]^2)*H[1, z]^3 + 
       z2^2*((4*z*(285 - 548*z - 852*z^2 + 1504*z^3 + 99*z^4 - 752*z^5 + 
            168*z^6))/(15*(-1 + z)^2*(1 + z)^2) - (64*z*H[-1, z])/5 + 
         (704*z*H[1, z])/5) + 
       ((-8*(-3518 + 230*z - 32325*z^2 - 20525*z^3 - 345*z^4 + 5607*z^5))/
          (225*z^2) - (8*(-142 - 915*z - 780*z^2 + 4050*z^3 + 1830*z^4 + 
            213*z^5)*H[-1, z])/(45*z^2) + (512*z*H[-1, z]^2)/3 + 
         ((-16*(-71 - 192*z - 355*z^2 + 1423*z^3 + 123*z^4 - 1627*z^5 + 
              483*z^6 + 396*z^7))/(45*(-1 + z)*z^2*(1 + z)) - 
           (64*(-4 - 24*z^2 - 11*z^3 + 6*z^5)*H[-1, z])/(3*z^2) - 
           256*z*H[-1, z]^2)*H[0, z] + 
         ((-16*(4 - 8*z + 64*z^2 - 160*z^3 + 170*z^4 - z^5 - 108*z^6 + 
              54*z^7))/(15*(-1 + z)^2*z^2) - 64*z*H[-1, z])*H[0, z]^2 - 
         (64*z*H[0, z]^3)/3 + ((-32*(8 + 120*z^2 - 295*z^3 + 12*z^5)*H[0, z])/
            (15*z^2) + 128*z*H[0, z]^2)*H[1, z] + 128*z*H[0, z]*H[1, z]^2)*
        H[0, -1, z] + ((-464*z)/3 - 64*z*H[0, z])*H[0, -1, z]^2 + 
       ((8*(536 - 1642*z + 983*z^2 + 1176*z^3))/(45*z) - 
         (8*(142 - 97*z + 795*z^2 + 3040*z^3 - 3850*z^4 - 603*z^5 + 213*z^6)*
           H[-1, z])/(45*(-1 + z)*z^2) + (128*(-2 - 12*z^2 - 11*z^3 + 3*z^5)*
           H[-1, z]^2)/(3*z^2) + (512*z*H[-1, z]^3)/3 + 
         (8*(-198 + 201*z - 1826*z^2 - 297*z^3 + 990*z^4)*H[0, z])/(45*z) + 
         ((-4*(16 + 240*z^2 + 175*z^3 - 470*z^4 + 123*z^5))/(15*z^2) - 
           32*z*H[-1, z])*H[0, z]^2 + (64*z*H[0, z]^3)/3 + 
         ((-352*z*(-1 + 3*z^2))/3 + (8*(66 - 235*z - 60*z^2 + 190*z^3 - 
              470*z^4 + 99*z^5)*H[0, z])/(15*z^2) + 16*z*H[0, z]^2)*H[1, z] + 
         ((176*z)/3 + 96*z*H[0, z])*H[1, z]^2 + 
         ((-32*(8 + 120*z^2 - 295*z^3 + 12*z^5))/(15*z^2) + 128*z*H[0, z] + 
           256*z*H[1, z])*H[0, -1, z])*H[0, 1, z] + 
       ((-4*(66 - 235*z - 60*z^2 + 840*z^3 - 470*z^4 + 99*z^5))/(15*z^2) + 
         32*z*H[0, z] - 96*z*H[1, z])*H[0, 1, z]^2 + 
       ((8*(-142 - 915*z - 780*z^2 + 4050*z^3 + 1830*z^4 + 213*z^5))/
          (45*z^2) - (1024*z*H[-1, z])/3 + 
         ((32*(-8 - 48*z^2 + 7*z^3 + 12*z^5))/(3*z^2) + 512*z*H[-1, z])*
          H[0, z] + 192*z*H[0, z]^2)*H[0, -1, -1, z] + 
       ((8*(142 - 97*z + 795*z^2 + 3040*z^3 - 3850*z^4 - 603*z^5 + 213*z^6))/
          (45*(-1 + z)*z^2) - (256*(-2 - 12*z^2 - 11*z^3 + 3*z^5)*H[-1, z])/
          (3*z^2) - 512*z*H[-1, z]^2 + (32*(8 + 120*z^2 - 295*z^3 + 12*z^5)*
           H[0, z])/(15*z^2) - 96*z*H[0, z]^2 - 256*z*H[0, z]*H[1, z] + 
         512*z*H[0, 1, z])*H[0, -1, 1, z] + 
       ((8*(-670 - 288*z - 2864*z^2 + 3807*z^3 + 1422*z^4 - 4704*z^5 + 
            2652*z^6 + 1005*z^7))/(45*(-1 + z)*z^2*(1 + z)) + 
         (128*(-2 - 12*z^2 - 15*z^3 + 3*z^5)*H[-1, z])/(3*z^2) + 
         256*z*H[-1, z]^2 + ((32*(4 + 52*z^2 - 5*z^3 - 26*z^4 + 157*z^5 + 
              60*z^6 - 224*z^7 + 102*z^9))/(15*(-1 + z)^2*z^2*(1 + z)^2) + 
           256*z*H[-1, z])*H[0, z] + 64*z*H[0, z]^2 + 
         ((64*(8 + 120*z^2 - 295*z^3 + 12*z^5))/(15*z^2) - 384*z*H[0, z])*
          H[1, z] - 256*z*H[1, z]^2)*H[0, 0, -1, z] + 
       ((-8*(-480 + 450*z + 115*z^2 - 1015*z^3 - 1647*z^4 + 2757*z^5))/
          (45*(-1 + z)*z) - (128*(-2 - 12*z^2 - 11*z^3 + 3*z^5)*H[-1, z])/
          (3*z^2) - 256*z*H[-1, z]^2 + 
         ((16*(8 + 120*z^2 + 60*z^3 - 470*z^4 + 111*z^5))/(15*z^2) + 
           128*z*H[-1, z])*H[0, z] - 64*z*H[0, z]^2 + 
         ((1040*z)/3 + 64*z*H[0, z])*H[1, z] - 256*z*H[0, -1, z] + 
         256*z*H[0, 1, z])*H[0, 0, 1, z] + 
       ((8*(142 - 97*z + 795*z^2 + 3040*z^3 - 3850*z^4 - 603*z^5 + 213*z^6))/
          (45*(-1 + z)*z^2) - (256*(-2 - 12*z^2 - 11*z^3 + 3*z^5)*H[-1, z])/
          (3*z^2) - 512*z*H[-1, z]^2 + (32*(8 + 120*z^2 - 295*z^3 + 12*z^5)*
           H[0, z])/(15*z^2) - 96*z*H[0, z]^2 - 256*z*H[0, z]*H[1, z] - 
         512*z*H[0, 1, z])*H[0, 1, -1, z] + 
       (176*z*(-1 + 3*z^2) - (8*(66 - 235*z - 60*z^2 + 80*z^3 - 470*z^4 + 
            99*z^5)*H[0, z])/(15*z^2) - 48*z*H[0, z]^2 + 
         (-176*z - 192*z*H[0, z])*H[1, z] - 256*z*H[0, -1, z] + 
         192*z*H[0, 1, z])*H[0, 1, 1, z] + ((1024*z)/3 - 512*z*H[0, z])*
        H[0, -1, -1, -1, z] + ((256*(-2 - 12*z^2 - 11*z^3 + 3*z^5))/(3*z^2) + 
         1024*z*H[-1, z])*H[0, -1, -1, 1, z] + 
       ((-32*(32 - 64*z + 152*z^2 - 25*z^3 - 250*z^4 + 233*z^5 - 96*z^6 + 
            48*z^7))/(15*(-1 + z)^2*z^2) - 192*z*H[0, z] + 256*z*H[1, z])*
        H[0, -1, 0, 1, z] + ((256*(-2 - 12*z^2 - 11*z^3 + 3*z^5))/(3*z^2) + 
         1024*z*H[-1, z])*H[0, -1, 1, -1, z] + 256*z*H[0, z]*
        H[0, -1, 1, 1, z] + ((-128*(-2 - 12*z^2 - 15*z^3 + 3*z^5))/(3*z^2) - 
         512*z*H[-1, z] - 384*z*H[0, z])*H[0, 0, -1, -1, z] + 
       ((128*(-2 - 12*z^2 - 11*z^3 + 3*z^5))/(3*z^2) + 512*z*H[-1, z])*
        H[0, 0, -1, 1, z] + ((-16*(8 + 104*z^2 + 95*z^3 + 128*z^4 + 86*z^5 + 
            120*z^6 - 457*z^7 + 276*z^9))/(15*(-1 + z)^2*z^2*(1 + z)^2) - 
         256*z*H[-1, z] - 128*z*H[0, z] + 384*z*H[1, z])*H[0, 0, 0, -1, z] + 
       ((16*(-8 + 16*z - 128*z^2 + 215*z^3 + 460*z^4 - 986*z^5 + 452*z^6 + 
            9*z^7))/(15*(-1 + z)^2*z^2) + 128*z*H[-1, z] + 128*z*H[0, z] - 
         320*z*H[1, z])*H[0, 0, 0, 1, z] + 
       ((128*(-2 - 12*z^2 - 11*z^3 + 3*z^5))/(3*z^2) + 512*z*H[-1, z])*
        H[0, 0, 1, -1, z] + ((8*(66 - 235*z - 60*z^2 + 80*z^3 - 470*z^4 + 
            99*z^5))/(15*z^2) - 64*z*H[0, z] + 192*z*H[1, z])*
        H[0, 0, 1, 1, z] + ((256*(-2 - 12*z^2 - 11*z^3 + 3*z^5))/(3*z^2) + 
         1024*z*H[-1, z])*H[0, 1, -1, -1, z] + 256*z*H[0, z]*
        H[0, 1, -1, 1, z] + 256*z*H[0, z]*H[0, 1, 1, -1, z] + 
       ((704*z)/3 + 192*z*H[0, z])*H[0, 1, 1, 1, z] - 
       1024*z*H[0, -1, -1, -1, 1, z] + 512*z*H[0, -1, -1, 0, 1, z] - 
       1024*z*H[0, -1, -1, 1, -1, z] - 1792*z*H[0, -1, 0, 1, 1, z] - 
       1024*z*H[0, -1, 1, -1, -1, z] - 1024*z*H[0, -1, 1, 0, 1, z] + 
       512*z*H[0, 0, -1, -1, -1, z] - 512*z*H[0, 0, -1, -1, 1, z] + 
       128*z*H[0, 0, -1, 0, -1, z] + 320*z*H[0, 0, -1, 0, 1, z] - 
       512*z*H[0, 0, -1, 1, -1, z] - 2048*z*H[0, 0, -1, 1, 1, z] + 
       640*z*H[0, 0, 0, -1, -1, z] + 256*z*H[0, 0, 0, -1, 1, z] + 
       128*z*H[0, 0, 0, 0, -1, z] - 128*z*H[0, 0, 0, 0, 1, z] + 
       256*z*H[0, 0, 0, 1, -1, z] - 1248*z*H[0, 0, 0, 1, 1, z] - 
       512*z*H[0, 0, 1, -1, -1, z] + 128*z*H[0, 0, 1, 0, -1, z] - 
       736*z*H[0, 0, 1, 0, 1, z] + 2048*z*H[0, 0, 1, 1, -1, z] - 
       768*z*H[0, 0, 1, 1, 1, z] - 1024*z*H[0, 1, -1, -1, -1, z] + 
       1024*z*H[0, 1, 0, 1, -1, z] - 192*z*H[0, 1, 0, 1, 1, z] + 
       ((4*(1584 + 3234*z - 20549*z^2 + 2376*z^3))/(135*z) + 
         ((352*(-6 + 3*z - 47*z^2 + 9*z^3))/(45*z) - 
           (352*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(15*z^2) - 
           (352*z*H[-1, z]^2)/3)*H[0, z] + ((176*z*(-5 + 3*z^2))/15 + 
           (176*z*H[-1, z])/3)*H[0, z]^2 + 
         ((-2024*z)/9 - (176*z*H[0, z]^2)/3)*H[1, z] + 
         ((352*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(15*z^2) + (704*z*H[-1, z])/3 - 
           (352*z*H[0, z])/3)*H[0, -1, z] + (352*z*H[0, z]*H[0, 1, z])/3 - 
         (704*z*H[0, -1, -1, z])/3 + (352*z*H[0, 0, -1, z])/3 - 
         (352*z*H[0, 0, 1, z])/3)*Log[Q2/mu2] + (484*z*Log[Q2/mu2]^2)/9 + 
       z3*((-4*(284 + 132*z + 1509*z^2 - 596*z^3 - 4428*z^4 + 404*z^5 + 
            2335*z^6))/(15*(-1 + z)*z*(1 + z)) + 
         (64*(-6 - 36*z^2 - 25*z^3 + 9*z^5)*H[-1, z])/(3*z^2) + 
         384*z*H[-1, z]^2 + ((-8*z*(20 + 530*z + 623*z^2 - 940*z^3 - 
              556*z^4 + 470*z^5 + 213*z^6))/(15*(-1 + z)^2*(1 + z)^2) - 
           384*z*H[-1, z])*H[0, z] + 
         ((8*(98 - 235*z - 300*z^2 + 820*z^3 - 470*z^4 + 147*z^5))/(15*z^2) + 
           544*z*H[0, z])*H[1, z] + 160*z*H[1, z]^2 + 384*z*H[0, -1, z] - 
         384*z*H[0, 1, z] + (704*z*Log[Q2/mu2])/3) + 
       z2*((8*(-2450 + 8210*z - 33415*z^2 - 930*z^3 + 5607*z^4))/(225*z) - 
         288*z*z3 + (4*(426 + 579*z + 1455*z^2 + 1250*z^3 - 5480*z^4 + 
            411*z^5 + 639*z^6)*H[-1, z])/(45*(-1 + z)*z^2) - 
         (128*(-2 - 12*z^2 - 9*z^3 + 3*z^5)*H[-1, z]^2)/(3*z^2) - 
         (512*z*H[-1, z]^3)/3 + ((8*(-774 + 171*z - 2024*z^2 - 1398*z^3 + 
              2594*z^4 + 1407*z^5 + 564*z^6))/(45*(-1 + z)*z*(1 + z)) + 
           (16*(-88 - 600*z^2 - 545*z^3 + 132*z^5)*H[-1, z])/(15*z^2) + 
           320*z*H[-1, z]^2)*H[0, z] + 
         ((-4*z*(-55 - 350*z + 857*z^2 + 940*z^3 - 949*z^4 - 470*z^5 + 
              387*z^6))/(15*(-1 + z)^2*(1 + z)^2) - 224*z*H[-1, z])*
          H[0, z]^2 + ((4*(-142 + 915*z - 780*z^2 - 4710*z^3 + 1830*z^4 + 
              1767*z^5))/(45*z^2) - (8*(82 - 235*z + 180*z^2 + 520*z^3 - 
              470*z^4 + 123*z^5)*H[0, z])/(15*z^2) + 144*z*H[0, z]^2)*
          H[1, z] + ((-344*z)/3 - 32*z*H[0, z])*H[1, z]^2 + 
         ((64*(22 - 44*z + 172*z^2 - 230*z^3 + 40*z^4 + 82*z^5 - 54*z^6 + 
              27*z^7))/(15*(-1 + z)^2*z^2) - 128*z*H[-1, z] + 448*z*H[0, z] - 
           512*z*H[1, z])*H[0, -1, z] + 
         ((8*(82 - 235*z + 180*z^2 - 150*z^3 - 470*z^4 + 123*z^5))/(15*z^2) - 
           448*z*H[0, z] + 64*z*H[1, z])*H[0, 1, z] - 384*z*H[0, -1, -1, z] + 
         512*z*H[0, -1, 1, z] - 448*z*H[0, 0, -1, z] + 608*z*H[0, 0, 1, z] + 
         512*z*H[0, 1, -1, z] - 64*z*H[0, 1, 1, z] + 
         ((-352*z*(-5 + 3*z^2))/15 - (352*z*H[-1, z])/3 + (352*z*H[1, z])/3)*
          Log[Q2/mu2])) + CF^3*((-66752 + 45152*z + 296763*z^2 - 129888*z^3)/
        (450*z) - 1968*z*z5 + ((-8*(-3212 - 4505*z - 60549*z^2 + 17154*z^3))/
          (225*z) - (16*(-3242 - 4848*z + 4044*z^2 - 3161*z^3 + 6372*z^4 + 
            3033*z^5)*H[-1, z])/(225*z^2) + 
         (16*(-256 - 415*z - 1480*z^2 - 205*z^3 + 810*z^4 + 394*z^5)*
           H[-1, z]^2)/(25*z^2) - (64*(-2 - 20*z^2 - 40*z^3 + 3*z^5)*
           H[-1, z]^3)/(15*z^2) - 32*z*H[-1, z]^4)*H[0, z] + 
       ((2*(-17472 - 7224*z - 66839*z^2 - 16632*z^3 + 12132*z^4))/(225*z) - 
         (16*(928 + 72*z + 4200*z^2 + 75*z^3 - 7075*z^4 + 78*z^5 + 1422*z^6)*
           H[-1, z])/(75*(-1 + z)*z^2) + (8*(-40 - 258*z^2 - 253*z^3 + 
            60*z^5)*H[-1, z]^2)/(3*z^2) + (800*z*H[-1, z]^3)/3)*H[0, z]^2 + 
       ((4*(1760 - 345*z + 17435*z^2 - 1815*z^3 - 26083*z^4 + 2160*z^5 + 
            5688*z^6))/(225*(-1 + z)*z*(1 + z)) - 
         (16*(-16 - 120*z^2 - 103*z^3 + 24*z^5)*H[-1, z])/(9*z^2) - 
         128*z*H[-1, z]^2)*H[0, z]^3 + 
       ((z*(-415 + 2078*z^2 - 1711*z^4 + 528*z^6))/(45*(-1 + z)^2*
           (1 + z)^2) + (80*z*H[-1, z])/3)*H[0, z]^4 + 
       ((-8*(2088 + 10733*z - 18308*z^2 + 3012*z^3))/(75*z) + 
         (4*(64 + 224*z - 479*z^2 + 96*z^3)*H[0, z])/(5*z) + 
         (4*(616 - 102*z + 707*z^2 + 924*z^3)*H[0, z]^2)/(15*z) + 
         (64*(-1 + z)*(-2 - 2*z - 62*z^2 + 3*z^3 + 3*z^4)*H[0, z]^3)/
          (45*z^2) - (80*z*H[0, z]^4)/3)*H[1, z] + 
       ((2*(64 + 184*z - 429*z^2 + 96*z^3))/(5*z) - 8*(8 + 19*z)*H[0, z] - 
         (8*(154 - 125*z + 150*z^2 + 290*z^3 - 250*z^4 + 231*z^5)*H[0, z]^2)/
          (15*z^2) - 64*z*H[0, z]^3)*H[1, z]^2 + 
       (-8*(2 + 7*z) + (128*z*H[0, z])/3 + (32*z*H[0, z]^2)/3)*H[1, z]^3 + 
       8*z*H[1, z]^4 + ((16*(-3242 - 4848*z + 4044*z^2 - 3161*z^3 + 
            6372*z^4 + 3033*z^5))/(225*z^2) - 
         (32*(-256 - 415*z - 1480*z^2 - 205*z^3 + 810*z^4 + 394*z^5)*
           H[-1, z])/(25*z^2) + (64*(-2 - 20*z^2 - 40*z^3 + 3*z^5)*
           H[-1, z]^2)/(5*z^2) + 128*z*H[-1, z]^3 + 
         ((32*(768 + 800*z + 3852*z^2 + 1625*z^3 - 4410*z^4 - 2665*z^5 - 
              810*z^6 + 240*z^7))/(75*(-1 + z)*z^2*(1 + z)) - 
           (32*(-176 - 1050*z^2 - 995*z^3 + 264*z^5)*H[-1, z])/(15*z^2) - 
           1216*z*H[-1, z]^2)*H[0, z] + 
         ((-32*(16 - 32*z + 76*z^2 - 75*z^3 + 30*z^4 + 105*z^5 - 180*z^6 + 
              90*z^7))/(15*(-1 + z)^2*z^2) - 192*z*H[-1, z])*H[0, z]^2 - 
         (128*z*H[0, z]^3)/3 + ((-64*(8 + 120*z^2 - 215*z^3 + 12*z^5)*
             H[0, z])/(15*z^2) + 192*z*H[0, z]^2)*H[1, z] + 
         256*z*H[0, z]*H[1, z]^2)*H[0, -1, z] + 
       ((-32*(-4 - 20*z^2 + 85*z^3))/(5*z^2) - 480*z*H[0, z] - 128*z*H[1, z])*
        H[0, -1, z]^2 + ((-8*(-2568 + 6634*z + 5689*z^2 + 3012*z^3))/(75*z) - 
         (32*(768 - 493*z + 4425*z^2 + 2575*z^3 - 7725*z^4 - 1332*z^5 + 
            1182*z^6)*H[-1, z])/(75*(-1 + z)*z^2) + 
         (32*(-28 - 162*z^2 - 181*z^3 + 42*z^5)*H[-1, z]^2)/(3*z^2) + 
         (1792*z*H[-1, z]^3)/3 + ((-8*(712 + 1379*z^2 + 780*z^3))/(15*z) - 
           (128*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) - 
           128*z*H[-1, z]^2)*H[0, z] + 
         ((-8*(16 + 480*z^2 - 225*z^3 - 500*z^4 + 486*z^5))/(15*z^2) - 
           128*z*H[-1, z])*H[0, z]^2 + (128*z*H[0, z]^3)/3 + 
         (-16*(-2 + 5*z) + (32*(154 - 125*z + 150*z^2 + 380*z^3 - 250*z^4 + 
              231*z^5)*H[0, z])/(15*z^2) + 384*z*H[0, z]^2)*H[1, z] + 
         (-32*z - 64*z*H[0, z])*H[1, z]^2 + 
         ((-64*(8 + 120*z^2 - 215*z^3 + 12*z^5))/(15*z^2) + 256*z*H[0, z] + 
           512*z*H[1, z])*H[0, -1, z])*H[0, 1, z] + 
       ((-16*(154 - 125*z + 210*z^2 + 200*z^3 - 250*z^4 + 231*z^5))/
          (15*z^2) + 224*z*H[0, z] + 192*z*H[1, z])*H[0, 1, z]^2 + 
       ((32*(-256 - 415*z - 1480*z^2 - 205*z^3 + 810*z^4 + 394*z^5))/
          (25*z^2) - (128*(-2 - 20*z^2 - 40*z^3 + 3*z^5)*H[-1, z])/(5*z^2) - 
         384*z*H[-1, z]^2 + ((32*(-200 - 1170*z^2 - 485*z^3 + 264*z^5))/
            (15*z^2) + 2432*z*H[-1, z])*H[0, z] + 736*z*H[0, z]^2 + 
         256*z*H[0, z]*H[1, z] - 256*z*H[0, 1, z])*H[0, -1, -1, z] + 
       ((32*(768 - 493*z + 4425*z^2 + 2575*z^3 - 7725*z^4 - 1332*z^5 + 
            1182*z^6))/(75*(-1 + z)*z^2) - 
         (64*(-28 - 162*z^2 - 181*z^3 + 42*z^5)*H[-1, z])/(3*z^2) - 
         1792*z*H[-1, z]^2 + ((64*(-4 + 60*z^2 - 245*z^3 + 30*z^5))/
            (15*z^2) + 256*z*H[-1, z])*H[0, z] - 64*z*H[0, z]^2 - 
         512*z*H[0, z]*H[1, z] + 256*z*H[0, -1, z] + 1024*z*H[0, 1, z])*
        H[0, -1, 1, z] + ((32*(-608 - 600*z - 3432*z^2 + 1025*z^3 + 
            1820*z^4 - 1667*z^5 + 3120*z^6 + 942*z^7))/(75*(-1 + z)*z^2*
           (1 + z)) + (32*(-152 - 810*z^2 - 725*z^3 + 228*z^5)*H[-1, z])/
          (15*z^2) + 832*z*H[-1, z]^2 + 
         ((32*(-16 - 208*z^2 - 295*z^3 + 824*z^4 + 1190*z^5 - 240*z^6 - 
              1195*z^7 + 420*z^9))/(15*(-1 + z)^2*z^2*(1 + z)^2) + 
           1664*z*H[-1, z])*H[0, z] - 32*z*H[0, z]^2 + 
         ((128*(8 + 120*z^2 - 215*z^3 + 12*z^5))/(15*z^2) - 640*z*H[0, z])*
          H[1, z] - 512*z*H[1, z]^2 + 832*z*H[0, -1, z] - 128*z*H[0, 1, z])*
        H[0, 0, -1, z] + ((8*(3040 - 2610*z + 16625*z^2 - 13815*z^3 - 
            9168*z^4 + 4728*z^5))/(75*(-1 + z)*z) - 
         (32*(-152 - 870*z^2 - 935*z^3 + 228*z^5)*H[-1, z])/(15*z^2) - 
         960*z*H[-1, z]^2 + ((16*(16 + 480*z^2 + 175*z^3 - 1000*z^4 + 
              1020*z^5))/(15*z^2) + 640*z*H[-1, z])*H[0, z] + 
         32*z*H[0, z]^2 + (-32*(-4 + 13*z) - 896*z*H[0, z])*H[1, z] - 
         128*z*H[1, z]^2 - 704*z*H[0, -1, z] + 512*z*H[0, 1, z])*
        H[0, 0, 1, z] + ((32*(768 - 493*z + 4425*z^2 + 2575*z^3 - 7725*z^4 - 
            1332*z^5 + 1182*z^6))/(75*(-1 + z)*z^2) - 
         (64*(-28 - 162*z^2 - 181*z^3 + 42*z^5)*H[-1, z])/(3*z^2) - 
         1792*z*H[-1, z]^2 + ((64*(-4 + 60*z^2 - 245*z^3 + 30*z^5))/
            (15*z^2) + 256*z*H[-1, z])*H[0, z] - 64*z*H[0, z]^2 - 
         512*z*H[0, z]*H[1, z] + 256*z*H[0, -1, z] - 1024*z*H[0, 1, z])*
        H[0, 1, -1, z] + ((32*(-8 - z - 6*z^2 + 12*z^3))/(5*z) - 
         (128*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) - 
         128*z*H[-1, z]^2 - (32*(154 - 125*z + 150*z^2 + 320*z^3 - 250*z^4 + 
            231*z^5)*H[0, z])/(15*z^2) - 544*z*H[0, z]^2 + 
         (96*z + 128*z*H[0, z])*H[1, z] - 512*z*H[0, -1, z] - 
         384*z*H[0, 1, z])*H[0, 1, 1, z] + 
       ((128*(-2 - 20*z^2 - 40*z^3 + 3*z^5))/(5*z^2) + 768*z*H[-1, z] - 
         2432*z*H[0, z])*H[0, -1, -1, -1, z] + 
       ((64*(-28 - 162*z^2 - 181*z^3 + 42*z^5))/(3*z^2) + 3584*z*H[-1, z] - 
         512*z*H[0, z])*H[0, -1, -1, 1, z] + 
       ((-32*(112 - 224*z + 502*z^2 - 265*z^3 - 400*z^4 + 527*z^5 - 264*z^6 + 
            132*z^7))/(15*(-1 + z)^2*z^2) + 128*z*H[-1, z] - 640*z*H[0, z] + 
         512*z*H[1, z])*H[0, -1, 0, 1, z] + 
       ((64*(-28 - 162*z^2 - 181*z^3 + 42*z^5))/(3*z^2) + 3584*z*H[-1, z] - 
         512*z*H[0, z])*H[0, -1, 1, -1, z] + 
       ((128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 256*z*H[-1, z] + 
         512*z*H[0, z])*H[0, -1, 1, 1, z] + 
       ((-32*(-152 - 810*z^2 - 725*z^3 + 228*z^5))/(15*z^2) - 
         1664*z*H[-1, z] - 1536*z*H[0, z])*H[0, 0, -1, -1, z] + 
       ((32*(-152 - 870*z^2 - 935*z^3 + 228*z^5))/(15*z^2) + 
         1920*z*H[-1, z] - 512*z*H[0, z])*H[0, 0, -1, 1, z] + 
       ((-256*(-8 - 44*z^2 - 80*z^3 + 202*z^4 + 235*z^5 - 60*z^6 - 230*z^7 + 
            75*z^9))/(15*(-1 + z)^2*z^2*(1 + z)^2) - 2304*z*H[-1, z] + 
         320*z*H[0, z] + 768*z*H[1, z])*H[0, 0, 0, -1, z] + 
       ((-16*(16 - 32*z + 496*z^2 - 85*z^3 - 2510*z^4 + 3559*z^5 - 2128*z^6 + 
            564*z^7))/(15*(-1 + z)^2*z^2) + 256*z*H[-1, z] - 320*z*H[0, z])*
        H[0, 0, 0, 1, z] + ((32*(-152 - 870*z^2 - 935*z^3 + 228*z^5))/
          (15*z^2) + 1920*z*H[-1, z] - 512*z*H[0, z])*H[0, 0, 1, -1, z] + 
       ((32*(154 - 125*z + 150*z^2 + 290*z^3 - 250*z^4 + 267*z^5))/(15*z^2) + 
         128*z*H[-1, z] + 768*z*H[0, z] - 256*z*H[1, z])*H[0, 0, 1, 1, z] + 
       ((64*(-28 - 162*z^2 - 181*z^3 + 42*z^5))/(3*z^2) + 3584*z*H[-1, z] - 
         512*z*H[0, z])*H[0, 1, -1, -1, z] + 
       ((128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 256*z*H[-1, z] + 
         512*z*H[0, z])*H[0, 1, -1, 1, z] + 
       ((128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 256*z*H[-1, z] + 
         512*z*H[0, z])*H[0, 1, 1, -1, z] + (-64*z - 128*z*H[0, z])*
        H[0, 1, 1, 1, z] - 768*z*H[0, -1, -1, -1, -1, z] - 
       3584*z*H[0, -1, -1, -1, 1, z] + 1792*z*H[0, -1, -1, 0, 1, z] - 
       3584*z*H[0, -1, -1, 1, -1, z] - 256*z*H[0, -1, -1, 1, 1, z] - 
       128*z*H[0, -1, 0, -1, 1, z] - 128*z*H[0, -1, 0, 1, -1, z] - 
       3712*z*H[0, -1, 0, 1, 1, z] - 3584*z*H[0, -1, 1, -1, -1, z] - 
       256*z*H[0, -1, 1, -1, 1, z] - 2048*z*H[0, -1, 1, 0, 1, z] - 
       256*z*H[0, -1, 1, 1, -1, z] + 1664*z*H[0, 0, -1, -1, -1, z] - 
       1920*z*H[0, 0, -1, -1, 1, z] - 960*z*H[0, 0, -1, 0, -1, z] + 
       896*z*H[0, 0, -1, 0, 1, z] - 1920*z*H[0, 0, -1, 1, -1, z] - 
       4224*z*H[0, 0, -1, 1, 1, z] - 576*z*H[0, 0, 0, -1, -1, z] + 
       1472*z*H[0, 0, 0, -1, 1, z] - 512*z*H[0, 0, 0, 0, -1, z] + 
       512*z*H[0, 0, 0, 0, 1, z] + 1472*z*H[0, 0, 0, 1, -1, z] - 
       3264*z*H[0, 0, 0, 1, 1, z] - 1920*z*H[0, 0, 1, -1, -1, z] - 
       128*z*H[0, 0, 1, -1, 1, z] + 576*z*H[0, 0, 1, 0, -1, z] - 
       1408*z*H[0, 0, 1, 0, 1, z] + 3968*z*H[0, 0, 1, 1, -1, z] + 
       1664*z*H[0, 0, 1, 1, 1, z] - 3584*z*H[0, 1, -1, -1, -1, z] - 
       256*z*H[0, 1, -1, -1, 1, z] - 256*z*H[0, 1, -1, 1, -1, z] + 
       2048*z*H[0, 1, 0, 1, -1, z] + 512*z*H[0, 1, 0, 1, 1, z] - 
       256*z*H[0, 1, 1, -1, -1, z] + ((8*(32 - 227*z - 33*z^2 + 48*z^3))/
          (15*z) + ((-4*(64 + 40*z - 117*z^2 + 192*z^3))/(15*z) + 
           (64*(-8 - 12*z - 39*z^2 - 74*z^3 + 18*z^4 + 12*z^5)*H[-1, z])/
            (15*z^2) - (32*(-4 - 30*z^2 - 15*z^3 + 6*z^5)*H[-1, z]^2)/
            (5*z^2) - (256*z*H[-1, z]^3)/3)*H[0, z] + 
         ((-16*(-24 - 3*z - 193*z^2 + 36*z^3 + 24*z^4))/(15*z) + 
           (16*(-8 - 50*z^2 - 25*z^3 + 12*z^5)*H[-1, z])/(5*z^2) + 
           96*z*H[-1, z]^2)*H[0, z]^2 + ((-8*z*(-25 + 24*z^2))/15 - 
           (64*z*H[-1, z])/3)*H[0, z]^3 + 
         ((-4*(64 + 104*z - 299*z^2 + 96*z^3))/(5*z) + 48*(2 + 3*z)*H[0, z] - 
           16*(2 + 3*z)*H[0, z]^2 + (64*z*H[0, z]^3)/3)*H[1, z] + 
         (24*(2 + 5*z) - 96*z*H[0, z] + 32*z*H[0, z]^2)*H[1, z]^2 - 
         32*z*H[1, z]^3 + ((-64*(-8 - 12*z - 39*z^2 - 74*z^3 + 18*z^4 + 
              12*z^5))/(15*z^2) + (64*(-4 - 30*z^2 - 15*z^3 + 6*z^5)*
             H[-1, z])/(5*z^2) + 256*z*H[-1, z]^2 + 
           ((32*(8 + 30*z^2 + 5*z^3))/(5*z^2) - 128*z*H[-1, z])*H[0, z] + 
           32*z*H[0, z]^2)*H[0, -1, z] + 64*z*H[0, -1, z]^2 + 
         ((-16*(-16 + 13*z - 32*z^2 + 24*z^3))/(5*z) + 
           (128*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) + 
           128*z*H[-1, z]^2 - 64*(-1 + z)*H[0, z] - 32*z*H[0, z]^2 - 
           128*z*H[0, z]*H[1, z])*H[0, 1, z] - 64*z*H[0, 1, z]^2 + 
         ((-64*(-4 - 30*z^2 - 15*z^3 + 6*z^5))/(5*z^2) - 512*z*H[-1, z])*
          H[0, -1, -1, z] + ((-128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 
           256*z*H[-1, z])*H[0, -1, 1, z] + 
         ((-32*(8 + 10*z^2 - 15*z^3 + 12*z^5))/(5*z^2) - 128*z*H[-1, z])*
          H[0, 0, -1, z] + ((-16*(20 - 65*z + 24*z^3))/5 - 128*z*H[-1, z] + 
           256*z*H[1, z])*H[0, 0, 1, z] + 
         ((-128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 256*z*H[-1, z])*
          H[0, 1, -1, z] + (-32*z + 128*z*H[0, z])*H[0, 1, 1, z] + 
         512*z*H[0, -1, -1, -1, z] + 256*z*H[0, -1, -1, 1, z] + 
         128*z*H[0, -1, 0, 1, z] + 256*z*H[0, -1, 1, -1, z] + 
         128*z*H[0, 0, -1, -1, z] + 128*z*H[0, 0, -1, 1, z] - 
         64*z*H[0, 0, 0, -1, z] + 64*z*H[0, 0, 0, 1, z] + 
         128*z*H[0, 0, 1, -1, z] - 128*z*H[0, 0, 1, 1, z] + 
         256*z*H[0, 1, -1, -1, z])*Log[Q2/mu2] + 
       (18*z - 8*(1 + z)*H[0, z] + 4*z*H[0, z]^2 + 
         (-16*(2 + z) + 32*z*H[0, z])*H[1, z] + 32*z*H[1, z]^2)*
        Log[Q2/mu2]^2 + z2^2*((32*z*(480 - 490*z - 726*z^2 + 2000*z^3 - 
            1863*z^4 - 1000*z^5 + 1359*z^6))/(75*(-1 + z)^2*(1 + z)^2) + 
         (1888*z*H[-1, z])/5 - (192*z*H[0, z])/5 - (864*z*H[1, z])/5 + 
         (192*z*Log[Q2/mu2])/5) + 
       z3*((-16*(164 + 122*z + 3999*z^2 - 926*z^3 - 5645*z^4 + 744*z^5 + 
            1182*z^6))/(15*(-1 + z)*z*(1 + z)) + 
         (16*(-32 - 190*z^2 - 219*z^3 + 48*z^5)*H[-1, z])/z^2 + 
         1632*z*H[-1, z]^2 + ((-16*z*(-1055 + 620*z + 3256*z^2 - 1000*z^3 - 
              1847*z^4 + 500*z^5 + 246*z^6))/(15*(-1 + z)^2*(1 + z)^2) - 
           1344*z*H[-1, z])*H[0, z] + 64*z*H[0, z]^2 + 
         ((16*(316 - 250*z - 390*z^2 + 1685*z^3 - 500*z^4 + 474*z^5))/
            (15*z^2) + 1600*z*H[0, z])*H[1, z] + 480*z*H[1, z]^2 + 
         672*z*H[0, -1, z] - 608*z*H[0, 1, z] + 
         (48*z*(-3 + 4*z^2) + 448*z*H[-1, z] - 128*z*H[0, z] - 448*z*H[1, z])*
          Log[Q2/mu2]) + z2*((-4*(-1104 - 29724*z - 68333*z^2 - 13752*z^3 + 
            12132*z^4))/(225*z) - 960*z*z3 + 
         (16*(1 + z)*(2304 - 2813*z + 14858*z^2 - 13533*z^3 - 4962*z^4 + 
            3546*z^5)*H[-1, z])/(75*(-1 + z)*z^2) - 
         (32*(-146 - 870*z^2 - 1025*z^3 + 219*z^5)*H[-1, z]^2)/(15*z^2) - 
         (1984*z*H[-1, z]^3)/3 + ((-16*(3940 + 470*z + 15415*z^2 + 2740*z^3 - 
              25283*z^4 - 3810*z^5 + 4728*z^6))/(75*(-1 + z)*z*(1 + z)) + 
           (32*(-44 - 270*z^2 - 281*z^3 + 66*z^5)*H[-1, z])/(3*z^2) + 
           1536*z*H[-1, z]^2)*H[0, z] + 
         ((-8*z*(-275 - 260*z + 2452*z^2 + 1000*z^3 - 2879*z^4 - 500*z^5 + 
              1182*z^6))/(15*(-1 + z)^2*(1 + z)^2) - 896*z*H[-1, z])*
          H[0, z]^2 + ((-16*(256 - 415*z + 1330*z^2 - 805*z^3 - 810*z^4 + 
              394*z^5))/(25*z^2) - (32*(174 - 125*z + 450*z^2 - 75*z^3 - 
              250*z^4 + 261*z^5)*H[0, z])/(15*z^2) + 768*z*H[0, z]^2)*
          H[1, z] + ((-32*(-1 + z)*(-2 - 2*z - 22*z^2 + 3*z^3 + 3*z^4))/
            (5*z^2) + 512*z*H[0, z])*H[1, z]^2 + 64*z*H[1, z]^3 + 
         ((32*(148 - 296*z + 958*z^2 - 1005*z^3 - 180*z^4 + 603*z^5 - 
              216*z^6 + 108*z^7))/(15*(-1 + z)^2*z^2) - 640*z*H[-1, z] + 
           1344*z*H[0, z] - 896*z*H[1, z])*H[0, -1, z] + 
         ((32*(150 - 125*z + 270*z^2 - 330*z^3 - 250*z^4 + 243*z^5))/
            (15*z^2) + 128*z*H[-1, z] - 1216*z*H[0, z] - 640*z*H[1, z])*
          H[0, 1, z] - 1024*z*H[0, -1, -1, z] + 768*z*H[0, -1, 1, z] - 
         896*z*H[0, 0, -1, z] + 1024*z*H[0, 0, 1, z] + 768*z*H[0, 1, -1, z] + 
         640*z*H[0, 1, 1, z] + ((16*(-96 - 51*z - 527*z^2 + 72*z^3 + 48*z^4))/
            (15*z) - (32*(-12 - 70*z^2 - 35*z^3 + 18*z^5)*H[-1, z])/(5*z^2) - 
           256*z*H[-1, z]^2 + ((16*z*(-35 + 48*z^2))/5 + 256*z*H[-1, z])*
            H[0, z] + ((32*(4 + 30*z^2 + 15*z^3 + 6*z^5))/(5*z^2) - 
             256*z*H[0, z])*H[1, z] - 128*z*H[1, z]^2 - 192*z*H[0, -1, z] + 
           192*z*H[0, 1, z])*Log[Q2/mu2] - 32*z*Log[Q2/mu2]^2)) + 
     CA*(CF*NF*TF*((16*(7524 + 39099*z - 125599*z^2 + 11826*z^3))/(2025*z) + 
         (64*z*(5 - 8*z + 12*z^2)*z2^2)/15 + 
         ((-32*(534 - 2052*z + 20953*z^2 + 189*z^3))/(675*z) - 
           (32*(-298 - 120*z - 2590*z^2 - 2065*z^3 + 180*z^4 + 477*z^5)*
             H[-1, z])/(225*z^2) + (64*(-6 + 15*z - 30*z^2 - 110*z^3 - 
              30*z^4 + 9*z^5)*H[-1, z]^2)/(45*z^2) + (256*z*H[-1, z]^3)/9)*
          H[0, z] + ((16*(-360 + 30*z - 4120*z^2 + 90*z^3 + 477*z^4))/
            (225*z) - (64*(-18 - 90*z^2 - 85*z^3 + 27*z^5)*H[-1, z])/
            (45*z^2) - 64*z*H[-1, z]^2)*H[0, z]^2 + 
         ((32*z*(-25 + 18*z^2))/45 + (64*z*H[-1, z])/3)*H[0, z]^3 + 
         ((-16*(216 - 1524*z + 4469*z^2 + 864*z^3))/(135*z) + 
           (64*z*(-20 + 9*z)*H[0, z])/9 + (32*(6 - 19*z^2 + 9*z^3)*H[0, z]^2)/
            (9*z) - (64*z*H[0, z]^3)/3)*H[1, z] + 
         ((-640*z)/9 - (32*z*(-1 + 3*z^2)*H[0, z])/3 - 
           (16*(2 - z + z^3 - 2*z^4 + 3*z^5)*H[0, z]^2)/(3*z^2))*H[1, z]^2 + 
         (32*z*H[0, z]*H[1, z]^3)/9 + 
         ((32*(-298 - 120*z - 2590*z^2 - 2065*z^3 + 180*z^4 + 477*z^5))/
            (225*z^2) - (128*(-6 + 15*z - 30*z^2 - 110*z^3 - 30*z^4 + 9*z^5)*
             H[-1, z])/(45*z^2) - (256*z*H[-1, z]^2)/3 + 
           ((64*(-12 - 60*z^2 - 155*z^3 + 60*z^4 + 36*z^5))/(45*z^2) + 
             (256*z*H[-1, z])/3)*H[0, z] - (128*z*H[0, z]^2)/3 - 
           (256*z*H[0, z]*H[1, z])/3)*H[0, -1, z] + 
         ((-64*(-18 + 9*z + 19*z^2 + 117*z^3))/(45*z) - 
           (128*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4)*H[-1, z])/
            (15*z^2) - (64*(6 - 19*z^2 + 9*z^3 + 9*z^4)*H[0, z])/(9*z) - 
           (32*z*(-3 - 2*z + 3*z^2)*H[0, z]^2)/3 + 
           ((128*z*(-1 + 3*z^2))/3 + (64*(1 + z^2)*(2 - z - 2*z^2 + 3*z^3)*H[
                0, z])/(3*z^2))*H[1, z] - (64*z*H[1, z]^2)/3 - 
           (256*z*H[0, -1, z])/3)*H[0, 1, z] - 
         (32*(2 - z - 5*z^3 - 2*z^4 + 3*z^5)*H[0, 1, z]^2)/(3*z^2) + 
         ((128*(-6 + 15*z - 30*z^2 - 110*z^3 - 30*z^4 + 9*z^5))/(45*z^2) + 
           (512*z*H[-1, z])/3 - (256*z*H[0, z])/3)*H[0, -1, -1, z] + 
         ((128*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4))/(15*z^2) + 
           (256*z*H[0, z])/3)*H[0, -1, 1, z] + 
         ((-128*(6 + 30*z^2 - 70*z^3 + 60*z^4 + 9*z^5))/(45*z^2) + 
           (256*z*H[-1, z])/3 + (128*z*H[0, z])/3 + (512*z*H[1, z])/3)*
          H[0, 0, -1, z] + ((64*z*(-110 + 60*z + 153*z^2))/45 + 
           (128*z^2*(-2 + 3*z)*H[0, z])/3 - (448*z*H[1, z])/3)*
          H[0, 0, 1, z] + ((128*(1 + z)*(-2 - 3*z - 7*z^2 + 7*z^3 + 3*z^4))/
            (15*z^2) + (256*z*H[0, z])/3)*H[0, 1, -1, z] + 
         (-64*z*(-1 + 3*z^2) - (64*(2 - z + 3*z^3 - 2*z^4 + 3*z^5)*H[0, z])/
            (3*z^2) + 64*z*H[1, z])*H[0, 1, 1, z] - 
         (512*z*H[0, -1, -1, -1, z])/3 - (256*z*H[0, 0, -1, -1, z])/3 - 
         (128*z*(1 - 2*z + 3*z^2)*H[0, 0, 0, 1, z])/3 + 
         (64*(2 - z + 3*z^3 - 2*z^4 + 3*z^5)*H[0, 0, 1, 1, z])/(3*z^2) - 
         (256*z*H[0, 1, 1, 1, z])/3 + 
         ((-16*(144 + 624*z - 3329*z^2 + 216*z^3))/(135*z) + 
           ((-64*(-12 + 6*z - 149*z^2 + 18*z^3))/(45*z) + 
             (128*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(15*z^2) + 
             (128*z*H[-1, z]^2)/3)*H[0, z] + ((-64*z*(-5 + 3*z^2))/15 - 
             (64*z*H[-1, z])/3)*H[0, z]^2 + ((1088*z)/9 + (64*z*H[0, z]^2)/3)*
            H[1, z] + ((-128*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(15*z^2) - 
             (256*z*H[-1, z])/3 + (128*z*H[0, z])/3)*H[0, -1, z] - 
           (128*z*H[0, z]*H[0, 1, z])/3 + (256*z*H[0, -1, -1, z])/3 - 
           (128*z*H[0, 0, -1, z])/3 + (128*z*H[0, 0, 1, z])/3)*Log[Q2/mu2] - 
         (352*z*Log[Q2/mu2]^2)/9 + z3*((32*(-12 + 55*z^2 - 30*z^3 + 36*z^4))/
            (9*z) - (256*z*H[-1, z])/3 + (64*z*(5 - 2*z + 3*z^2)*H[0, z])/3 + 
           (64*(2 - z + 4*z^3 - 2*z^4 + 3*z^5)*H[1, z])/(3*z^2) - 
           (256*z*Log[Q2/mu2])/3) + 
         z2*((-32*(20 - 30*z - 1085*z^2 - 240*z^3 + 159*z^4))/(75*z) + 
           (64*(-18 - 15*z - 90*z^2 - 110*z^3 + 30*z^4 + 27*z^5)*H[-1, z])/
            (45*z^2) + (128*z*H[-1, z]^2)/3 + 
           ((-64*(-10 - 10*z^2 + 5*z^3 + 27*z^4))/(15*z) - (128*z*H[-1, z])/
              3)*H[0, z] - (32*z*(1 - 2*z + 3*z^2)*H[0, z]^2)/3 + 
           ((-64*(6 + 15*z + 30*z^2 - 125*z^3 + 30*z^4 + 54*z^5))/(45*z^2) - 
             (64*(2 - z - 6*z^3 - 2*z^4 + 3*z^5)*H[0, z])/(3*z^2))*H[1, z] + 
           (160*z*H[1, z]^2)/3 + (128*z*H[0, -1, z])/3 + 
           (64*(-1 + z)^2*(1 + z)*(2 + z + 3*z^2)*H[0, 1, z])/(3*z^2) + 
           ((128*z*(-5 + 3*z^2))/15 + (128*z*H[-1, z])/3 - (128*z*H[1, z])/3)*
            Log[Q2/mu2])) + CF^2*((713376 - 67120*z - 2975015*z^2 + 
           1146384*z^3)/(1350*z) + 1432*z*z5 + 
         ((4*(-54612 - 25182*z - 689479*z^2 + 204786*z^3))/(675*z) - 
           (8*(-3794 + 5308*z - 68694*z^2 - 37889*z^3 - 7062*z^4 + 8181*z^5)*
             H[-1, z])/(225*z^2) - (8*(-3014 - 8310*z - 17220*z^2 + 
              18405*z^3 + 16440*z^4 + 4611*z^5)*H[-1, z]^2)/(225*z^2) + 
           (32*(-6 - 60*z^2 + 40*z^3 + 9*z^5)*H[-1, z]^3)/(45*z^2) + 
           16*z*H[-1, z]^4)*H[0, z] + 
         ((2*(-904 + 12587*z - 73348*z^2 + 52116*z^3 + 16362*z^4))/(225*z) + 
           (8*(854 + 4546*z + 1050*z^2 + 2350*z^3 - 18700*z^4 + 6729*z^5 + 
              1371*z^6)*H[-1, z])/(225*(-1 + z)*z^2) - 
           (12*(-8 - 50*z^2 - 21*z^3 + 12*z^5)*H[-1, z]^2)/z^2 - 
           (656*z*H[-1, z]^3)/3)*H[0, z]^2 + 
         ((-2*(7200 - 2160*z + 62975*z^2 - 4320*z^3 - 82859*z^4 + 6480*z^5 + 
              5484*z^6))/(675*(-1 + z)*z*(1 + z)) + 
           (8*(-32 - 280*z^2 - 95*z^3 + 48*z^5)*H[-1, z])/(15*z^2) + 
           (256*z*H[-1, z]^2)/3)*H[0, z]^3 + 
         ((-2*z*(-43 + 194*z^2 - 139*z^4 + 36*z^6))/(9*(-1 + z)^2*
             (1 + z)^2) - 24*z*H[-1, z])*H[0, z]^4 + 
         ((4*(74712 + 162282*z - 503057*z^2 + 61488*z^3))/(675*z) + 
           (4*(-288 - 2298*z + 2423*z^2 + 2868*z^3)*H[0, z])/(45*z) - 
           (4*(2112 - 294*z + 3409*z^2 + 3168*z^3)*H[0, z]^2)/(45*z) - 
           (8*(8 + 160*z^2 - 35*z^3 + 12*z^5)*H[0, z]^3)/(15*z^2) + 
           24*z*H[0, z]^4)*H[1, z] + 
         ((-2*(288 + 2298*z - 1693*z^2 + 432*z^3))/(45*z) - 
           (8*(-3 - 99*z + 22*z^2 + 55*z^3)*H[0, z])/3 + 
           (4*(352 - 420*z + 90*z^2 + 755*z^3 - 840*z^4 + 528*z^5)*H[0, z]^2)/
            (15*z^2) + (160*z*H[0, z]^3)/3)*H[1, z]^2 + 
         ((640*z)/9 + (128*z*H[0, z])/9 + (80*z*H[0, z]^2)/3)*H[1, z]^3 + 
         ((8*(-3794 + 5308*z - 68694*z^2 - 37889*z^3 - 7062*z^4 + 8181*z^5))/
            (225*z^2) + (16*(-3014 - 8310*z - 17220*z^2 + 18405*z^3 + 
              16440*z^4 + 4611*z^5)*H[-1, z])/(225*z^2) - 
           (32*(-6 - 60*z^2 + 40*z^3 + 9*z^5)*H[-1, z]^2)/(15*z^2) - 
           64*z*H[-1, z]^3 + ((16*(-3014 - 4320*z - 15106*z^2 + 9355*z^3 + 
                14460*z^4 - 8275*z^5 + 7260*z^6 + 3240*z^7))/(225*(-1 + z)*z^
                2*(1 + z)) + (16*(-336 - 2010*z^2 - 1435*z^3 + 504*z^5)*H[-1, 
                z])/(15*z^2) + 1120*z*H[-1, z]^2)*H[0, z] + 
           ((16*(24 - 48*z + 204*z^2 - 395*z^3 + 370*z^4 + 103*z^5 - 
                396*z^6 + 198*z^7))/(15*(-1 + z)^2*z^2) + 224*z*H[-1, z])*
            H[0, z]^2 + 64*z*H[0, z]^3 + ((32*(24 + 360*z^2 - 805*z^3 + 
                36*z^5)*H[0, z])/(15*z^2) - 352*z*H[0, z]^2)*H[1, z] - 
           384*z*H[0, z]*H[1, z]^2)*H[0, -1, z] + 
         ((16*(-12 - 60*z^2 + 545*z^3))/(15*z^2) + 368*z*H[0, z] + 
           64*z*H[1, z])*H[0, -1, z]^2 + 
         ((8*(-13172 + 24031*z - 1049*z^2 + 1998*z^3))/(225*z) + 
           (16*(3014 - 1964*z + 17250*z^2 + 22925*z^3 - 42425*z^4 - 
              7011*z^5 + 4611*z^6)*H[-1, z])/(225*(-1 + z)*z^2) - 
           (16*(-20 - 118*z^2 - 119*z^3 + 30*z^5)*H[-1, z]^2)/z^2 - 
           640*z*H[-1, z]^3 + ((-16*(-1128 + 183*z - 3326*z^2 - 1146*z^3 + 
                825*z^4))/(45*z) + (64*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, 
                z])/(5*z^2) + 64*z*H[-1, z]^2)*H[0, z] + 
           ((8*(24 + 480*z^2 + 175*z^3 - 840*z^4 + 564*z^5))/(15*z^2) + 
             128*z*H[-1, z])*H[0, z]^2 - 64*z*H[0, z]^3 + 
           ((16*(-6 - 27*z + 44*z^2 + 110*z^3))/3 - (16*(352 - 420*z + 
                90*z^2 + 645*z^3 - 840*z^4 + 528*z^5)*H[0, z])/(15*z^2) - 
             224*z*H[0, z]^2)*H[1, z] + ((-256*z)/3 - 160*z*H[0, z])*
            H[1, z]^2 + ((32*(24 + 360*z^2 - 805*z^3 + 36*z^5))/(15*z^2) - 
             384*z*H[0, z] - 768*z*H[1, z])*H[0, -1, z])*H[0, 1, z] + 
         ((8*(352 - 420*z + 150*z^2 + 1085*z^3 - 840*z^4 + 528*z^5))/
            (15*z^2) - 176*z*H[0, z] + 96*z*H[1, z])*H[0, 1, z]^2 + 
         ((-16*(-3014 - 8310*z - 17220*z^2 + 18405*z^3 + 16440*z^4 + 
              4611*z^5))/(225*z^2) + (64*(-6 - 60*z^2 + 40*z^3 + 9*z^5)*
             H[-1, z])/(15*z^2) + 192*z*H[-1, z]^2 + 
           ((-16*(-120 - 710*z^2 - 115*z^3 + 168*z^5))/(5*z^2) - 
             2240*z*H[-1, z])*H[0, z] - 752*z*H[0, z]^2 - 
           128*z*H[0, z]*H[1, z] + 128*z*H[0, 1, z])*H[0, -1, -1, z] + 
         ((-16*(3014 - 1964*z + 17250*z^2 + 22925*z^3 - 42425*z^4 - 
              7011*z^5 + 4611*z^6))/(225*(-1 + z)*z^2) + 
           (32*(-20 - 118*z^2 - 119*z^3 + 30*z^5)*H[-1, z])/z^2 + 
           1920*z*H[-1, z]^2 + ((-32*(12 + 300*z^2 - 835*z^3 + 54*z^5))/
              (15*z^2) - 128*z*H[-1, z])*H[0, z] + 224*z*H[0, z]^2 + 
           768*z*H[0, z]*H[1, z] - 128*z*H[0, -1, z] - 1536*z*H[0, 1, z])*
          H[0, -1, 1, z] + ((-16*(-5174 - 3240*z - 24616*z^2 + 22110*z^3 + 
              12570*z^4 - 28521*z^5 + 22620*z^6 + 7851*z^7))/
            (225*(-1 + z)*z^2*(1 + z)) - (16*(-312 - 1770*z^2 - 1925*z^3 + 
              468*z^5)*H[-1, z])/(15*z^2) - 928*z*H[-1, z]^2 + 
           ((-16*z*(-105 + 240*z + 606*z^2 - 697*z^4 + 276*z^6))/
              (5*(-1 + z)^2*(1 + z)^2) - 1344*z*H[-1, z])*H[0, z] - 
           112*z*H[0, z]^2 + ((-64*(24 + 360*z^2 - 805*z^3 + 36*z^5))/
              (15*z^2) + 1088*z*H[0, z])*H[1, z] + 768*z*H[1, z]^2 - 
           416*z*H[0, -1, z] + 64*z*H[0, 1, z])*H[0, 0, -1, z] + 
         ((16*(-4680 + 4545*z - 11725*z^2 - 170*z^3 + 6066*z^4 + 7764*z^5))/
            (225*(-1 + z)*z) + (16*(-104 - 610*z^2 - 605*z^3 + 156*z^5)*
             H[-1, z])/(5*z^2) + 992*z*H[-1, z]^2 + 
           ((-16*(24 + 480*z^2 + 395*z^3 - 1680*z^4 + 1128*z^5))/(15*z^2) - 
             576*z*H[-1, z])*H[0, z] + 112*z*H[0, z]^2 + 
           ((-32*(6 + 41*z))/3 + 320*z*H[0, z])*H[1, z] + 64*z*H[1, z]^2 + 
           864*z*H[0, -1, z] - 768*z*H[0, 1, z])*H[0, 0, 1, z] + 
         ((-16*(3014 - 1964*z + 17250*z^2 + 22925*z^3 - 42425*z^4 - 
              7011*z^5 + 4611*z^6))/(225*(-1 + z)*z^2) + 
           (32*(-20 - 118*z^2 - 119*z^3 + 30*z^5)*H[-1, z])/z^2 + 
           1920*z*H[-1, z]^2 + ((-32*(12 + 300*z^2 - 835*z^3 + 54*z^5))/
              (15*z^2) - 128*z*H[-1, z])*H[0, z] + 224*z*H[0, z]^2 + 
           768*z*H[0, z]*H[1, z] - 128*z*H[0, -1, z] + 1536*z*H[0, 1, z])*
          H[0, 1, -1, z] + ((-8*(-48 - 66*z - 781*z^2 + 732*z^3 + 1650*z^4))/
            (15*z) + (64*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) + 
           64*z*H[-1, z]^2 + (32*(176 - 210*z + 45*z^2 + 260*z^3 - 420*z^4 + 
              264*z^5)*H[0, z])/(15*z^2) + 368*z*H[0, z]^2 + 
           (256*z + 320*z*H[0, z])*H[1, z] + 768*z*H[0, -1, z] - 
           192*z*H[0, 1, z])*H[0, 1, 1, z] + 
         ((-64*(-6 - 60*z^2 + 40*z^3 + 9*z^5))/(15*z^2) - 384*z*H[-1, z] + 
           2240*z*H[0, z])*H[0, -1, -1, -1, z] + 
         ((-32*(-20 - 118*z^2 - 119*z^3 + 30*z^5))/z^2 - 3840*z*H[-1, z] + 
           256*z*H[0, z])*H[0, -1, -1, 1, z] + 
         ((16*(240 - 480*z + 1110*z^2 - 365*z^3 - 1400*z^4 + 1459*z^5 - 
              648*z^6 + 324*z^7))/(15*(-1 + z)^2*z^2) - 64*z*H[-1, z] + 
           704*z*H[0, z] - 768*z*H[1, z])*H[0, -1, 0, 1, z] + 
         ((-32*(-20 - 118*z^2 - 119*z^3 + 30*z^5))/z^2 - 3840*z*H[-1, z] + 
           256*z*H[0, z])*H[0, -1, 1, -1, z] + 
         ((-64*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 128*z*H[-1, z] - 
           768*z*H[0, z])*H[0, -1, 1, 1, z] + 
         ((16*(-312 - 1770*z^2 - 1925*z^3 + 468*z^5))/(15*z^2) + 
           1856*z*H[-1, z] + 1536*z*H[0, z])*H[0, 0, -1, -1, z] + 
         ((-16*(-104 - 610*z^2 - 605*z^3 + 156*z^5))/(5*z^2) - 
           1984*z*H[-1, z] + 256*z*H[0, z])*H[0, 0, -1, 1, z] + 
         ((32*(-8 - 24*z^2 - 75*z^3 + 312*z^4 + 342*z^5 - 40*z^6 - 459*z^7 + 
              192*z^9))/(5*(-1 + z)^2*z^2*(1 + z)^2) + 1664*z*H[-1, z] + 
           96*z*H[0, z] - 1152*z*H[1, z])*H[0, 0, 0, -1, z] + 
         ((16*(8 - 16*z + 168*z^2 - 95*z^3 - 930*z^4 + 1605*z^5 - 1000*z^6 + 
              220*z^7))/(5*(-1 + z)^2*z^2) - 384*z*H[-1, z] - 96*z*H[0, z] + 
           640*z*H[1, z])*H[0, 0, 0, 1, z] + 
         ((-16*(-104 - 610*z^2 - 605*z^3 + 156*z^5))/(5*z^2) - 
           1984*z*H[-1, z] + 256*z*H[0, z])*H[0, 0, 1, -1, z] + 
         ((-16*(352 - 420*z + 90*z^2 + 505*z^3 - 840*z^4 + 564*z^5))/
            (15*z^2) - 64*z*H[-1, z] - 256*z*H[0, z] - 256*z*H[1, z])*
          H[0, 0, 1, 1, z] + ((-32*(-20 - 118*z^2 - 119*z^3 + 30*z^5))/z^2 - 
           3840*z*H[-1, z] + 256*z*H[0, z])*H[0, 1, -1, -1, z] + 
         ((-64*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 128*z*H[-1, z] - 
           768*z*H[0, z])*H[0, 1, -1, 1, z] + 
         ((-64*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) - 128*z*H[-1, z] - 
           768*z*H[0, z])*H[0, 1, 1, -1, z] + ((-1024*z)/3 - 320*z*H[0, z])*
          H[0, 1, 1, 1, z] + 384*z*H[0, -1, -1, -1, -1, z] + 
         3840*z*H[0, -1, -1, -1, 1, z] - 1920*z*H[0, -1, -1, 0, 1, z] + 
         3840*z*H[0, -1, -1, 1, -1, z] + 128*z*H[0, -1, -1, 1, 1, z] + 
         64*z*H[0, -1, 0, -1, 1, z] + 64*z*H[0, -1, 0, 1, -1, z] + 
         5440*z*H[0, -1, 0, 1, 1, z] + 3840*z*H[0, -1, 1, -1, -1, z] + 
         128*z*H[0, -1, 1, -1, 1, z] + 3072*z*H[0, -1, 1, 0, 1, z] + 
         128*z*H[0, -1, 1, 1, -1, z] - 1856*z*H[0, 0, -1, -1, -1, z] + 
         1984*z*H[0, 0, -1, -1, 1, z] + 224*z*H[0, 0, -1, 0, -1, z] - 
         1088*z*H[0, 0, -1, 0, 1, z] + 1984*z*H[0, 0, -1, 1, -1, z] + 
         6208*z*H[0, 0, -1, 1, 1, z] - 992*z*H[0, 0, 0, -1, -1, z] - 
         1248*z*H[0, 0, 0, -1, 1, z] - 1248*z*H[0, 0, 0, 1, -1, z] + 
         4128*z*H[0, 0, 0, 1, 1, z] + 1984*z*H[0, 0, 1, -1, -1, z] + 
         64*z*H[0, 0, 1, -1, 1, z] - 544*z*H[0, 0, 1, 0, -1, z] + 
         2176*z*H[0, 0, 1, 0, 1, z] - 6080*z*H[0, 0, 1, 1, -1, z] + 
         704*z*H[0, 0, 1, 1, 1, z] + 3840*z*H[0, 1, -1, -1, -1, z] + 
         128*z*H[0, 1, -1, -1, 1, z] + 128*z*H[0, 1, -1, 1, -1, z] - 
         3072*z*H[0, 1, 0, 1, -1, z] + 128*z*H[0, 1, 0, 1, 1, z] + 
         128*z*H[0, 1, 1, -1, -1, z] + 
         ((-4*(1152 - 2210*z - 5215*z^2 + 1728*z^3))/(45*z) + 
           ((-4*(-1152 - 672*z - 2509*z^2 + 1296*z^3))/(45*z) + 
             (32*(-36 + 12*z - 181*z^2 - 36*z^3 - 18*z^4 + 54*z^5)*H[-1, z])/
              (15*z^2) + (16*(-12 - 90*z^2 + 175*z^3 + 18*z^5)*H[-1, z]^2)/
              (15*z^2) + (128*z*H[-1, z]^3)/3)*H[0, z] + 
           ((-4*(48 - 24*z + 301*z^2 - 72*z^3 + 216*z^4))/(15*z) - 
             (8*(-24 - 150*z^2 + 145*z^3 + 36*z^5)*H[-1, z])/(15*z^2) - 
             48*z*H[-1, z]^2)*H[0, z]^2 + ((32*z*(-5 + 3*z^2))/15 + 
             (32*z*H[-1, z])/3)*H[0, z]^3 + 
           ((4*(288 + 1938*z - 2143*z^2 + 432*z^3))/(45*z) - 
             (896*z*H[0, z])/3 + (8*(6 + 41*z)*H[0, z]^2)/3 - 
             (32*z*H[0, z]^3)/3)*H[1, z] + ((-544*z)/3 - 16*z*H[0, z]^2)*
            H[1, z]^2 + ((-32*(-36 + 12*z - 181*z^2 - 36*z^3 - 18*z^4 + 
                54*z^5))/(15*z^2) - (32*(-12 - 90*z^2 + 175*z^3 + 18*z^5)*H[
                -1, z])/(15*z^2) - 128*z*H[-1, z]^2 + 
             ((16*(-24 - 90*z^2 + 205*z^3))/(15*z^2) + 64*z*H[-1, z])*
              H[0, z] - 16*z*H[0, z]^2)*H[0, -1, z] - 32*z*H[0, -1, z]^2 + 
           ((8*(-16 + 8*z - 87*z^2 + 24*z^3))/(5*z) - 
             (64*(-2 - 10*z^2 - 5*z^3 + 3*z^5)*H[-1, z])/(5*z^2) - 
             64*z*H[-1, z]^2 - (16*(6 + 41*z)*H[0, z])/3 + 16*z*H[0, z]^2 + 
             64*z*H[0, z]*H[1, z])*H[0, 1, z] + 32*z*H[0, 1, z]^2 + 
           ((32*(-12 - 90*z^2 + 175*z^3 + 18*z^5))/(15*z^2) + 256*z*H[-1, z])*
            H[0, -1, -1, z] + ((64*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 
             128*z*H[-1, z])*H[0, -1, 1, z] + 
           ((16*(24 + 30*z^2 - 265*z^3 + 36*z^5))/(15*z^2) + 64*z*H[-1, z])*
            H[0, 0, -1, z] + ((16*(30 + 145*z + 36*z^3))/15 + 64*z*H[-1, z] - 
             128*z*H[1, z])*H[0, 0, 1, z] + 
           ((64*(-2 - 10*z^2 - 5*z^3 + 3*z^5))/(5*z^2) + 128*z*H[-1, z])*
            H[0, 1, -1, z] - 64*z*H[0, z]*H[0, 1, 1, z] - 
           256*z*H[0, -1, -1, -1, z] - 128*z*H[0, -1, -1, 1, z] - 
           64*z*H[0, -1, 0, 1, z] - 128*z*H[0, -1, 1, -1, z] - 
           64*z*H[0, 0, -1, -1, z] - 64*z*H[0, 0, -1, 1, z] + 
           32*z*H[0, 0, 0, -1, z] - 32*z*H[0, 0, 0, 1, z] - 
           64*z*H[0, 0, 1, -1, z] + 64*z*H[0, 0, 1, 1, z] - 
           128*z*H[0, 1, -1, -1, z])*Log[Q2/mu2] + 
         (-22*(2 + z) + 44*z*H[0, z] + 88*z*H[1, z])*Log[Q2/mu2]^2 + 
         z2^2*((-16*z*(400 - 780*z - 693*z^2 + 2240*z^3 - 1064*z^4 - 
              1120*z^5 + 857*z^6))/(25*(-1 + z)^2*(1 + z)^2) - 
           (816*z*H[-1, z])/5 + (96*z*H[0, z])/5 - (976*z*H[1, z])/5 - 
           (96*z*Log[Q2/mu2])/5) + 
         z3*((8*(184 + 152*z + 6509*z^2 - 2476*z^3 - 10480*z^4 + 2204*z^5 + 
              3187*z^6))/(15*(-1 + z)*z*(1 + z)) - 
           (8*(-192 - 1146*z^2 - 1057*z^3 + 288*z^5)*H[-1, z])/(3*z^2) - 
           1584*z*H[-1, z]^2 + ((16*z*(-665 + 960*z + 2368*z^2 - 1680*z^3 - 
                1241*z^4 + 840*z^5 + 138*z^6))/(15*(-1 + z)^2*(1 + z)^2) + 
             1440*z*H[-1, z])*H[0, z] - 32*z*H[0, z]^2 + 
           ((-8*(776 - 840*z - 990*z^2 + 3715*z^3 - 1680*z^4 + 1164*z^5))/
              (15*z^2) - 1888*z*H[0, z])*H[1, z] - 560*z*H[1, z]^2 - 
           1104*z*H[0, -1, z] + 1072*z*H[0, 1, z] + 
           ((-32*z*(35 + 9*z^2))/3 - 224*z*H[-1, z] + 64*z*H[0, z] + 
             224*z*H[1, z])*Log[Q2/mu2]) + 
         z2*((-4*(-17168 + 36572*z - 65761*z^2 + 18336*z^3 + 16362*z^4))/
            (225*z) + 1056*z*z3 - (8*(9042 + 1368*z + 43410*z^2 + 10225*z^3 - 
              82885*z^4 - 2193*z^5 + 13833*z^6)*H[-1, z])/(225*(-1 + z)*
             z^2) + (16*(-306 - 1830*z^2 - 1745*z^3 + 459*z^5)*H[-1, z]^2)/
            (15*z^2) + 672*z*H[-1, z]^3 + 
           ((8*(23520 - 1920*z + 77345*z^2 + 33060*z^3 - 118259*z^4 - 
                34740*z^5 + 10194*z^6))/(225*(-1 + z)*z*(1 + z)) - 
             (16*(-396 - 2550*z^2 - 2495*z^3 + 594*z^5)*H[-1, z])/(15*z^2) - 
             1408*z*H[-1, z]^2)*H[0, z] + 
           ((16*z*(-115 - 300*z + 1178*z^2 + 840*z^3 - 1411*z^4 - 420*z^5 + 
                588*z^6))/(15*(-1 + z)^2*(1 + z)^2) + 896*z*H[-1, z])*
            H[0, z]^2 + ((-8*(-3014 + 8310*z - 17670*z^2 - 7605*z^3 + 
                19740*z^4 + 3639*z^5))/(225*z^2) + (16*(388 - 420*z + 
                630*z^2 + 385*z^3 - 840*z^4 + 582*z^5)*H[0, z])/(15*z^2) - 
             672*z*H[0, z]^2)*H[1, z] + ((16*(6 + 60*z^2 + 80*z^3 + 9*z^5))/
              (15*z^2) - 192*z*H[0, z])*H[1, z]^2 - 32*z*H[1, z]^3 + 
           ((-16*(324 - 648*z + 2334*z^2 - 2845*z^3 + 140*z^4 + 1259*z^5 - 
                648*z^6 + 324*z^7))/(15*(-1 + z)^2*z^2) + 576*z*H[-1, z] - 
             1568*z*H[0, z] + 1472*z*H[1, z])*H[0, -1, z] + 
           ((-32*(182 - 210*z + 225*z^2 - 195*z^3 - 420*z^4 + 282*z^5))/
              (15*z^2) - 64*z*H[-1, z] + 1504*z*H[0, z] + 192*z*H[1, z])*
            H[0, 1, z] + 1280*z*H[0, -1, -1, z] - 1408*z*H[0, -1, 1, z] + 
           1344*z*H[0, 0, -1, z] - 1728*z*H[0, 0, 1, z] - 
           1408*z*H[0, 1, -1, z] - 192*z*H[0, 1, 1, z] + 
           ((8*(96 - 24*z + 677*z^2 - 72*z^3 + 216*z^4))/(15*z) + 
             (16*(-36 - 210*z^2 + 115*z^3 + 54*z^5)*H[-1, z])/(15*z^2) + 
             128*z*H[-1, z]^2 + ((-128*z*(-5 + 3*z^2))/5 - 128*z*H[-1, z])*
              H[0, z] + ((-16*(12 + 90*z^2 + 175*z^3 + 18*z^5))/(15*z^2) + 
               128*z*H[0, z])*H[1, z] + 64*z*H[1, z]^2 + 96*z*H[0, -1, z] - 
             96*z*H[0, 1, z])*Log[Q2/mu2])))), 
 CqFLPS[z] -> CF*NF*TF*as[MS]^2*((32*(-1 + z)*(1 - 2*z + 10*z^2))/(9*z) - 
     32*z*z2 - 32*(1 + z)*(-1 + 2*z)*H[0, z] + 32*z*H[0, z]^2 - 
     (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) + 32*z*H[0, 1, z] + 
     ((32*(-1 + z)*(-1 + 2*z + 2*z^2))/(3*z) - 32*z*H[0, z])*Log[Q2/mu2]) + 
   as[MS]^3*(CF*NF^2*TF^2*((256*(-1 + z)*(-247 + 491*z + 323*z^2))/(405*z) + 
       (128*(-10 + 75*z^2 + 10*z^3 + 6*z^4)*z2)/(45*z) - (128*z*z3)/3 + 
       ((128*(12 - 216*z - 281*z^2 + 257*z^3))/(135*z) + 
         (256*(1 + z)^4*(-2 + 3*z)*H[-1, z])/(45*z^2))*H[0, z] - 
       (128*(5 + 30*z - 10*z^2 + z^3)*H[0, z]^2)/15 - (128*z*H[0, z]^3)/3 + 
       (128*(-1 + z)*(-5 + 16*z + 19*z^2)*H[1, z])/(27*z) - 
       (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^2)/(9*z) - 
       (256*(1 + z)^4*(-2 + 3*z)*H[0, -1, z])/(45*z^2) - 
       (128*z*(11 + 2*z)*H[0, 1, z])/9 + (128*z*H[0, 1, 1, z])/3 + 
       ((-256*(-1 + z)*(-2 + 6*z + 3*z^2))/(9*z) - 
         (256*(-3 - 8*z + 4*z^2)*H[0, z])/9 + (256*z*H[0, z]^2)/3)*
        Log[Q2/mu2] + ((128*(-1 + z)*(-1 + 2*z + 2*z^2))/(9*z) - 
         (128*z*H[0, z])/3)*Log[Q2/mu2]^2) + 
     CA*CF*NF*TF*((-32*(-1 + z)*(-4459 + 1421*z + 11091*z^2))/(135*z) - 
       (16*z*(865 - 320*z + 192*z^2)*z2^2)/75 + 
       ((32*(-716 - 1281*z + 6364*z^2 + 10103*z^3))/(135*z) + 
         (32*(1 + z)*(-4 + 263*z + 345*z^2 - 982*z^3 + 6*z^4)*H[-1, z])/
          (45*z^2) - (32*(1 + z)*(-8 - 7*z + 127*z^2 + 18*z^3 + 12*z^4)*
           H[-1, z]^2)/(45*z^2))*H[0, z] + 
       ((-16*(-16 - 961*z - 1536*z^2 + 3842*z^3 + 6*z^4))/(45*z) + 
         (32*(1 + z)*(-8 - 142*z - 143*z^2 + 288*z^3 + 12*z^4)*H[-1, z])/
          (45*z^2))*H[0, z]^2 - (16*(450 - 1105*z + 24*z^3)*H[0, z]^3)/135 + 
       (304*z*H[0, z]^4)/9 + ((32*(-1 + z)*(-511 + 1859*z + 5069*z^2))/
          (135*z) - (32*(-1 + z)^2*(79 + 110*z)*H[0, z])/(9*z) - 
         (16*(-1 + z)*(-76 + 191*z + 144*z^2)*H[0, z]^2)/(15*z))*H[1, z] + 
       ((-16*(-1 + z)*(-73 - 31*z + 101*z^2))/(9*z) - 
         (160*(-1 + z)*(-1 + 2*z + 2*z^2)*H[0, z])/(3*z) + 
         (32*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z]^2)/(15*z^2))*
        H[1, z]^2 - (160*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^3)/(9*z) + 
       ((-32*(1 + z)*(-4 + 263*z + 345*z^2 - 982*z^3 + 6*z^4))/(45*z^2) + 
         (64*(1 + z)*(-8 - 7*z + 127*z^2 + 18*z^3 + 12*z^4)*H[-1, z])/
          (45*z^2) + (64*(8 + 180*z + 150*z^2 - 405*z^3 + 30*z^4)*H[0, z])/
          (45*z^2) + (608*z*H[0, z]^2)/3)*H[0, -1, z] - 
       (256*z*H[0, -1, z]^2)/3 + ((-32*(-323 - 70*z + 1150*z^2 + 1367*z^3))/
          (45*z) + (64*(1 + z)*(-8 - 97*z - 53*z^2 + 198*z^3 + 12*z^4)*
           H[-1, z])/(45*z^2) + (32*(36 - 267*z + 77*z^2 + 4*z^3)*H[0, z])/
          (15*z) + (16*z*(275 - 40*z + 24*z^2)*H[0, z]^2)/15 - 
         (128*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z]*H[1, z])/(15*z^2))*
        H[0, 1, z] + (64*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, 1, z]^2)/
        (15*z^2) + ((-64*(1 + z)*(-8 - 7*z + 127*z^2 + 18*z^3 + 12*z^4))/
          (45*z^2) + (512*z*H[0, z])/3)*H[0, -1, -1, z] - 
       (64*(1 + z)*(-8 - 97*z - 53*z^2 + 198*z^3 + 12*z^4)*H[0, -1, 1, z])/
        (45*z^2) + ((-64*(8 + 210*z + 15*z^2 - 665*z^3 + 360*z^4 + 12*z^5))/
          (45*z^2) - (1984*z*H[0, z])/3)*H[0, 0, -1, z] + 
       ((-64*(-30 - 225*z + 190*z^2 - 60*z^3 + 12*z^4))/(45*z) - 
         (64*z*(125 - 40*z + 24*z^2)*H[0, z])/15)*H[0, 0, 1, z] - 
       (64*(1 + z)*(-8 - 97*z - 53*z^2 + 198*z^3 + 12*z^4)*H[0, 1, -1, z])/
        (45*z^2) + ((-32*(24 - z + 8*z^2))/3 + 
         (64*(8 - 10*z + 85*z^3 - 20*z^4 + 12*z^5)*H[0, z])/(15*z^2))*
        H[0, 1, 1, z] + (640*z*H[0, -1, 0, 1, z])/3 + 
       768*z*H[0, 0, 0, -1, z] + (128*z*(75 - 20*z + 12*z^2)*
         H[0, 0, 0, 1, z])/15 - (64*(8 - 10*z - 5*z^3 - 20*z^4 + 12*z^5)*
         H[0, 0, 1, 1, z])/(15*z^2) + 320*z*H[0, 1, 1, 1, z] + 
       ((-32*(-1 + z)*(46 - 245*z + 670*z^2))/(27*z) + 
         ((32*(4 - 114*z - 137*z^2 + 422*z^3))/(9*z) - 
           (256*(1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z])/(3*z))*H[0, z] - 
         (32*(-12 + 19*z)*H[0, z]^2)/3 - (256*z*H[0, z]^3)/3 + 
         ((32*(-1 + z)*(-65 - 23*z + 106*z^2))/(9*z) + 
           (256*(-1 + z)*(-1 + 2*z + 2*z^2)*H[0, z])/(3*z))*H[1, z] + 
         (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^2)/(3*z) + 
         ((256*(1 + z)*(-1 - 2*z + 2*z^2))/(3*z) - 256*z*H[0, z])*
          H[0, -1, z] + (-64*(-4 + z) - 256*z*H[0, z])*H[0, 1, z] + 
         512*z*H[0, 0, -1, z] - 256*z*H[0, 1, 1, z])*Log[Q2/mu2] + 
       ((-16*(-1 + z)*(-21 - z + 46*z^2))/(3*z) + 
         (64*(-1 - 3*z + 7*z^2)*H[0, z])/(3*z) + 64*z*H[0, z]^2 - 
         (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) + 64*z*H[0, 1, z])*
        Log[Q2/mu2]^2 + z3*((64*(174 - 513*z - 137*z^2 + 621*z^3 + 30*z^4))/
          (45*z) - (64*z*(245 - 20*z + 12*z^2)*H[0, z])/15 - 
         (128*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[1, z])/(15*z^2) - 
         128*z*Log[Q2/mu2]) + 
       z2*((32*(331 - 310*z - 192*z^2 + 1917*z^3 + 6*z^4))/(45*z) - 
         (32*(1 + z)*(-8 - 67*z + 7*z^2 + 138*z^3 + 12*z^4)*H[-1, z])/
          (15*z^2) + (32*(12 + 351*z - 461*z^2 + 288*z^3 + 48*z^4)*H[0, z])/
          (45*z) + (16*z*(-305 - 40*z + 24*z^2)*H[0, z]^2)/15 + 
         ((32*(-1 + z)*(-8 - 143*z + 427*z^2 + 282*z^3 + 12*z^4))/(45*z^2) + 
           (128*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z])/(15*z^2))*
          H[1, z] - 128*z*H[0, -1, z] - (64*(8 - 10*z + 105*z^3 - 20*z^4 + 
            12*z^5)*H[0, 1, z])/(15*z^2) + ((-64*z*(-3 + 8*z))/3 + 
           256*z*H[0, z])*Log[Q2/mu2] - 64*z*Log[Q2/mu2]^2)) + 
     CF^2*NF*TF*((32*(-1 + z)*(-1904 - 6713*z + 71*z^2))/(675*z) + 
       (32*z*(445 - 320*z + 192*z^2)*z2^2)/75 + 
       ((-32*(-416 - 4247*z + 20088*z^2 + 809*z^3))/(675*z) + 
         (64*(1 + z)*(-148 - 17*z - 9163*z^2 + 258*z^3 + 102*z^4)*H[-1, z])/
          (675*z^2) + (64*(1 + z)*(-2 + 17*z + 148*z^2 - 33*z^3 + 3*z^4)*
           H[-1, z]^2)/(45*z^2))*H[0, z] + 
       ((-16*(-360 + 1575*z - 7100*z^2 + 2700*z^3 + 204*z^4))/(675*z) + 
         (64*(1 + z)*(-2 + 2*z - 17*z^2 - 3*z^3 + 3*z^4)*H[-1, z])/(15*z^2))*
        H[0, z]^2 - (16*(-450 - 625*z + 720*z^2 + 36*z^3)*H[0, z]^3)/135 + 
       (16*z*H[0, z]^4)/3 + ((-32*(-1 + z)*(-1244 + 4399*z + 1801*z^2))/
          (135*z) + (64*(-1 + z)*(2 - 49*z + 2*z^2)*H[0, z])/(9*z) + 
         (256*(-1 + z)*(-2 + 7*z + 3*z^2)*H[0, z]^2)/(15*z))*H[1, z] + 
       ((-16*(-1 + z)*(-13 + 128*z + 32*z^2))/(9*z) - 
         (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[0, z])/(3*z) - 
         (64*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z]^2)/(15*z^2))*
        H[1, z]^2 - (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^3)/(9*z) + 
       ((-64*(1 + z)*(-148 - 17*z - 9163*z^2 + 258*z^3 + 102*z^4))/
          (675*z^2) - (128*(1 + z)*(-2 + 17*z + 148*z^2 - 33*z^3 + 3*z^4)*
           H[-1, z])/(45*z^2) - (128*(2 + 105*z^2 - 85*z^3 - 30*z^4 + 12*z^5)*
           H[0, z])/(45*z^2) + 64*z*H[0, z]^2)*H[0, -1, z] + 
       (704*z*H[0, -1, z]^2)/3 + ((-32*(-108 - 208*z - 993*z^2 + 392*z^3))/
          (45*z) - (128*(1 + z)*(-2 - 13*z - 2*z^2 + 27*z^3 + 3*z^4)*
           H[-1, z])/(45*z^2) - (64*(16 - 132*z - 13*z^2 + 84*z^3)*H[0, z])/
          (15*z) - (256*z*(10 - 5*z + 3*z^2)*H[0, z]^2)/15 + 
         (256*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z]*H[1, z])/(15*z^2))*
        H[0, 1, z] - (128*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, 1, z]^2)/
        (15*z^2) + ((128*(1 + z)*(-2 + 17*z + 148*z^2 - 33*z^3 + 3*z^4))/
          (45*z^2) - (1408*z*H[0, z])/3)*H[0, -1, -1, z] + 
       (128*(1 + z)*(-2 - 13*z - 2*z^2 + 27*z^3 + 3*z^4)*H[0, -1, 1, z])/
        (45*z^2) + ((128*(2 + 51*z^2 - 22*z^3 - 12*z^4 + 3*z^5))/(9*z^2) - 
         (896*z*H[0, z])/3)*H[0, 0, -1, z] + 
       ((128*(-90 + 205*z + 3*z^3))/45 + (256*z*(55 - 20*z + 12*z^2)*H[0, z])/
          15)*H[0, 0, 1, z] + (128*(1 + z)*(-2 - 13*z - 2*z^2 + 27*z^3 + 
          3*z^4)*H[0, 1, -1, z])/(45*z^2) + 
       ((-32*(-4 - 12*z - 39*z^2 + 12*z^3))/(3*z) - 
         (128*(8 - 10*z - 5*z^3 - 20*z^4 + 12*z^5)*H[0, z])/(15*z^2))*
        H[0, 1, 1, z] - (128*z*H[0, -1, 0, 1, z])/3 + 
       512*z*H[0, 0, 0, -1, z] - (128*z*(135 - 40*z + 24*z^2)*
         H[0, 0, 0, 1, z])/15 + (256*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*
         H[0, 0, 1, 1, z])/(15*z^2) + 64*z*H[0, 1, 1, 1, z] + 
       ((-32*(-1 + z)*(6 - 33*z + 86*z^2))/(45*z) + 
         ((-32*(16 + 142*z - 813*z^2 + 56*z^3))/(45*z) - 
           (128*(1 + z)*(-4 + 4*z + 11*z^2 - 6*z^3 + 6*z^4)*H[-1, z])/
            (45*z^2))*H[0, z] + (64*(-90 - 85*z + 90*z^2 + 6*z^3)*H[0, z]^2)/
          45 - (64*z*H[0, z]^3)/9 + ((64*(-1 + z)*(-5 + 55*z + 4*z^2))/
            (9*z) + (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[0, z])/(3*z))*
          H[1, z] + (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^2)/(3*z) + 
         ((128*(1 + z)*(-4 + 4*z + 11*z^2 - 6*z^3 + 6*z^4))/(45*z^2) + 
           (128*z*H[0, z])/3)*H[0, -1, z] + 
         ((128*(-1 - 3*z - 6*z^2 + 4*z^3))/(3*z) - 128*z*H[0, z])*
          H[0, 1, z] - (256*z*H[0, 0, -1, z])/3 - 128*z*H[0, 1, 1, z])*
        Log[Q2/mu2] + ((32*(-1 + z)*(-1 - 9*z + 2*z^2))/(3*z) - 
         (64*(-3 + 2*z^2)*H[0, z])/3 - (64*(-1 + z)*(-1 + 2*z + 2*z^2)*
           H[1, z])/(3*z) + 64*z*H[0, 1, z])*Log[Q2/mu2]^2 + 
       z3*((-32*(216 - 72*z + 1447*z^2 + 24*z^3 + 30*z^4))/(45*z) + 
         (64*z*(115 - 40*z + 24*z^2)*H[0, z])/15 + 
         (256*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[1, z])/(15*z^2) + 
         192*z*Log[Q2/mu2]) + 
       z2*((32*(-1650 - 10770*z - 25055*z^2 + 5580*z^3 + 204*z^4))/(675*z) + 
         (64*(1 + z)*(-2 - 3*z + 48*z^2 + 7*z^3 + 3*z^4)*H[-1, z])/(15*z^2) - 
         (128*(-8 + 66*z + 89*z^2 - 72*z^3 + 2*z^4)*H[0, z])/(15*z) - 
         (256*z*(20 - 5*z + 3*z^2)*H[0, z]^2)/15 + 
         ((-64*(-1 + z)*(-2 + 13*z + 88*z^2 - 27*z^3 + 3*z^4))/(45*z^2) - 
           (256*(-1 + z)^2*(4 + 3*z + 2*z^2 + 6*z^3)*H[0, z])/(15*z^2))*
          H[1, z] - 192*z*H[0, -1, z] + (64*(16 - 20*z + 45*z^3 - 40*z^4 + 
            24*z^5)*H[0, 1, z])/(15*z^2) + 
         ((-128*(-90 - 85*z + 90*z^2 + 6*z^3))/45 + (896*z*H[0, z])/3)*
          Log[Q2/mu2] - 64*z*Log[Q2/mu2]^2))), 
 CqFLD33[z] -> (D33*NF*as[MS]^3*((128*(4 - 6*z - 9*z^2 + 6*z^3))/(5*z) + 
     2560*z*z5 + z2^2*((-64*z*(-45 - 160*z + 48*z^2))/25 - 
       (2048*z*H[-1, z])/5) + ((128*(-12 - 4*z - 21*z^2 + 78*z^3))/(15*z) - 
       (128*(-52 - 40*z - 10*z^2 + 65*z^3 + 60*z^4 + 78*z^5)*H[-1, z])/
        (15*z^2) + (64*(1 + z)*(-8 - z - 5*z^2 + 6*z^3 + 12*z^4)*H[-1, z]^2)/
        (3*z^2))*H[0, z] + ((64*(-40 + 20*z - 49*z^2 + 60*z^3 + 78*z^4))/
        (15*z) - (128*(-20 - 8*z - 11*z^2 + 19*z^3 + 12*z^4 + 30*z^5)*
         H[-1, z])/(15*z^2) + (256*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*
         H[-1, z]^2)/(15*z^2))*H[0, z]^2 + 
     ((128*z*(-1 + 6*z^2))/9 + (64*z*H[-1, z])/3)*H[0, z]^3 + 
     ((128*(-1 + z)*(-40 + 33*z + 60*z^2))/(15*z) - 
       (64*(16 - 22*z - 3*z^2 + 24*z^3)*H[0, z]^2)/(15*z) - 
       (64*z*H[0, z]^3)/3)*H[1, z] + 
     (64*(-1 + z)*(-8 + 7*z - 23*z^2 - 18*z^3 + 12*z^4)*H[0, z]^2*H[1, z]^2)/
      (15*z^2) + ((128*(-52 - 40*z - 10*z^2 + 65*z^3 + 60*z^4 + 78*z^5))/
        (15*z^2) - (128*(1 + z)*(-8 - z - 5*z^2 + 6*z^3 + 12*z^4)*H[-1, z])/
        (3*z^2) + ((-256*(20 + 8*z + 11*z^2 - 24*z^3 + 33*z^4))/(15*z^2) - 
         (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(15*z^2))*
        H[0, z] - (64*z*(5 + 24*z^2)*H[0, z]^2)/15 + 256*z*H[0, z]*H[1, z])*
      H[0, -1, z] - 128*z*H[0, -1, z]^2 + 
     ((128*(-40 + 71*z - 144*z^2 + 60*z^3))/(15*z) - 
       (128*(-40 + 13*z - 14*z^2 + 71*z^3 - 42*z^4 + 60*z^5)*H[-1, z])/
        (15*z^2) + (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z]^2)/
        (15*z^2) + (128*(16 - 22*z - 3*z^2 + 24*z^3)*H[0, z])/(15*z) + 
       ((64*z*(5 - 60*z + 24*z^2))/15 + 256*z*H[-1, z])*H[0, z]^2 - 
       (256*(-1 + z)*(-8 + 7*z - 23*z^2 - 18*z^3 + 12*z^4)*H[0, z]*H[1, z])/
        (15*z^2) + 256*z*H[0, -1, z])*H[0, 1, z] + 
     ((128*(-1 + z)*(-8 + 7*z - 23*z^2 - 18*z^3 + 12*z^4))/(15*z^2) - 
       256*z*H[0, z])*H[0, 1, z]^2 + 
     z3*((-64*(-64 + 76*z + 367*z^2 - 42*z^3 + 300*z^4))/(15*z) + 
       (512*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(5*z^2) + 
       ((-512*z*(-5 - 15*z + 12*z^2))/15 - 512*z*H[-1, z])*H[0, z] - 
       (128*(8 - 30*z + 60*z^2 - 35*z^3 - 60*z^4 + 12*z^5)*H[1, z])/
        (15*z^2) + 512*z*H[0, -1, z] - 512*z*H[0, 1, z]) + 
     ((128*(1 + z)*(-8 - z - 5*z^2 + 6*z^3 + 12*z^4))/(3*z^2) + 
       (256*(-8 - 5*z^3 + 12*z^5)*H[0, z])/(15*z^2))*H[0, -1, -1, z] + 
     ((128*(-40 + 13*z - 14*z^2 + 71*z^3 - 42*z^4 + 60*z^5))/(15*z^2) - 
       (2048*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(15*z^2) - 
       256*z*H[0, z] - 256*z*H[0, z]^2)*H[0, -1, 1, z] + 
     ((256*(20 + 8*z + 11*z^2 - 29*z^3 + 78*z^4 + 30*z^5))/(15*z^2) + 
       (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(15*z^2) + 
       (128*z*(-5 + 48*z^2)*H[0, z])/15 - 512*z*H[1, z])*H[0, 0, -1, z] + 
     ((256*(-8 + 4*z + 19*z^2 - 33*z^3 + 30*z^4))/(15*z) - 
       (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(15*z^2) + 
       ((-128*z*(-5 - 120*z + 48*z^2))/15 - 1024*z*H[-1, z])*H[0, z])*
      H[0, 0, 1, z] + z2*((-128*(-80 + 71*z - 79*z^2 + 60*z^3 + 78*z^4))/
        (15*z) + 256*z*z3 + (64*(-120 - 19*z - 58*z^2 + 147*z^3 + 6*z^4 + 
          180*z^5)*H[-1, z])/(15*z^2) - 
       (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z]^2)/(15*z^2) + 
       ((-128*(-14 + 25*z - 42*z^2 + 120*z^3))/15 + 
         (128*(-16 - 55*z^3 + 24*z^5)*H[-1, z])/(15*z^2))*H[0, z] + 
       (-256*z^2 + 256*z*H[-1, z])*H[0, z]^2 + 
       ((-64*(-1 + z)*(-8 + z - 5*z^2 - 6*z^3 + 12*z^4))/(3*z^2) + 
         (128*(16 - 30*z + 60*z^2 + 5*z^3 - 60*z^4 + 24*z^5)*H[0, z])/
          (15*z^2))*H[1, z] + ((512*(4 + 5*z^3 + 6*z^5))/(15*z^2) - 
         512*z*H[0, z])*H[0, -1, z] + 
       ((-256*(8 - 15*z + 30*z^2 + 10*z^3 - 30*z^4 + 12*z^5))/(15*z^2) + 
         512*z*H[0, z])*H[0, 1, z] + 512*z*H[0, 0, -1, z] - 
       1024*z*H[0, 0, 1, z]) + 
     ((128*(-40 + 13*z - 14*z^2 + 71*z^3 - 42*z^4 + 60*z^5))/(15*z^2) - 
       (2048*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[-1, z])/(15*z^2) - 
       256*z*H[0, z] - 256*z*H[0, z]^2)*H[0, 1, -1, z] + 
     ((256*(-1 + z)*(-8 + 7*z - 23*z^2 - 18*z^3 + 12*z^4)*H[0, z])/(15*z^2) + 
       256*z*H[0, z]^2)*H[0, 1, 1, z] + 
     (2048*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[0, -1, -1, 1, z])/
      (15*z^2) + ((-512*(4 + 5*z^3 + 6*z^5))/(15*z^2) + 512*z*H[0, z])*
      H[0, -1, 0, 1, z] + (2048*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*
       H[0, -1, 1, -1, z])/(15*z^2) - 
     (1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[0, 0, -1, -1, z])/
      (15*z^2) + ((1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3))/(15*z^2) + 
       1024*z*H[0, z])*H[0, 0, -1, 1, z] - 
     (128*z*(-5 + 24*z^2)*H[0, 0, 0, -1, z])/5 + 
     ((128*z*(-5 - 40*z + 24*z^2))/5 + 1024*z*H[-1, z])*H[0, 0, 0, 1, z] + 
     ((1024*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3))/(15*z^2) + 1024*z*H[0, z])*
      H[0, 0, 1, -1, z] - (256*(-1 + z)*(-8 + 7*z - 23*z^2 - 18*z^3 + 12*z^4)*
       H[0, 0, 1, 1, z])/(15*z^2) + 
     (2048*(1 + z)^2*(-2 + 4*z - 6*z^2 + 3*z^3)*H[0, 1, -1, -1, z])/
      (15*z^2) - 512*z*H[0, 0, -1, 0, 1, z] - 1024*z*H[0, 0, 0, -1, 1, z] - 
     1024*z*H[0, 0, 0, 1, -1, z] + 1536*z*H[0, 0, 0, 1, 1, z] + 
     1024*z*H[0, 0, 1, 0, 1, z]))/NC, 
 CqF3NS[z] -> Delta[1 - z] + 
   as[MS]*(CF*(-4*z2*Delta[1 - z] + (-4 + 3*plu + 2*z + 2*z^2 + 
         9*Delta[1 - z] - 9*z*Delta[1 - z])/(-1 + z) + 
       (2*(1 + z^2)*H[0, z])/(-1 + z) + (2*(-1 + 2*plu + z^2)*H[1, z])/
        (-1 + z)) + (CF*(2 - 4*plu - 2*z^2 - 3*Delta[1 - z] + 
        3*z*Delta[1 - z])*Log[Q2/mu2])/(-1 + z)) + 
   as[MS]^2*(CF*NF*TF*((8*z3*Delta[1 - z])/3 + 
       (4*z2*(4*plu + 4*z^2 - 19*Delta[1 - z] + 19*z*Delta[1 - z]))/
        (3*(-1 + z)) + (464 - 988*plu + 744*z - 1208*z^2 - 
         1371*Delta[1 - z] + 1371*z*Delta[1 - z])/(54*(-1 + z)) - 
       (4*(10 - 6*z + 15*z^2)*H[0, z])/(3*(-1 + z)) - 
       (10*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
       ((-4*(-10 + 29*plu - 18*z + 28*z^2))/(9*(-1 + z)) - 
         (8*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
       (4*(-1 + 2*plu + z^2)*H[1, z]^2)/(3*(-1 + z)) - 
       (8*(1 + z^2)*H[0, 1, z])/(3*(-1 + z))) + 
     CA*CF*((71*z2^2*Delta[1 - z])/5 + 
       (5*(-1808 + 2524*plu - 456*z + 2264*z^2 + 3279*Delta[1 - z] - 
          3279*z*Delta[1 - z]))/(216*(-1 + z)) - 
       (4*z3*(-24 + 30*plu - 39*z + 30*plu*z + 18*z^2 - 9*z^3 + 
          35*Delta[1 - z] - 35*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((146 - 28*z + 117*z^2 + 243*z^3)/(3*(-1 + z)*(1 + z)) + 
         (4*(1 + z)*(2 - z + 2*z^2)*H[-1, z])/z - (4*(-1 + z)^2*H[-1, z]^2)/
          (1 + z))*H[0, z] + ((103 - 12*z + 43*z^2 - 24*z^3)/(6*(-1 + z)) + 
         (4*(2 - z + 2*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       (2*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) + 
       ((-62 + 367*plu - 324*z + 386*z^2)/(9*(-1 + z)) + 
         (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (2*(1 + z)^2*H[0, z]^2)/
          (-1 + z))*H[1, z] + ((11*(-1 + 2*plu + z^2))/(3*(-1 + z)) - 
         (2*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       z2*((-36 - 44*plu + 12*z - 44*z^2 + 24*z^3 + 251*Delta[1 - z] - 
           251*z*Delta[1 - z])/(3*(-1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z])/
          (1 + z) - (8*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
         (8*(plu + z + z^2)*H[1, z])/(-1 + z)) + 
       ((-4*(1 + z)*(2 - z + 2*z^2))/z + (8*(-1 + z)^2*H[-1, z])/(1 + z) + 
         (8*(2 + z + 3*z^2)*H[0, z])/((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((-2*(-23 + z^2))/(3*(-1 + z)) + (8*(1 + z^2)*H[-1, z])/(1 + z) - 
         (4*(1 + z)^2*H[0, z])/(-1 + z) + (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] - (8*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) - 
       (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
       (8*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(3 + 3*z + 5*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - (12*(1 + z^2)*H[0, 1, 1, z])/
        (-1 + z)) + CF^2*(6*z2^2*Delta[1 - z] + 
       (568 - 204*plu - 728*z + 160*z^2 - 331*Delta[1 - z] + 
         331*z*Delta[1 - z])/(8*(-1 + z)) + 
       (2*z3*(-12 + 4*plu - 32*z + 4*plu*z + 4*z^2 - 32*z^3 + 
          39*Delta[1 - z] - 39*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
       ((-37 + 17*z - 40*z^2 - 62*z^3)/((-1 + z)*(1 + z)) - 
         (8*(1 + z)*(2 - z + 2*z^2)*H[-1, z])/z + (8*(-1 + z)^2*H[-1, z]^2)/
          (1 + z))*H[0, z] + ((-21 - 2*z + 18*z^2 + 8*z^3)/(-1 + z) - 
         (8*(2 - z + 2*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       ((-7 + 5*z + 3*z^2 + 15*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
       ((-6 - 27*plu + 28*z - 22*z^2)/(-1 + z) + (12*(1 + 2*z^2)*H[0, z])/
          (-1 + z) + (2*(5 - 4*z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
       ((2*(-5 + 9*plu - 2*z + 7*z^2))/(-1 + z) + (16*(1 + z^2)*H[0, z])/
          (-1 + z))*H[1, z]^2 + (4*(-1 + 2*plu + z^2)*H[1, z]^3)/(-1 + z) + 
       z2*((56 - 36*plu + 8*z - 36*z^2 - 16*z^3 - 69*Delta[1 - z] + 
           69*z*Delta[1 - z])/(-1 + z) + (8*(3 - 2*z + 3*z^2)*H[-1, z])/
          (1 + z) - (8*(1 + 3*z + 3*z^2 + 5*z^3)*H[0, z])/
          ((-1 + z)*(1 + z)) - (16*(-1 + 2*plu - z + z^2)*H[1, z])/
          (-1 + z)) + ((8*(1 + z)*(2 - z + 2*z^2))/z - 
         (16*(-1 + z)^2*H[-1, z])/(1 + z) - (16*(2 + z + 3*z^2)*H[0, z])/
          ((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((4*(-6 - 4*z + 7*z^2))/(-1 + z) - (16*(1 + z^2)*H[-1, z])/(1 + z) + 
         (8*z*(2 + z)*H[0, z])/(-1 + z) - (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] + (16*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) + 
       (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
       (16*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(-3 - 3*z - 7*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
       (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + (8*(1 + 2*z^2)*H[0, 1, 1, z])/
        (-1 + z)) + (CF*NF*TF*((-32*z2*Delta[1 - z])/3 + 
         (2*(-20 + 58*plu - 36*z + 56*z^2 + 57*Delta[1 - z] - 
            57*z*Delta[1 - z]))/(9*(-1 + z)) + (16*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) + (8*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z))) + 
       CA*CF*(-12*z3*Delta[1 - z] + (-92 - 734*plu + 1116*z - 1024*z^2 - 
           645*Delta[1 - z] + 645*z*Delta[1 - z])/(18*(-1 + z)) + 
         (8*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 11*Delta[1 - z] + 
            11*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
         ((-4*(17 + 5*z^2))/(3*(-1 + z)) - (8*(1 + z^2)*H[-1, z])/(1 + z))*
          H[0, z] - (4*(1 + z^2)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
         (22*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z)) + 
         (8*(1 + z^2)*H[0, -1, z])/(1 + z)) + 
       CF^2*(40*z3*Delta[1 - z] + (3*(30*plu - 36*z + 36*z^2 + 
            17*Delta[1 - z] - 17*z*Delta[1 - z]))/(2*(-1 + z)) + 
         (4*z2*(-7 + 8*plu - 3*z + 8*plu*z + 3*z^2 + 7*z^3 + 3*Delta[1 - z] - 
            3*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
         ((-4*(-6 - 4*z + 7*z^2))/(-1 + z) + (16*(1 + z^2)*H[-1, z])/(1 + z))*
          H[0, z] - (4*(-1 + z + z^2 + 3*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
         ((-4*(-2 + 3*plu - 2*z + 4*z^2))/(-1 + z) - (24*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z] - (12*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(1 + z^2)*H[0, -1, z])/(1 + z) - 4*(1 + z)*H[0, 1, z]))*
      Log[Q2/mu2] + ((11*CA*CF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(6*(-1 + z)) - 
       (2*CF*NF*TF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 3*z*Delta[1 - z]))/
        (3*(-1 + z)) + CF^2*(-8*z2*Delta[1 - z] + 
         (20 - 24*plu - 16*z - 4*z^2 - 9*Delta[1 - z] + 9*z*Delta[1 - z])/
          (2*(-1 + z)) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
         (8*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)))*Log[Q2/mu2]^2) + 
   as[MS]^3*(CF*NF^2*TF^2*((-128*z2^2*Delta[1 - z])/27 + 
       (2*(520 + 17428*plu - 40392*z + 39872*z^2 + 28551*Delta[1 - z] - 
          28551*z*Delta[1 - z]))/(729*(-1 + z)) + 
       (32*z3*(-24 + 12*plu - 12*z^2 + 19*Delta[1 - z] - 19*z*Delta[1 - z]))/
        (81*(-1 + z)) + (16*(421 - 500*z + 724*z^2)*H[0, z])/(81*(-1 + z)) + 
       (16*(178 - 114*z + 241*z^2)*H[0, z]^2)/(81*(-1 + z)) + 
       (368*(1 + z^2)*H[0, z]^3)/(81*(-1 + z)) + 
       ((16*(-32 + 235*plu - 342*z + 374*z^2))/(81*(-1 + z)) + 
         (32*(19 - 18*z + 28*z^2)*H[0, z])/(27*(-1 + z)) + 
         (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z] + 
       ((16*(-10 + 29*plu - 18*z + 28*z^2))/(27*(-1 + z)) + 
         (32*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z]^2 + 
       (32*(-1 + 2*plu + z^2)*H[1, z]^3)/(27*(-1 + z)) + 
       z2*((-16*(24 + 58*plu - 60*z + 112*z^2 - 215*Delta[1 - z] + 
            215*z*Delta[1 - z]))/(27*(-1 + z)) - (64*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) - (64*(-1 + 2*plu + z^2)*H[1, z])/(9*(-1 + z))) + 
       ((64*(11 - 6*z + 14*z^2))/(27*(-1 + z)) + (64*(1 + z^2)*H[0, z])/
          (9*(-1 + z)))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, 1, z])/
        (9*(-1 + z))) + CF^2*NF*TF*((-1184*z5*Delta[1 - z])/9 + 
       (-17454 + 2003*plu + 26938*z - 9484*z^2 + 1023*Delta[1 - z] - 
         1023*z*Delta[1 - z])/(54*(-1 + z)) - 
       (16*z2^2*(435 + 270*plu - 429*z + 270*plu*z + 912*z^2 + 408*z^3 - 
          2059*Delta[1 - z] + 2059*z^2*Delta[1 - z]))/
        (135*(-1 + z)*(1 + z)) + ((10351 + 16031*z + 26771*z^2 + 4387*z^3)/
          (81*(-1 + z)*(1 + z)) + (32*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
            423*z^4)*H[-1, z])/(81*z*(1 + z)) - 
         (64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
         (256*(1 - 3*z + z^2)*H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
       ((-2*(-10653 - 5998*z + 2590*z^2 + 7431*z^3 + 3384*z^4))/
          (81*(-1 + z)*(1 + z)) + (64*(27 + 91*z + 48*z^2 + 91*z^3 + 27*z^4)*
           H[-1, z])/(27*z*(1 + z)) - (64*(4 - 9*z + 4*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^2 + 
       ((-2*(-2179 - 1947*z + 2285*z^2 + 4245*z^3 + 864*z^4))/
          (81*(-1 + z)*(1 + z)) + (32*(25 - 18*z + 25*z^2)*H[-1, z])/
          (27*(1 + z)))*H[0, z]^3 + ((93 - 91*z - 89*z^2 - 273*z^3)*
         H[0, z]^4)/(27*(-1 + z)*(1 + z)) + 
       ((-1283 + 166*plu + 2896*z - 1613*z^2)/(9*(-1 + z)) - 
         (4*(4771 - 5862*z + 8758*z^2)*H[0, z])/(81*(-1 + z)) - 
         (4*(893 - 774*z + 1136*z^2)*H[0, z]^2)/(27*(-1 + z)) - 
         (8*(89 - 72*z + 89*z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
       ((-2*(-46 + 683*plu - 862*z + 908*z^2))/(9*(-1 + z)) + 
         (8*(-186 + 118*z - 243*z^2 + 42*z^3)*H[0, z])/(9*(-1 + z)) - 
         (364*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^2 + 
       ((-8*(-27 + 70*plu - 28*z + 55*z^2))/(9*(-1 + z)) - 
         (32*(19 + 3*z + 19*z^2)*H[0, z])/(27*(-1 + z)))*H[1, z]^3 - 
       (40*(-1 + 2*plu + z^2)*H[1, z]^4)/(9*(-1 + z)) + 
       z3*((4*(1661 + 810*plu + 377*z + 810*plu*z + 1715*z^2 + 5087*z^3 - 
            792*z^4 - 6066*Delta[1 - z] + 6066*z^2*Delta[1 - z]))/
          (27*(-1 + z)*(1 + z)) - (128*(1 - 6*z + z^2)*H[-1, z])/
          (9*(1 + z)) + (8*(257 + 297*z + 239*z^2 + 375*z^3)*H[0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(41 + 42*plu - 36*z + 83*z^2)*H[1, z])/
          (9*(-1 + z))) + ((-32*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
            423*z^4))/(81*z*(1 + z)) + (128*(3 + 7*z - 12*z^2 + 7*z^3 + 
            3*z^4)*H[-1, z])/(9*z*(1 + z)) - (256*(1 - 3*z + z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((-64*(-6 - 38*z - 25*z^2 - 33*z^3 + 12*z^4 + 
              12*z^5))/(9*(-1 + z)*z*(1 + z)) + (128*(-1 + z)^2*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (64*(3 + 3*z + 2*z^2)*H[0, z]^2)/
          (3*(-1 + z)) + (128*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*
        H[0, -1, z] + ((-4*(-385 - 228*z + 165*z^2))/(9*(-1 + z)) + 
         (128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4)*H[-1, z])/(27*z*(1 + z)) + 
         (8*(181 - 54*z - 512*z^2 + 252*z^3)*H[0, z])/(27*(-1 + z)) - 
         (8*(-5 + 16*z + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-16*(-61 + 58*z - 94*z^2 + 84*z^3))/(9*(-1 + z)) + 
           (16*(5 - 12*z + 5*z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] + 
         (16*(5 + 12*z + 5*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
         (128*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*H[0, 1, z] + 
       (8*(5 - 72*z + 5*z^2)*H[0, 1, z]^2)/(9*(-1 + z)) + 
       z2*((-704*z3*Delta[1 - z])/9 + (2*(-20306 + 12678*plu - 25894*z + 
            12678*plu*z + 2818*z^2 + 20486*z^3 + 6768*z^4 + 
            16473*Delta[1 - z] - 16473*z^2*Delta[1 - z]))/
          (81*(-1 + z)*(1 + z)) - (64*(27 + 107*z + 60*z^2 + 107*z^3 + 
            27*z^4)*H[-1, z])/(27*z*(1 + z)) + 
         (128*(1 - 3*z + z^2)*H[-1, z]^2)/(9*(1 + z)) + 
         ((4*(359 - 453*z + 2591*z^2 + 4851*z^3 + 1080*z^4))/
            (27*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z] + (4*(93 + 133*z + 231*z^2 + 271*z^3)*
           H[0, z]^2)/(9*(-1 + z)*(1 + z)) + 
         ((16*(12 - 92*z + 189*plu*z - 108*z^2 + 121*z^3 + 54*z^4))/
            (9*(-1 + z)*z) + (16*(19 - 28*z + 19*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] + (16*(-17 + 42*plu - 30*z + 25*z^2)*H[1, z]^2)/
          (9*(-1 + z)) - (64*(1 + 9*z + 3*z^2 + 3*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 18*z + 4*z^2)*H[0, 1, z])/
          (9*(-1 + z))) + ((-128*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/
          (9*z*(1 + z)) + (512*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) - 
         (128*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
       ((-128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((128*(9 - 50*z - 118*z^2 - 56*z^3 - 28*z^4 + 9*z^5))/
          (27*(-1 + z)*z*(1 + z)) + (256*(1 - 3*z + z^2)*H[-1, z])/
          (9*(1 + z)) - (128*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) - (256*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
        H[0, 0, -1, z] + ((-4*(-479 - 183*z - 605*z^2 + 1539*z^3 + 1800*z^4))/
          (27*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (16*(17 - 24*z + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
         (64*(4 + 21*z + 4*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
       ((-128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
       ((16*(-70 + 120*z - 191*z^2 + 126*z^3))/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (32*(2 - 4*z + 5*z^2)*H[0, z])/(3*(-1 + z)) - 
         (64*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] - 
       (512*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) + 
       (256*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) - 
       (256*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) - 
       (128*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) - 
       (448*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) + 
       (8*(89 + 57*z + 95*z^2 + 63*z^3)*H[0, 0, 0, 1, z])/
        (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[0, 0, 1, -1, z])/
        (9*(1 + z)) - (16*(35 + 43*z + 65*z^2 + 25*z^3)*H[0, 0, 1, 1, z])/
        (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[0, 1, -1, 1, z])/
        (9*(1 + z)) + (256*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) - 
       (16*(-3 - 16*z + 3*z^2)*H[0, 1, 1, 1, z])/(3*(-1 + z))) + 
     CF^3*((4184*z2^3*Delta[1 - z])/315 - (304*z3^2*Delta[1 - z])/3 + 
       (-245396 + 9009*plu + 472774*z - 227378*z^2 + 21765*Delta[1 - z] - 
         21765*z*Delta[1 - z])/(72*(-1 + z)) - 
       (8*z5*(-951 + 162*plu - 489*z + 162*plu*z - 377*z^2 + 153*z^3 + 
          465*Delta[1 - z] - 465*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((-44057 - 13185*z + 70259*z^2 + 15867*z^3)/(36*(-1 + z)*(1 + z)) - 
         (4*(462 + 1579*z + 1934*z^2 + 1135*z^3 + 186*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (4*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) - (8*(12 - 15*z - 124*z^2 + 23*z^3 + 
            12*z^4)*H[-1, z]^3)/(9*z*(1 + z)) + 
         (8*(3 - 2*z + 3*z^2)*H[-1, z]^4)/(1 + z))*H[0, z] + 
       ((-5431 + 13511*z + 4996*z^2 - 15842*z^3 + 744*z^4)/
          (18*(-1 + z)*(1 + z)) - (4*(488 - 458*z - 11*z^2 - 53*z^3 - 
            29*z^4 - 449*z^5 + 488*z^6)*H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (2*(216 + 421*z + 318*z^2 + 509*z^3 + 216*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (16*(41 - 25*z + 41*z^2)*H[-1, z]^3)/(3*(1 + z)))*
        H[0, z]^2 + ((999 + 1674*z - 943*z^2 - 1305*z^3 - 2104*z^4 - 
           369*z^5 + 1952*z^6)/(27*(-1 + z)^2*(1 + z)^2) - 
         (4*(96 + 382*z + 620*z^2 + 403*z^3 + 96*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (4*(473 - 144*z + 473*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((-267 - 1491*z + 1313*z^2 + 4257*z^3 - 1265*z^4 - 
           4041*z^5 - 197*z^6 + 1275*z^7 + 480*z^8)/(36*(-1 + z)^3*
           (1 + z)^3) - (2*(69 - 20*z + 69*z^2)*H[-1, z])/(3*(1 + z)))*
        H[0, z]^4 + ((-53 + 15*z - 99*z^2 + 105*z^3)*H[0, z]^5)/
        (30*(-1 + z)*(1 + z)) + ((-33203 + 3366*plu + 65680*z - 32477*z^2)/
          (36*(-1 + z)) + ((-2667 + 4724*z - 3248*z^2)*H[0, z])/
          (3*(-1 + z)) + ((-686 + 790*z - 659*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (8*(12 - 11*z + 13*z^2 + z^3 + 12*z^4)*H[0, z]^3)/(9*(-1 + z)*z) - 
         (2*(7 + 20*z + 7*z^2)*H[0, z]^4)/(3*(-1 + z)))*H[1, z] + 
       ((-3146 - 837*plu + 7270*z - 4124*z^2)/(6*(-1 + z)) + 
         ((-473 + 72*z - 343*z^2)*H[0, z])/(3*(-1 + z)) + 
         (2*(22 + 96*z - 248*z^2 + 117*z^3 + 22*z^4)*H[0, z]^2)/
          (3*(-1 + z)*z) - (8*(19 + 36*z + 19*z^2)*H[0, z]^3)/(9*(-1 + z)))*
        H[1, z]^2 + ((-1 - 36*plu + 16*z - 15*z^2)/(-1 + z) + 
         (4*(185 - 120*z + 259*z^2)*H[0, z])/(9*(-1 + z)) + 
         (4*(9 + 28*z + 9*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^3 + 
       ((6*(-2 + 5*plu - 2*z + 4*z^2))/(-1 + z) + (28*(1 + z^2)*H[0, z])/
          (-1 + z))*H[1, z]^4 + (4*(-1 + 2*plu + z^2)*H[1, z]^5)/(-1 + z) + 
       z2^2*((2*(-451 + 1575*plu - 3929*z + 1575*plu*z + 818*z^2 - 
            3150*plu*z^2 + 8588*z^3 - 3150*plu*z^3 - 487*z^4 + 1575*plu*z^4 - 
            4913*z^5 + 1575*plu*z^5 - 576*z^6 + 526*z^7 + 296*z^8 + 
            3222*Delta[1 - z] - 9666*z^2*Delta[1 - z] + 
            9666*z^4*Delta[1 - z] - 3222*z^6*Delta[1 - z]))/
          (15*(-1 + z)^3*(1 + z)^3) - (8*(61 - 354*z + 61*z^2)*H[-1, z])/
          (15*(1 + z)) + (4*(1187 + 695*z + 1445*z^2 + 393*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) + (8*(170 + 47*plu - 150*z + 217*z^2)*
           H[1, z])/(5*(-1 + z))) + 
       ((4*(462 + 1579*z + 1934*z^2 + 1135*z^3 + 186*z^4))/(9*z*(1 + z)) - 
         (8*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (8*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4)*
           H[-1, z]^2)/(3*z*(1 + z)) - (32*(3 - 2*z + 3*z^2)*H[-1, z]^3)/
          (1 + z) + ((8*(488 - 105*z + 29*z^2 + 135*z^3 - 1729*z^4 - 30*z^5 + 
              1164*z^6))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (8*(192 + 465*z + 490*z^2 + 499*z^3 + 192*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (16*(65 - 38*z + 65*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(48 + 120*z - 244*z^2 - 233*z^3 + 543*z^4 - 
              159*z^5 - 187*z^6 + 120*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (8*(31 + 12*z + 31*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 - 
         (16*(7 + 31*z - 10*z^2 + 40*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-16*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4)*H[0, z])/
            (3*(-1 + z)*z) - (32*(14 - 9*z + 14*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(35 + 24*z + 35*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-16*(-6 + 56*z + 14*z^2 + 40*z^3 + 85*z^4))/
          (3*(-1 + z)*z*(1 + z)) + (16*(1 + z^2)*H[-1, z])/(1 + z) - 
         (16*(43 + 104*z + 56*z^2 + 85*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(89 + 12*z + 89*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z]^2 + 
       ((-2*(-529 - 3820*z - 359*z^2 + 3508*z^3))/(9*(-1 + z)*(1 + z)) - 
         (8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 625*z^5 + 488*z^6)*
           H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (16*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (32*(43 - 28*z + 43*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((2*(-461 - 1083*z - 190*z^2 + 624*z^3))/(3*(-1 + z)*(1 + z)) - 
           (32*(6 + 79*z + 110*z^2 + 79*z^3 + 6*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (32*(59 - 6*z + 59*z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((-2*(48 + 153*z + 340*z^2 - 395*z^3 + 4*z^4))/
            (3*(-1 + z)*z) - (64*(11 + 3*z + 11*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 + (4*(-1 - 9*z + 29*z^2 + 5*z^3)*H[0, z]^3)/
          (3*(-1 + z)*(1 + z)) + ((-4*(151 - 338*z + 102*z^2))/(3*(-1 + z)) - 
           (8*(22 - 40*z - 160*z^2 - 75*z^3 + 22*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(73 + 108*z + 73*z^2)*H[0, z]^2)/
            (3*(-1 + z)))*H[1, z] + ((-8*(2 + 2*z + 5*z^2))/(-1 + z) + 
           (8*(33 - 28*z + 33*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(-1 + z) + 
         ((-16*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4))/(3*(-1 + z)*z) + 
           (64*(15 + 29*z + 21*z^2 + 11*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(35 + 24*z + 35*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((8*(11 - 37*z - 57*z^2 - 22*z^3 + 10*z^4 + 11*z^5))/
          (3*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (4*(75 + 50*z + 39*z^2)*H[0, z])/(3*(1 + z)) - 
         (16*(29 - 54*z + 29*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       z3*((-2*(4032 - 1233*plu + 2256*z - 1233*plu*z - 3238*z^2 + 
            1233*plu*z^2 - 4806*z^3 + 1233*plu*z^3 - 5914*z^4 + 2502*z^5 + 
            4880*z^6 + 1431*Delta[1 - z] - 2862*z^2*Delta[1 - z] + 
            1431*z^4*Delta[1 - z]))/(9*(-1 + z)^2*(1 + z)^2) + 
         (4*(528 + 1527*z + 1306*z^2 + 1657*z^3 + 528*z^4)*H[-1, z])/
          (3*z*(1 + z)) - (816*(2 - z + 2*z^2)*H[-1, z]^2)/(1 + z) + 
         ((-2*(-989 - 1229*z + 3811*z^2 + 5795*z^3 - 3167*z^4 - 7847*z^5 - 
              783*z^6 + 3313*z^7 + 1288*z^8))/(3*(-1 + z)^3*(1 + z)^3) + 
           (32*(67 - 21*z + 67*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (2*(-429 + 323*z - 491*z^2 + 1045*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(116 - 179*z + 270*plu*z - 434*z^2 + 
              219*z^3 + 116*z^4))/(3*(-1 + z)*z) + 
           (32*(40 + 57*z + 40*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (8*(65 - 2*plu + 6*z + 63*z^2)*H[1, z]^2)/(-1 + z) + 
         (8*(245 + 717*z + 239*z^2 + 447*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-92 - z - 104*z^2 + 113*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((8*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4))/(9*z*(1 + z)) - 
         (16*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (96*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(-216 - 49*z + 31*z^2 + 151*z^3 + 647*z^4 + 192*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(33 - 19*z + 33*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (8*(121 + 269*z + 147*z^2 + 303*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(53 - 18*z + 47*z^2)*H[0, -1, z])/
          (3*(-1 + z)) - (32*(89 + 12*z + 89*z^2)*H[0, 1, z])/(3*(-1 + z)))*
        H[0, -1, -1, z] + ((8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 
            625*z^5 + 488*z^6))/(9*(-1 + z)^2*z*(1 + z)) - 
         (32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 180*z - 56*z^2 + 99*z^3 + 143*z^4 + 36*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(59 - 6*z + 59*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (32*(-8 + 21*z - 11*z^2 + 36*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (32*(35 + 24*z + 35*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/
          (3*(-1 + z)) + (32*(15 + 16*z + 15*z^2)*H[0, 1, z])/(-1 + z))*
        H[0, -1, 1, z] + ((8*(-488 + 240*z - 527*z^2 - 334*z^3 + 3376*z^4 - 
            418*z^5 - 2289*z^6 + 488*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
         (8*(168 + 341*z + 321*z^2 + 168*z^3)*H[-1, z])/(3*z) - 
         (32*(24 - 13*z + 24*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(158 + 242*z - 517*z^2 - 315*z^3 + 844*z^4 - 12*z^5 - 733*z^6 + 
              133*z^7 + 264*z^8))/(3*(-1 + z)^3*(1 + z)^3) - 
           (16*(51 - 52*z + 51*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
         (8*(-49 + 231*z - 261*z^2 + 175*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((32*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4))/
            (3*(-1 + z)*z) + (160*(5 - 6*z + 5*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] - (32*(35 + 24*z + 35*z^2)*H[1, z]^2)/(3*(-1 + z)) + 
         (32*(-21 + 102*z + 10*z^2 + 65*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(44 + 63*z + 47*z^2 + 36*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
       ((4*(645 - 1566*z + 778*z^2 - 322*z^3 - 559*z^4 + 976*z^5))/
          (9*(-1 + z)^2*(1 + z)) - (16*(84 + 142*z + 119*z^2 + 151*z^3 + 
            84*z^4)*H[-1, z])/(3*z*(1 + z)) + (32*(16 - 15*z + 16*z^2)*
           H[-1, z]^2)/(1 + z) + ((4*(48 + 17*z + 205*z^2 + 221*z^3 + 
              245*z^4 + 8*z^5))/(3*(-1 + z)*z*(1 + z)) + 
           (16*(7 + 60*z + 7*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (16*(-2 + 71*z + 14*z^2 + 53*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-8*(-6 + 166*z + 29*z^2))/(3*(-1 + z)) + 
           (16*(1 - 156*z + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (8*(19 + 8*z + 19*z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(-5 + 243*z + 33*z^2 + 169*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(111 + 83*z + 135*z^2 + 11*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
       ((8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 625*z^5 + 488*z^6))/
          (9*(-1 + z)^2*z*(1 + z)) - (32*(78 + 178*z + 137*z^2 + 187*z^3 + 
            78*z^4)*H[-1, z])/(3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*
           H[-1, z]^2)/(1 + z) + ((16*(12 - 180*z - 56*z^2 + 99*z^3 + 
              143*z^4 + 36*z^5))/(3*(-1 + z)*z*(1 + z)) - 
           (64*(59 - 6*z + 59*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (32*(-8 + 21*z - 11*z^2 + 36*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(35 + 24*z + 35*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (32*(55 + 83*z + 103*z^2 + 35*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-33 - 215*z - 41*z^2 + 173*z^3))/
          ((-1 + z)*(1 + z)) - (32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4)*
           H[-1, z])/(z*(1 + z)) + (32*(25 - 2*z + 25*z^2)*H[-1, z]^2)/
          (1 + z) + ((16*(11 - 69*z - 193*z^2 - 62*z^3 + 56*z^4 + 11*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (544*(1 + z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z] - (4*(129 + 405*z + 307*z^2 + 127*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-8*(8 - 18*z + z^2))/(-1 + z) - 
           (16*(101 - 84*z + 101*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (24*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(35 + 24*z + 35*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (16*(-61 - 6*z + 47*z^2)*H[0, 1, z])/
          (3*(1 + z)))*H[0, 1, 1, z] + 
       z2*((15100 + 7722*plu - 35344*z + 7722*plu*z - 16684*z^2 + 33520*z^3 - 
           1488*z^4 + 10137*Delta[1 - z] - 10137*z^2*Delta[1 - z])/
          (18*(-1 + z)*(1 + z)) - (8*z3*(161 + 12*plu - 351*z + 12*plu*z + 
            327*z^2 - 625*z^3 + 303*Delta[1 - z] - 303*z^2*Delta[1 - z]))/
          (3*(-1 + z)*(1 + z)) + (4*(488 + 71*z - 542*z^2 - 56*z^3 - 
            562*z^4 + 81*z^5 + 488*z^6)*H[-1, z])/(3*(-1 + z)^2*z*(1 + z)) - 
         (4*(324 + 697*z + 424*z^2 + 771*z^3 + 324*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) + (16*(95 - 62*z + 95*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((-2*(6654 + 4344*z - 6449*z^2 - 7041*z^3 - 4301*z^4 + 2601*z^5 + 
              3904*z^6))/(9*(-1 + z)^2*(1 + z)^2) + 
           (16*(126 + 476*z + 548*z^2 + 483*z^3 + 126*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (16*(125 - 48*z + 125*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((1373 + 2353*z - 4931*z^2 - 8095*z^3 + 4519*z^4 + 
             9019*z^5 - 25*z^6 - 3341*z^7 - 1064*z^8)/(3*(-1 + z)^3*
             (1 + z)^3) + (8*(121 - 56*z + 121*z^2)*H[-1, z])/(1 + z))*
          H[0, z]^2 - (2*(-355 + 393*z - 325*z^2 + 735*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((2*(-976 + 1123*z + 1080*plu*z - 1260*z^2 + 
              1579*z^3 - 976*z^4))/(9*(-1 + z)*z) - 
           (16*(7 + 73*z - 58*z^2 + 103*z^3 + 7*z^4)*H[0, z])/
            (3*(-1 + z)*z) - (120*(1 - 4*z + z^2)*H[0, z]^2)/(-1 + z))*
          H[1, z] + ((-8*(6 - 14*z + 108*plu*z - 128*z^2 + 103*z^3 + 6*z^4))/
            (3*(-1 + z)*z) - (16*(41 - 84*z + 41*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z]^2 - (16*(-3 + 6*plu - 2*z + 3*z^2)*H[1, z]^3)/(-1 + z) + 
         ((8*(180 + 50*z - 268*z^2 - 305*z^3 + 97*z^4 + 575*z^5 - 385*z^6 + 
              72*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (320*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (16*(19 + 343*z + 53*z^2 + 309*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (16*(1 + 84*z + z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z] + ((16*(-5 + 24*z + 167*z^2 - 55*z^3 - 9*z^4 + z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(35 - 12*z + 35*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(-101 - 33*z - 335*z^2 + 21*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(7 - 33*z + 7*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 1, z] - (32*(-55 + 331*z - 35*z^2 + 245*z^3)*
           H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-17 + 66*z + 19*z^2 + 18*z^3)*H[0, -1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-76 + 353*z - 121*z^2 + 224*z^3)*
           H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(59 - 11*z + 77*z^2 + 51*z^3)*H[0, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-17 + 66*z + 19*z^2 + 18*z^3)*
           H[0, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + z)*(11 - 30*z + 2*z^2)*H[0, 1, 1, z])/
          (3*(-1 + z)*(1 + z))) + 
       ((16*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4))/(3*z*(1 + z)) - 
         (192*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) + 
         (32*(-251 + 277*z - 341*z^2 + 151*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-16*(48 - 76*z + 109*z^2 - 164*z^3 + 22*z^4 + 
            160*z^5 - 127*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(8 - 3*z + 8*z^2)*H[-1, z])/(3*(1 + z)) - 
         (16*(25 + 163*z + 65*z^2 + 123*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(5 + 12*z + 5*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, 0, 1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-8*(168 + 341*z + 321*z^2 + 168*z^3))/(3*z) + 
         (64*(24 - 13*z + 24*z^2)*H[-1, z])/(1 + z) + 
         (16*(-169 + 469*z - 269*z^2 + 305*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((16*(84 + 142*z + 119*z^2 + 151*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(-48 + 112*z + 640*z^2 - 537*z^3 - 
            1131*z^4 + 1074*z^5 + 702*z^6 - 985*z^7 - 67*z^8 + 336*z^9))/
          (3*(-1 + z)^3*z*(1 + z)^3) + (16*(265 - 216*z + 265*z^2)*H[-1, z])/
          (3*(1 + z)) + (32*(37 + 14*z + 180*z^2 + 77*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (96*(1 + 4*z + z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((2*(-96 - 37*z - 279*z^2 + 1150*z^3 - 1366*z^4 + 
            1895*z^5 - 1891*z^6 + 656*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(7 - 2*z + 7*z^2)*H[-1, z])/(1 + z) - 
         (8*(-27 + 437*z + 199*z^2 + 303*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 - 72*z + 103*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((16*(84 + 142*z + 119*z^2 + 151*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((8*(-22 + 17*z + 219*z^2 + 194*z^3 + 184*z^4 + 
            2*z^5))/(3*(-1 + z)*z*(1 + z)) - (64*(28 - 3*z + 28*z^2)*
           H[-1, z])/(3*(1 + z)) + (16*(1 + 161*z + 125*z^2 + 5*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(121 - 96*z + 121*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((8*(41 + 209*z))/3 - (192*(1 + z^2)*H[-1, z])/
          (1 + z) + (64*(22 + 2*z + 13*z^2 + 35*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, 1, z] + 
       (192*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/(1 + z) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (32*(143 + 255*z + 211*z^2 + 175*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (64*(25 - 2*z + 25*z^2)*H[0, -1, -1, 1, 1, z])/
        (1 + z) - (32*(103 + 73*z + 55*z^2 + 97*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, 1, -1, z])/
        (3*(1 + z)) - (64*(81 + 157*z + 162*z^2 + 76*z^3)*
         H[0, -1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, 1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, -1, 1, z])/(1 + z) - 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, 1, -1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) - 
       (64*(31 + 184*z - 56*z^2 + 169*z^3)*H[0, 0, -1, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, -1, 1, 
          z])/(1 + z) - (32*(-29 + 182*z + 30*z^2 + 141*z^3)*
         H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(41 + 195*z + 34*z^2 + 112*z^3)*H[0, 0, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, 1, -1, 
          z])/(1 + z) - (64*(128 + 145*z + 227*z^2 + 52*z^3)*
         H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (16*(-439 + 1573*z - 301*z^2 + 1111*z^3)*H[0, 0, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (16*(137 + 501*z + 155*z^2 + 335*z^3)*
         H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (16*(41 + 487*z + 381*z^2 + 499*z^3)*H[0, 0, 0, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(-335 + 1021*z + 319*z^2 + 579*z^3)*
         H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(137 + 501*z + 155*z^2 + 335*z^3)*H[0, 0, 0, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (16*(-471 - 303*z - 701*z^2 + 7*z^3)*
         H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(16 - 15*z + 16*z^2)*H[0, 0, 1, -1, -1, z])/(1 + z) + 
       (64*(28 - 3*z + 28*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) + 
       (16*(165 + 465*z + 191*z^2 + 307*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(249 + 109*z + 281*z^2 + 61*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(24 + 69*z + 55*z^2 + 36*z^3)*H[0, 0, 1, 1, -1, z])/
        ((-1 + z)*(1 + z)) - (128*(43 - 22*z - 14*z^2 + 32*z^3)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, -1, 1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, 1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) + 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (32*(36 - 34*z - 27*z^2 + 23*z^3)*
         H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, 1, -1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) + 
       96*(1 + z)*H[0, 1, 1, 1, 1, z]) + 
     CA^2*CF*((-3512*z2^3*Delta[1 - z])/63 - (248*z3^2*Delta[1 - z])/3 + 
       (-2375612 + 4795000*plu - 3616416*z + 5992028*z^2 + 
         5729259*Delta[1 - z] - 5729259*z*Delta[1 - z])/(5832*(-1 + z)) + 
       (8*z5*(25 + 87*plu - 68*z + 87*plu*z + 14*z^2 - 11*z^3 + 
          52*Delta[1 - z] - 52*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((66682 + 58208*z + 87283*z^2 + 53025*z^3)/(81*(-1 + z)*(1 + z)) + 
         (4*(3951 + 15371*z + 18717*z^2 + 15695*z^3 + 4113*z^4)*H[-1, z])/
          (81*z*(1 + z)) + (2*(67 - 817*z - 666*z^2 - 787*z^3 + 67*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) + (4*(262 + 87*z + 265*z^2)*H[-1, z]^3)/
          (27*(1 + z)))*H[0, z] + 
       ((-2*(-22390 - 1841*z - 13414*z^2 - 17573*z^3 + 4113*z^4))/
          (81*(-1 + z)*(1 + z)) + (2*(591 + 1187*z - 4501*z^2 + 5455*z^3 - 
            4447*z^4 + 1160*z^5 + 591*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + ((288 + 110*z + 1107*z^2 + 77*z^3 + 288*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) - (8*(13 - 8*z + 13*z^2)*H[-1, z]^3)/
          (3*(1 + z)))*H[0, z]^2 + 
       ((-8935 - 5675*z + 3660*z^2 + 5784*z^3 + 6385*z^4 - 109*z^5 - 
           1182*z^6)/(81*(-1 + z)^2*(1 + z)^2) - 
         (4*(36 - 113*z + 432*z^2 - 122*z^3 + 36*z^4)*H[-1, z])/
          (27*z*(1 + z)) + (8*(35 - 6*z + 35*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((166 + 176*z^2 - 763*z^4 + 361*z^6 + 72*z^8)/
          (27*(-1 + z)^3*(1 + z)^3) - (2*(23 - 12*z + 23*z^2)*H[-1, z])/
          (9*(1 + z)))*H[0, z]^4 - (2*(3 + 5*z^2)*H[0, z]^5)/
        (15*(-1 + z)*(1 + z)) + ((-85403 + 50689*plu + 95790*z - 10387*z^2)/
          (81*(-1 + z)) + (2*(502 + 3300*z + 133*z^2)*H[0, z])/
          (27*(-1 + z)) + (4*(35 + 213*z + 26*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
         (4*(36 - 137*z + 360*z^2 - 128*z^3 + 36*z^4)*H[0, z]^3)/
          (27*(-1 + z)*z) - (2*(23 + 12*z + 23*z^2)*H[0, z]^4)/(9*(-1 + z)))*
        H[1, z] + ((-6124 + 4649*plu + 6672*z - 548*z^2)/(27*(-1 + z)) + 
         (4*(-45 + 18*z - 85*z^2 + 99*z^3)*H[0, z])/(9*(-1 + z)) + 
         ((153 - 371*z + 162*z^2 - 383*z^3 + 153*z^4)*H[0, z]^2)/
          (9*(-1 + z)*z) - (8*(23 + 6*z + 23*z^2)*H[0, z]^3)/(9*(-1 + z)))*
        H[1, z]^2 + ((242*(-1 + 2*plu + z^2))/(27*(-1 + z)) - 
         (14*(19 + 6*z + 19*z^2)*H[0, z])/(27*(-1 + z)) - 
         (160*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
       z2^2*((2*(2727 + 2934*plu - 6831*z + 2934*plu*z - 4041*z^2 - 
            5868*plu*z^2 + 15795*z^3 - 5868*plu*z^3 - 7056*z^4 + 
            2934*plu*z^4 - 10026*z^5 + 2934*plu*z^5 + 13302*z^6 + 1674*z^7 - 
            5832*z^8 - 12592*Delta[1 - z] + 37776*z^2*Delta[1 - z] - 
            37776*z^4*Delta[1 - z] + 12592*z^6*Delta[1 - z]))/
          (135*(-1 + z)^3*(1 + z)^3) - (4*(59 + 24*z + 59*z^2)*H[-1, z])/
          (15*(1 + z)) + (8*(156 + 45*z + 54*z^2 + 5*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) + (4*(139 + 44*plu + 40*z + 183*z^2)*H[1, z])/
          (5*(-1 + z))) + ((-4*(3951 + 15371*z + 18717*z^2 + 15695*z^3 + 
            4113*z^4))/(81*z*(1 + z)) - (4*(67 - 817*z - 666*z^2 - 787*z^3 + 
            67*z^4)*H[-1, z])/(9*z*(1 + z)) - (4*(262 + 87*z + 265*z^2)*
           H[-1, z]^2)/(9*(1 + z)) + 
         ((-4*(-67 + 404*z - 399*z^2 + 436*z^3 + 1225*z^4 - 1104*z^5 - 
              735*z^6 + 264*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(96 + 202*z + 383*z^2 + 197*z^3 + 96*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(12 - 103*z + 189*z^2 - 116*z^3 - 72*z^4 + 220*z^5 - 
              164*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (32*(4 + 3*z + 4*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 - 
         (8*(-8 + 22*z - 3*z^2 + 29*z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-16*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(25 + 24*z + 25*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-8*(35 - 18*z + 37*z^2))/(3*(-1 + z)) + 
         (8*(1 + z^2)*H[-1, z])/(1 + z) - (2*(65 + 183*z + 83*z^2 + 69*z^3)*
           H[0, z])/(3*(-1 + z)*(1 + z)) - (112*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, -1, z]^2 + ((2*(1457 - 73*z + 7437*z^2 + 5943*z^3))/
          (27*(-1 + z)*(1 + z)) - (4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 
            83*z^4 + 2095*z^5 + 201*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + (32*(1 + z)*(12 + 5*z + 12*z^2)*H[-1, z]^2)/(3*z) - 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(142 - 443*z + 216*z^2 + 198*z^3))/(9*(-1 + z)) - 
           192*(1 + z)*H[-1, z] + (448*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((2*(-24 + 12*z - 116*z^2 - 93*z^3 + 62*z^4 + 27*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (8*(17 + 6*z + 17*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 - (4*(13 + 17*z - 15*z^2 + 13*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-4*(-422 + 75*z - 585*z^2 + 396*z^3))/(9*(-1 + z)) - 
           (4*(153 - 287*z + 162*z^2 - 287*z^3 + 153*z^4)*H[0, z])/
            (9*(-1 + z)*z) + (8*(19 + 12*z + 19*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + ((2*(161 + 81*z + 176*z^2))/(9*(-1 + z)) + 
           (296*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((-16*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4))/(3*(-1 + z)*z) + 
           (32*(22 + 36*z + 27*z^2 + 17*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(19 + 12*z + 19*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((2*(153 - 506*z - 30*z^2 - 254*z^3 + 153*z^4))/
          (9*(-1 + z)*z) - (80*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(25 + 13*z + 14*z^2 + 2*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (256*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       z3*((-2*(28476 - 31548*plu + 50535*z - 31548*plu*z - 31224*z^2 + 
            31548*plu*z^2 - 68259*z^3 + 31548*plu*z^3 - 11499*z^4 + 
            17616*z^5 + 13707*z^6 - 52856*Delta[1 - z] + 
            105712*z^2*Delta[1 - z] - 52856*z^4*Delta[1 - z]))/
          (81*(-1 + z)^2*(1 + z)^2) + (4*(432 + 1162*z + 1809*z^2 + 
            1159*z^3 + 432*z^4)*H[-1, z])/(9*z*(1 + z)) - 
         (8*(145 - 72*z + 145*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-424 + 108*z + 1984*z^2 - 69*z^3 - 1964*z^4 - 165*z^5 - 
              193*z^6 + 138*z^7 + 657*z^8))/(9*(-1 + z)^3*(1 + z)^3) + 
           (16*(65 - 36*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(53 + 91*z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-4*(225 - 617*z + 594*plu*z - 162*z^2 - 65*z^3 + 225*z^4))/
            (9*(-1 + z)*z) + (8*(127 + 84*z + 127*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] + (16*(11 + 2*z + 11*z^2)*H[1, z]^2)/(-1 + z) + 
         (4*(-35 + 323*z + 71*z^2 + 217*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-85 - 65*z - 129*z^2 + 35*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((4*(67 - 817*z - 666*z^2 - 787*z^3 + 67*z^4))/(9*z*(1 + z)) + 
         (8*(262 + 87*z + 265*z^2)*H[-1, z])/(9*(1 + z)) + 
         ((4*(-96 + 34*z - 113*z^2 + 262*z^3 + 249*z^4 + 96*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(29 - 16*z + 29*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (2*(79 + 201*z + 165*z^2 + 211*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (224*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + 
         (16*(27 - 10*z + 27*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (224*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, z] + 
       ((4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 83*z^4 + 2095*z^5 + 201*z^6))/
          (27*(-1 + z)^2*z*(1 + z)) - (64*(1 + z)*(12 + 5*z + 12*z^2)*
           H[-1, z])/(3*z) + (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 73*z + 4*z^2 - 2*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) + 
         (128*(7 + 6*z + 7*z^2)*H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((4*(-993 + 646*z + 920*z^2 + 1662*z^3 + 6342*z^4 - 3337*z^5 - 
            6161*z^6 + 993*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) + 
         (4*(288 + 1102*z + 1191*z^2 + 1105*z^3 + 288*z^4)*H[-1, z])/
          (9*z*(1 + z)) - (16*(15 - 8*z + 15*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(12 - 103*z - 19*z^2 + 354*z^3 - 104*z^4 - 334*z^5 + 238*z^6 + 
              27*z^7 - 115*z^8 + 60*z^9))/(3*(-1 + z)^3*z*(1 + z)^3) - 
           (128*(5 - 3*z + 5*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(-27 + 90*z - 17*z^2 + 66*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((32*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (64*(8 + 9*z + 8*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (32*(19 + 12*z + 19*z^2)*H[1, z]^2)/(3*(-1 + z)) - 
         (4*(13 - 181*z + 15*z^2 + 9*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(63 + 95*z + 59*z^2 + 43*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, z] + ((-4*(350 - 593*z + 2120*z^2 - 1106*z^3 - 2316*z^4 + 
            1581*z^5))/(27*(-1 + z)^2*(1 + z)) - 
         (32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4)*H[-1, z])/(9*z*(1 + z)) + 
         (16*(25 - 24*z + 25*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-72 - 193*z - 16*z^2 - 220*z^3 - 235*z^4 + 234*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (8*(19 + 24*z + 19*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (2*(81 + 185*z + 15*z^2 + 119*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((4*(319 + 105*z + 358*z^2))/(9*(-1 + z)) + 
           (16*(7 - 4*z + 7*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         (8*(1 + z^2)*H[1, z]^2)/(-1 + z) - (4*(9 + 191*z + 83*z^2 + 117*z^3)*
           H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(49 + 43*z + 69*z^2 + 15*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, z] + ((4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 83*z^4 + 
            2095*z^5 + 201*z^6))/(27*(-1 + z)^2*z*(1 + z)) - 
         (64*(1 + z)*(12 + 5*z + 12*z^2)*H[-1, z])/(3*z) + 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 73*z + 4*z^2 - 2*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) - 
         (32*(33 + 47*z + 57*z^2 + 23*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-660 + 117*z - 613*z^2 + 594*z^3))/
          (9*(-1 + z)) - (64*(43 + 75*z + 43*z^2)*H[-1, z])/(9*(1 + z)) + 
         (640*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((4*(153 - 253*z + 210*z^2 - 382*z^3 + 153*z^4))/(9*(-1 + z)*z) + 
           (80*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (2*(43 + 123*z + 133*z^2 + 117*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(28 + 39*z + 43*z^2))/(3*(-1 + z)) - 
           (560*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(19 + 12*z + 19*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (8*(61 + 53*z)*(1 + z^2)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
       z2*((-25308 - 32126*plu + 9752*z - 32126*plu*z - 53132*z^2 - 
           36456*z^3 + 16452*z^4 + 143255*Delta[1 - z] - 
           143255*z^2*Delta[1 - z])/(81*(-1 + z)*(1 + z)) + 
         (4*z3*(-117 + 44*plu + 65*z + 44*plu*z - 239*z^2 + 99*z^3 - 
            405*Delta[1 - z] + 405*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
         (2*(603 + 1337*z + 2939*z^2 - 9812*z^3 + 2759*z^4 + 1427*z^5 + 
            603*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) - 
         (2*(576 + 1130*z + 1545*z^2 + 1127*z^3 + 576*z^4)*H[-1, z]^2)/
          (9*z*(1 + z)) + (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(1978 - 561*z + 183*z^2 + 3972*z^3 - 2281*z^4 - 3375*z^5 + 
              192*z^6))/(27*(-1 + z)^2*(1 + z)^2) + 
           (4*(360 + 1334*z + 2235*z^2 + 1331*z^3 + 360*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (16*(89 - 30*z + 89*z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((-2*(113 - 396*z + 967*z^2 + 1617*z^3 - 1934*z^4 - 
              2004*z^5 + 623*z^6 + 807*z^7 + 279*z^8))/(9*(-1 + z)^3*
             (1 + z)^3) + (8*(65 - 42*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 - (4*(-16 + 45*z - 40*z^2 + 27*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((-2*(67 + 461*z + 1020*plu*z - 744*z^2 + 
              1617*z^3 - 329*z^4))/(9*(-1 + z)*z) + 
           (4*(81 - 548*z + 54*z^2 - 578*z^3 + 81*z^4)*H[0, z])/
            (9*(-1 + z)*z) - (4*(23 - 72*z + 23*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + ((-4*(79 + 66*plu - 24*z + 154*z^2))/(9*(-1 + z)) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((8*(60 - 90*z + 139*z^2 - 195*z^3 - 137*z^4 + 439*z^5 - 248*z^6 + 
              36*z^7))/(3*(-1 + z)^3*z*(1 + z)) + (8*(161 - 24*z + 161*z^2)*
             H[-1, z])/(3*(1 + z)) + (8*(-27 + 43*z - 3*z^2 + 35*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) - (16*(35 + 48*z + 35*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, -1, z] + 
         ((-4*(81 + 41*z - 358*z^2 - 13*z^3 - 262*z^4 + 81*z^5))/
            (9*(-1 + z)*z*(1 + z)) - (256*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(-15 - 11*z - 97*z^2 + 27*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(25 - 24*z + 25*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (32*(-25 + 82*z - 12*z^2 + 57*z^3)*H[0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 99*z + 67*z^2 + 51*z^3)*
           H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-311 + 739*z - 193*z^2 + 405*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-1 + 11*z + 205*z^2 + 33*z^3)*
           H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(19 + 99*z + 67*z^2 + 51*z^3)*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-47 + 25*z - 13*z^2 + 11*z^3)*
           H[0, 1, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((-8*(262 + 87*z + 265*z^2))/(9*(1 + z)) + 
         (32*(-57 + 59*z - 76*z^2 + 30*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, -1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-8*(24 - 124*z + 401*z^2 - 611*z^3 + 423*z^4 - 
            135*z^5 + 24*z^6))/(3*(-1 + z)^3*z) - (112*(1 + z^2)*H[-1, z])/
          (3*(1 + z)) - (16*(14 + 80*z + 31*z^2 + 47*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(3 + 4*z + 3*z^2)*H[1, z])/(-1 + z))*
        H[0, -1, 0, 1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-4*(288 + 1102*z + 1191*z^2 + 1105*z^3 + 
            288*z^4))/(9*z*(1 + z)) + (32*(15 - 8*z + 15*z^2)*H[-1, z])/
          (1 + z) + (8*(-45 + 181*z - 115*z^2 + 107*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(36 - 365*z + 347*z^2 + 1499*z^3 - 797*z^4 - 
            1723*z^5 + 535*z^6 + 409*z^7 - 49*z^8 + 180*z^9))/
          (9*(-1 + z)^3*z*(1 + z)^3) + (32*(49 - 12*z + 49*z^2)*H[-1, z])/
          (3*(1 + z)) + (8*(-10 - 79*z - 32*z^2 + z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(7 + 12*z + 7*z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((8*(-36 - 98*z + 381*z^2 + 13*z^3 - 724*z^4 + 
            867*z^5 - 658*z^6 + 261*z^7))/(9*(-1 + z)^3*z*(1 + z)) - 
         (8*(23 - 8*z + 23*z^2)*H[-1, z])/(1 + z) - 
         (16*(19 + 67*z + 4*z^2 + 40*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(109 + 24*z + 109*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((-4*(153 + 33*z + 365*z^2 + 174*z^3 - 334*z^4 + 
            153*z^5))/(9*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/
          (1 + z) - (16*(-2 - z - 12*z^2 + 11*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (832*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
        H[0, 0, 1, 1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((-8*(49 - 75*z + 4*z^2))/(9*(-1 + z)) + 
         (8*(67 + 71*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, 1, z] + 
       (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (8*(107 + 221*z + 193*z^2 + 135*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, -1, 1, 1, z])/(3*(1 + z)) - 
       (16*(51 + 37*z + 31*z^2 + 57*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, 1, -1, z])/(3*(1 + z)) - 
       (16*(181 + 339*z + 349*z^2 + 171*z^3)*H[0, -1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, 1, -1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, 1, -1, 1, z])/(3*(1 + z)) - 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, -1, 1, 1, -1, z])/
        (3*(1 + z)) - (64*(3 + 53*z - 19*z^2 + 51*z^3)*H[0, 0, -1, -1, -1, 
          z])/(3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*
         H[0, 0, -1, -1, 1, z])/(3*(1 + z)) - 
       (4*(57 + 287*z + 11*z^2 + 45*z^3)*H[0, 0, -1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (8*(145 + 473*z + 165*z^2 + 233*z^3)*
         H[0, 0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(25 - 24*z + 25*z^2)*H[0, 0, -1, 1, -1, z])/(3*(1 + z)) - 
       (32*(137 + 183*z + 233*z^2 + 87*z^3)*H[0, 0, -1, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (4*(-221 + 1349*z - 455*z^2 + 527*z^3)*
         H[0, 0, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (4*(187 + 557*z + 181*z^2 + 307*z^3)*H[0, 0, 0, -1, 1, z])/
        ((-1 + z)*(1 + z)) - (16*(-46 - 11*z - 68*z^2 + 61*z^3)*
         H[0, 0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(-3 + 82*z - 19*z^2 + 44*z^3)*H[0, 0, 0, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(187 + 557*z + 181*z^2 + 307*z^3)*
         H[0, 0, 0, 1, -1, z])/((-1 + z)*(1 + z)) - 
       (16*(204 + 121*z + 324*z^2 + 31*z^3)*H[0, 0, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*H[0, 0, 1, -1, -1, 
          z])/(3*(1 + z)) + (160*(1 + z^2)*H[0, 0, 1, -1, 1, z])/(1 + z) + 
       (4*(233 + 495*z + 243*z^2 + 261*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (8*(217 + 161*z + 329*z^2 + 89*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(107 + 213*z + 203*z^2 + 117*z^3)*H[0, 0, 1, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(177 + 157*z)*(1 + z^2)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(11 - 8*z + 11*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (1280*(1 + z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) + 
       (1280*(1 + z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) + 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (40*(19 + 15*z)*(1 + z^2)*H[0, 1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, 1, 1, -1, -1, z])/
        (3*(1 + z)) + (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z))) + 
     CA*(CF*NF*TF*((16*z5*Delta[1 - z])/3 + (-35186 - 321812*plu + 690048*z - 
           654862*z^2 - 428649*Delta[1 - z] + 428649*z*Delta[1 - z])/
          (729*(-1 + z)) - (16*z2^2*(-270 + 234*plu + 99*z + 234*plu*z + 
            18*z^2 + 261*z^3 - 72*z^4 - 311*Delta[1 - z] + 
            311*z^2*Delta[1 - z]))/(135*(-1 + z)*(1 + z)) + 
         ((-4*(14302 - 2356*z + 6651*z^2 + 21221*z^3))/(81*(-1 + z)*
             (1 + z)) - (16*(423 + 1063*z + 948*z^2 + 1063*z^3 + 423*z^4)*
             H[-1, z])/(81*z*(1 + z)) + (32*(3 + 7*z - 12*z^2 + 7*z^3 + 
              3*z^4)*H[-1, z]^2)/(9*z*(1 + z)) - (128*(1 - 3*z + z^2)*
             H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
         ((4*(-6972 - 1852*z - 2763*z^2 - 5509*z^3 + 846*z^4))/
            (81*(-1 + z)*(1 + z)) - (32*(27 + 91*z + 48*z^2 + 91*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) + (32*(4 - 9*z + 4*z^2)*
             H[-1, z]^2)/(9*(1 + z)))*H[0, z]^2 + 
         ((8*(-579 - 409*z - 201*z^2 - 97*z^3 + 108*z^4))/
            (81*(-1 + z)*(1 + z)) - (16*(25 - 18*z + 25*z^2)*H[-1, z])/
            (27*(1 + z)))*H[0, z]^3 - (92*(1 + z^2)*H[0, z]^4)/
          (27*(-1 + z)*(1 + z)) + 
         ((-4*(-983 + 7531*plu - 9822*z + 10805*z^2))/(81*(-1 + z)) - 
           (8*(469 - 294*z + 541*z^2)*H[0, z])/(27*(-1 + z)) - 
           (16*(11 + 15*z + 11*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
           (16*(1 - 18*z + z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
         ((-4*(-328 + 776*plu - 291*z + 619*z^2))/(27*(-1 + z)) - 
           (4*(-11 + 39*z - 16*z^2 + 36*z^3)*H[0, z])/(9*(-1 + z)) - 
           (4*(6 - 19*z - 19*z^3 + 6*z^4)*H[0, z]^2)/(9*(-1 + z)*z))*
          H[1, z]^2 + ((-176*(-1 + 2*plu + z^2))/(27*(-1 + z)) + 
           (8*(11 + 6*z + 11*z^2)*H[0, z])/(27*(-1 + z)))*H[1, z]^3 + 
         z3*((4*(-4674 + 3492*plu - 4296*z + 3492*plu*z + 996*z^2 - 
              2838*z^3 + 864*z^4 + 9157*Delta[1 - z] - 9157*z^2*Delta[
                1 - z]))/(81*(-1 + z)*(1 + z)) + (64*(1 - 6*z + z^2)*
             H[-1, z])/(9*(1 + z)) + (16*(-38 - 57*z - 20*z^2 - 39*z^3 + 
              6*z^4)*H[0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(6 - 37*z + 18*plu*z + 18*z^2 - 19*z^3 + 6*z^4)*H[1, z])/
            (9*(-1 + z)*z)) + ((16*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
              423*z^4))/(81*z*(1 + z)) - (64*(3 + 7*z - 12*z^2 + 7*z^3 + 
              3*z^4)*H[-1, z])/(9*z*(1 + z)) + (128*(1 - 3*z + z^2)*
             H[-1, z]^2)/(9*(1 + z)) + ((32*(-6 - 38*z - 25*z^2 - 33*z^3 + 
                12*z^4 + 12*z^5))/(9*(-1 + z)*z*(1 + z)) - 
             (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)))*H[0, z] - 
           (32*(3 + 3*z + 2*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
           (64*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
         ((-8*(774 - 375*z + 704*z^2))/(27*(-1 + z)) - 
           (64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (8*(62 - 41*z + 10*z^2 + 36*z^3)*H[0, z])/
            (9*(-1 + z)) - (8*(1 - 8*z - z^2 + 2*z^3)*H[0, z]^2)/
            (3*(-1 + z)) + ((16*(-55 + 39*z - 60*z^2 + 36*z^3))/
              (9*(-1 + z)) + (16*(6 - 13*z + 6*z^2 - 13*z^3 + 6*z^4)*H[0, z])/
              (9*(-1 + z)*z))*H[1, z] - (8*(13 + 12*z + 13*z^2)*H[1, z]^2)/
            (9*(-1 + z)) - (64*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*
          H[0, 1, z] - (16*(3 - 5*z - 15*z^2 - 8*z^3 + 3*z^4)*H[0, 1, z]^2)/
          (9*(-1 + z)*z) + z2*((-112*z3*Delta[1 - z])/3 + 
           (4*(5058 + 4960*plu - 1516*z + 4960*plu*z + 3916*z^2 + 7470*z^3 - 
              1692*z^4 - 20431*Delta[1 - z] + 20431*z^2*Delta[1 - z]))/
            (81*(-1 + z)*(1 + z)) + (32*(27 + 107*z + 60*z^2 + 107*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) - (64*(1 - 3*z + z^2)*
             H[-1, z]^2)/(9*(1 + z)) + ((-8*(-814 - 591*z - 265*z^2 - 
                144*z^3 + 252*z^4))/(27*(-1 + z)*(1 + z)) + 
             (64*(2 - 3*z + 2*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] - 
           (8*(-28 - 21*z - 34*z^2 - 15*z^3 + 6*z^4)*H[0, z]^2)/
            (9*(-1 + z)*(1 + z)) + ((8*(-12 - z + 128*plu*z + 9*z^2 + 
                132*z^3 - 48*z^4))/(9*(-1 + z)*z) - (32*(3 - 14*z - 21*z^2 - 
                14*z^3 + 3*z^4)*H[0, z])/(9*(-1 + z)*z))*H[1, z] + 
           (16*(-1 + 6*plu + 15*z + 5*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
           (32*(1 + 9*z + 3*z^2 + 3*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(6 - 8*z - 15*z^2 - 11*z^3 + 6*z^4)*H[0, 1, z])/
            (9*(-1 + z)*z)) + ((64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/
            (9*z*(1 + z)) - (256*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) + 
           (64*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
         ((64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-64*(9 - 50*z - 118*z^2 - 56*z^3 - 28*z^4 + 9*z^5))/
            (27*(-1 + z)*z*(1 + z)) - (128*(1 - 3*z + z^2)*H[-1, z])/
            (9*(1 + z)) + (64*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (128*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
          H[0, 0, -1, z] + ((8*(-254 - 153*z - 191*z^2 + 264*z^3 + 396*z^4))/
            (27*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
           (16*(-5 - 9*z - 20*z^2 + 12*z^3)*H[0, z])/(9*(-1 + z)) - 
           (16*(17 + 42*z + 17*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
         ((64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
         ((-8*(-107 + 117*z - 150*z^2 + 108*z^3))/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
           (16*(6 - 17*z + 9*z^2 - 14*z^3 + 6*z^4)*H[0, z])/(9*(-1 + z)*z) + 
           (32*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] + 
         (256*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) + 
         (128*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) + 
         (224*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) - 
         (64*(-1 - 3*z - z^2 + 3*z^3)*H[0, 0, 0, 1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 1, -1, z])/(9*(1 + z)) + 
         (32*(3 + 6*z + 8*z^2 + 9*z^3 - z^4 + 3*z^5)*H[0, 0, 1, 1, z])/
          (9*(-1 + z)*z*(1 + z)) - (128*(1 + z^2)*H[0, 1, -1, 1, z])/
          (9*(1 + z)) - (128*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) + 
         (32*(5 - 12*z + 5*z^2)*H[0, 1, 1, 1, z])/(9*(-1 + z))) + 
       CF^2*((-33556*z2^3*Delta[1 - z])/315 + (1016*z3^2*Delta[1 - z])/3 + 
         (801292 - 152829*plu - 1337678*z + 536386*z^2 - 
           164898*Delta[1 - z] + 164898*z*Delta[1 - z])/(216*(-1 + z)) + 
         (2*z5*(-8499 + 540*plu - 3495*z + 540*plu*z - 3117*z^2 + 663*z^3 + 
            2476*Delta[1 - z] - 2476*z^2*Delta[1 - z]))/
          (9*(-1 + z)*(1 + z)) + ((273223 - 768769*z - 1010281*z^2 + 
             479407*z^3)/(324*(-1 + z)*(1 + z)) - 
           (2*(11646 + 47273*z + 57462*z^2 + 52565*z^3 + 14778*z^4)*H[-1, z])/
            (81*z*(1 + z)) - (2*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 
              622*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
           (4*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z]^3)/
            (27*z*(1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z]^4)/(1 + z))*
          H[0, z] + ((-54651 - 103046*z - 56086*z^2 + 131961*z^3 + 29556*z^4)/
            (162*(-1 + z)*(1 + z)) + (2*(282 - 3748*z + 8969*z^2 - 
              11069*z^3 + 8807*z^4 - 3667*z^5 + 282*z^6)*H[-1, z])/
            (27*(-1 + z)^2*z*(1 + z)) + ((-1224 - 1483*z - 3168*z^2 - 
              1681*z^3 - 1224*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
           (8*(67 - 41*z + 67*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z]^2 + 
         ((16469 + 17781*z - 21612*z^2 - 61776*z^3 + 6847*z^4 + 43995*z^5 - 
             1128*z^6)/(162*(-1 + z)^2*(1 + z)^2) + 
           (2*(432 + 694*z + 3588*z^2 + 721*z^3 + 432*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (2*(251 - 64*z + 251*z^2)*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z]^3 + ((-129 + 2225*z - 2093*z^2 - 2671*z^3 + 
             3037*z^4 - 1333*z^5 + 289*z^6 + 1779*z^7 - 1296*z^8)/
            (108*(-1 + z)^3*(1 + z)^3) + ((299 - 108*z + 299*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z]^4 + ((29 + 71*z^2)*H[0, z]^5)/
          (15*(-1 + z)*(1 + z)) + ((105765 - 11126*plu - 206112*z + 
             100347*z^2)/(36*(-1 + z)) + ((122777 - 197556*z + 171170*z^2)*
             H[0, z])/(81*(-1 + z)) + ((13795 - 15066*z + 16576*z^2)*
             H[0, z]^2)/(27*(-1 + z)) - (2*(216 - 1810*z + 1716*z^2 - 
              1837*z^3 + 216*z^4)*H[0, z]^3)/(27*(-1 + z)*z) + 
           ((197 + 108*z + 197*z^2)*H[0, z]^4)/(9*(-1 + z)))*H[1, z] + 
         ((10372 + 8425*plu - 32006*z + 21634*z^2)/(18*(-1 + z)) - 
           (2*(-2238 + 1172*z - 2943*z^2 + 462*z^3)*H[0, z])/(9*(-1 + z)) + 
           ((-240 + 1397*z + 216*z^2 + 1535*z^3 - 240*z^4)*H[0, z]^2)/
            (9*(-1 + z)*z) + (2*(101 + 40*z + 101*z^2)*H[0, z]^3)/
            (3*(-1 + z)))*H[1, z]^2 + ((2*(-273 + 866*plu - 434*z + 707*z^2))/
            (9*(-1 + z)) + (4*(382 + 81*z + 358*z^2)*H[0, z])/(27*(-1 + z)) + 
           (8*(53 - 21*z + 53*z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
         ((110*(-1 + 2*plu + z^2))/(9*(-1 + z)) - (4*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^4 + z2^2*((-31971 + 28215*plu + 15747*z + 
             28215*plu*z + 105870*z^2 - 56430*plu*z^2 + 15708*z^3 - 
             56430*plu*z^3 - 92499*z^4 + 28215*plu*z^4 - 87225*z^5 + 
             28215*plu*z^5 + 11472*z^6 + 50874*z^7 + 14328*z^8 - 
             87632*Delta[1 - z] + 262896*z^2*Delta[1 - z] - 
             262896*z^4*Delta[1 - z] + 87632*z^6*Delta[1 - z])/
            (135*(-1 + z)^3*(1 + z)^3) + (4*(179 - 306*z + 179*z^2)*H[-1, z])/
            (15*(1 + z)) + (8*(-427 - 82*z - 83*z^2 + 278*z^3)*H[0, z])/
            (15*(-1 + z)*(1 + z)) - (4*(528 - 191*plu - 70*z + 337*z^2)*
             H[1, z])/(5*(-1 + z))) + 
         ((2*(11646 + 47273*z + 57462*z^2 + 52565*z^3 + 14778*z^4))/
            (81*z*(1 + z)) + (4*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 
              622*z^4)*H[-1, z])/(9*z*(1 + z)) - 
           (4*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-1, z]^3)/(1 + z) + 
           ((4*(-622 + 913*z - 827*z^2 + 737*z^3 + 4179*z^4 - 2178*z^5 - 
                2634*z^6 + 528*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
             (4*(384 + 869*z + 1256*z^2 + 893*z^3 + 384*z^4)*H[-1, z])/
              (3*z*(1 + z)) - (8*(121 - 70*z + 121*z^2)*H[-1, z]^2)/(1 + z))*
            H[0, z] + ((2*(96 - 292*z + 512*z^2 - 697*z^3 + 255*z^4 + 
                721*z^5 - 843*z^6 + 264*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
             (4*(157 + 84*z + 157*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (8*(5 + 137*z - 36*z^2 + 178*z^3)*H[0, z]^3)/(9*(-1 + z)*
             (1 + z)) + ((8*(72 - 206*z + 80*z^2 - 179*z^3 + 72*z^4)*H[0, z])/
              (3*(-1 + z)*z) - (176*(1 + 3*z + z^2)*H[0, z]^2)/(3*(-1 + z)))*
            H[1, z] - (8*(37 + 24*z + 37*z^2)*H[0, z]*H[1, z]^2)/(-1 + z))*
          H[0, -1, z] + ((8*(-2 + 42*z + 16*z^2 + 26*z^3 + 53*z^4))/
            ((-1 + z)*z*(1 + z)) - (24*(1 + z^2)*H[-1, z])/(1 + z) + 
           (4*(151 + 391*z + 195*z^2 + 239*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(173 + 12*z + 173*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z]^2 + ((497 - 6247*z - 8845*z^2 + 2507*z^3)/
            (9*(-1 + z)*(1 + z)) + (4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 
              2782*z^4 + 6065*z^5 + 1866*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
             (1 + z)) - (8*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*
             H[-1, z]^2)/(3*z*(1 + z)) + (16*(29 - 20*z + 29*z^2)*H[-1, z]^3)/
            (1 + z) + ((-2*(-559 - 6391*z - 5788*z^2 + 3680*z^3 + 2772*z^4))/
              (27*(-1 + z)*(1 + z)) + (16*(6 + 151*z + 254*z^2 + 151*z^3 + 
                6*z^4)*H[-1, z])/(3*z*(1 + z)) - (16*(115 - 6*z + 115*z^2)*
               H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-2*(-72 + 11*z - 331*z^2 - 166*z^3 + 208*z^4 + 8*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (16*(13 + 4*z + 13*z^2)*H[-1, z])/
              (1 + z))*H[0, z]^2 + (4*(5 + 25*z - 63*z^2 + 29*z^3)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((4*(-41 - 763*z - 695*z^2 + 924*z^3))/
              (9*(-1 + z)) + (16*(60 - 94*z - 63*z^2 - 124*z^3 + 60*z^4)*H[0, 
                z])/(9*(-1 + z)*z) - (4*(131 + 156*z + 131*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((2*(-65 - 168*z + z^2))/(9*(-1 + z)) - 
             (8*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 + 
           (160*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((8*(72 - 206*z + 80*z^2 - 179*z^3 + 72*z^4))/(3*(-1 + z)*z) - 
             (32*(59 + 101*z + 75*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(37 + 24*z + 37*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z])*H[0, 1, z] + 
         ((-4*(120 - 373*z - 610*z^2 - 205*z^3 + 68*z^4 + 120*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (80*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-115 - 17*z - 27*z^2 + 35*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(29 - 18*z + 29*z^2)*H[1, z])/(-1 + z))*H[0, 1, z]^2 + 
         z3*((33823 - 9912*plu + 37861*z - 9912*plu*z - 14328*z^2 + 
             9912*plu*z^2 - 30696*z^3 + 9912*plu*z^3 - 56227*z^4 - 7453*z^5 + 
             35292*z^6 - 57771*Delta[1 - z] + 115542*z^2*Delta[1 - z] - 
             57771*z^4*Delta[1 - z])/(27*(-1 + z)^2*(1 + z)^2) - 
           (2*(3312 + 9229*z + 11154*z^2 + 9607*z^3 + 3312*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (8*(596 - 297*z + 596*z^2)*H[-1, z]^2)/
            (3*(1 + z)) + ((2*(-4603 - 1659*z + 14113*z^2 + 5085*z^3 - 
                9521*z^4 - 5025*z^5 - 3805*z^6 + 1695*z^7 + 4296*z^8))/
              (9*(-1 + z)^3*(1 + z)^3) - (16*(331 - 135*z + 331*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z] + (8*(-123 + 24*z - 211*z^2 + 
              72*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((-2*(-984 + 1181*z + 240*plu*z + 1410*z^2 + 1691*z^3 - 984*z^4))/
              (9*(-1 + z)*z) - (8*(143 + 94*z + 143*z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (8*(62 + 30*plu + 11*z + 92*z^2)*H[1, z]^2)/(-1 + z) - 
           (4*(175 + 1363*z + 381*z^2 + 881*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (4*(-547 - 285*z - 657*z^2 + 433*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
         ((-4*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 622*z^4))/(9*z*(1 + z)) + 
           (8*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (48*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-408 + 19*z - 195*z^2 + 675*z^3 + 1145*z^4 + 384*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(62 - 35*z + 62*z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (8*(100 + 235*z + 156*z^2 + 257*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (16*(173 + 12*z + 173*z^2)*
             H[0, z]*H[1, z])/(3*(-1 + z)) - (16*(107 - 38*z + 101*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(173 + 12*z + 173*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, -1, z] + 
         ((-4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 2782*z^4 + 6065*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 424*z - 332*z^2 + 107*z^3 + 183*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) - (16*(157 + 144*z + 157*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-4*(-3450 + 2012*z + 259*z^2 + 2322*z^3 + 22812*z^4 - 7928*z^5 - 
              19189*z^6 + 3450*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(1080 + 3731*z + 4368*z^2 + 3677*z^3 + 1080*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (16*(54 - 29*z + 54*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(48 - 254*z + 166*z^2 + 899*z^3 - 731*z^4 - 492*z^5 + 
                940*z^6 - 625*z^7 - 327*z^8 + 504*z^9))/(3*(-1 + z)^3*z*
               (1 + z)^3) + (8*(313 - 252*z + 313*z^2)*H[-1, z])/(3*(1 + z)))*
            H[0, z] - (4*(-103 + 411*z - 295*z^2 + 307*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((-16*(72 - 206*z + 80*z^2 - 179*z^3 + 
                72*z^4))/(3*(-1 + z)*z) + (16*(13 + 34*z + 13*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (16*(37 + 24*z + 37*z^2)*H[1, z]^2)/
            (-1 + z) - (8*(-55 + 385*z + 5*z^2 + 121*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(107 + 158*z + 106*z^2 + 79*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
         ((-7211 + 7676*z + 15118*z^2 - 12316*z^3 - 11859*z^4 + 9168*z^5)/
            (27*(-1 + z)^2*(1 + z)) + (8*(540 + 922*z + 861*z^2 + 949*z^3 + 
              540*z^4)*H[-1, z])/(9*z*(1 + z)) - (16*(98 - 93*z + 98*z^2)*
             H[-1, z]^2)/(3*(1 + z)) + ((4*(-216 - 62*z - 80*z^2 - 305*z^3 - 
                545*z^4 + 192*z^5))/(9*(-1 + z)*z*(1 + z)) - 
             (24*(5 + 12*z + 5*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
           (8*(26 + 151*z + 7*z^2 + 98*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((-8*(265 - 135*z + 211*z^2))/(9*(-1 + z)) - 
             (8*(61 - 204*z + 61*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
           (32*(3 + z + 3*z^2)*H[1, z]^2)/(-1 + z) + 
           (16*(2 + 217*z + 58*z^2 + 143*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (8*(273 + 221*z + 377*z^2 + 37*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
         ((-4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 2782*z^4 + 6065*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 424*z - 332*z^2 + 107*z^3 + 183*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(187 + 271*z + 331*z^2 + 
              127*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
         ((-4*(-764 - 1487*z - 1525*z^2 + 728*z^3 + 1386*z^4))/
            (9*(-1 + z)*(1 + z)) + (16*(18 + 659*z + 1050*z^2 + 659*z^3 + 
              18*z^4)*H[-1, z])/(9*z*(1 + z)) - (16*(155 - 6*z + 155*z^2)*
             H[-1, z]^2)/(3*(1 + z)) + ((-4*(80 - 73*z - 209*z^2 - 262*z^3 - 
                138*z^4 + 80*z^5))/(3*(-1 + z)*z*(1 + z)) + 
             (112*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
           (4*(59 + 277*z + 283*z^2 + 177*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((4*(71 + 6*z + 53*z^2))/(3*(-1 + z)) + 
             (16*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
           (40*(1 + z^2)*H[1, z]^2)/(-1 + z) + (16*(37 + 24*z + 37*z^2)*
             H[0, -1, z])/(-1 + z) - (8*(59 + 15*z + 19*z^2 + 47*z^3)*
             H[0, 1, z])/((-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
         z2*((4*z3*(558 + 900*plu - 2070*z + 900*plu*z + 3234*z^2 - 
              1650*z^3 + 1661*Delta[1 - z] - 1661*z^2*Delta[1 - z]))/
            (9*(-1 + z)*(1 + z)) + (49318 - 161310*plu + 423314*z - 
             161310*plu*z + 192394*z^2 - 387466*z^3 - 59112*z^4 - 
             312351*Delta[1 - z] + 312351*z^2*Delta[1 - z])/
            (162*(-1 + z)*(1 + z)) - (2*(5598 + 3313*z + 1000*z^2 - 
              20128*z^3 + 460*z^4 + 3583*z^5 + 5598*z^6)*H[-1, z])/
            (27*(-1 + z)^2*z*(1 + z)) + (2*(2124 + 4351*z + 4362*z^2 + 
              4567*z^3 + 2124*z^4)*H[-1, z]^2)/(9*z*(1 + z)) - 
           (8*(61 - 42*z + 61*z^2)*H[-1, z]^3)/(1 + z) + 
           ((34129 + 22557*z - 26004*z^2 - 7392*z^3 - 18661*z^4 - 15741*z^5 + 
               9384*z^6)/(27*(-1 + z)^2*(1 + z)^2) - (8*(738 + 2762*z + 
                3879*z^2 + 2780*z^3 + 738*z^4)*H[-1, z])/(9*z*(1 + z)) + 
             (8*(731 - 264*z + 731*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-3609 - 5759*z + 11175*z^2 + 14717*z^3 - 8067*z^4 - 11821*z^5 - 
               2091*z^6 + 3055*z^7 + 2976*z^8)/(9*(-1 + z)^3*(1 + z)^3) - 
             (28*(89 - 48*z + 89*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (4*(-55 + 48*z - 109*z^2 + 24*z^3)*H[0, z]^3)/(3*(-1 + z)*
             (1 + z)) + ((-2*(-622 - 1675*z + 4374*plu*z - 2046*z^2 + 
                2891*z^3 + 302*z^4))/(9*(-1 + z)*z) + 
             (4*(4 - 57*z - 14*z^2 - 53*z^3 + 4*z^4)*H[0, z])/
              (3*(-1 + z)*z) - (8*(35 + 162*z + 35*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((-4*(-18 - 478*z + 543*plu*z + 
                270*z^2 + 128*z^3 - 18*z^4))/(9*(-1 + z)*z) + 
             (8*(1 - 108*z + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
           (8*(-7 + 36*plu + 18*z + 29*z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((-4*(420 - 310*z + 288*z^2 - 1085*z^3 - 451*z^4 + 2331*z^5 - 
                1377*z^6 + 216*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
             (16*(311 - 54*z + 311*z^2)*H[-1, z])/(3*(1 + z)) - 
             (8*(-143 + 601*z + 35*z^2 + 519*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) + (8*(47 + 92*z + 47*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z] + ((4*(60 + 329*z - 1129*z^2 + 317*z^3 - 655*z^4 + 
                24*z^5))/(9*(-1 + z)*z*(1 + z)) + (8*(33 - 4*z + 33*z^2)*H[
                -1, z])/(1 + z) - (16*(-61 - 40*z - 180*z^2 + 33*z^3)*H[0, 
                z])/(3*(-1 + z)*(1 + z)) - (96*(-2 + z)*(-1 + 2*z)*H[1, z])/
              (-1 + z))*H[0, 1, z] + (16*(-155 + 659*z - 83*z^2 + 473*z^3)*
             H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(7 + 88*z + 51*z^2 + 40*z^3)*H[0, -1, 1, z])/
            ((-1 + z)*(1 + z)) + (8*(-463 + 1445*z - 435*z^2 + 853*z^3)*
             H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(71 + 13*z + 293*z^2 + 95*z^3)*H[0, 0, 1, z])/
            (3*(-1 + z)*(1 + z)) - (16*(7 + 88*z + 51*z^2 + 40*z^3)*
             H[0, 1, -1, z])/((-1 + z)*(1 + z)) - 
           (16*(-93 + 91*z + 19*z^2 + 17*z^3)*H[0, 1, 1, z])/
            (3*(-1 + z)*(1 + z))) + 
         ((-8*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4))/(9*z*(1 + z)) + 
           (96*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
           (16*(-479 + 513*z - 645*z^2 + 271*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
         ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, -1, -1, 1, z] + 
         ((8*(96 - 276*z + 663*z^2 - 584*z^3 - 354*z^4 + 736*z^5 - 349*z^6 + 
              84*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (32*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (8*(81 + 483*z + 189*z^2 + 311*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(23 + 36*z + 23*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, 0, 1, z] + ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 
              174*z^4))/(3*z*(1 + z)) + (96*(29 - 20*z + 29*z^2)*H[-1, z])/
            (1 + z) - (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, 1, -1, z] + 
         ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, -1, 1, 1, z] + ((4*(1080 + 3731*z + 4368*z^2 + 3677*z^3 + 
              1080*z^4))/(9*z*(1 + z)) - (32*(54 - 29*z + 54*z^2)*H[-1, z])/
            (1 + z) - (8*(-259 + 831*z - 499*z^2 + 519*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
         ((-8*(540 + 922*z + 861*z^2 + 949*z^3 + 540*z^4))/(9*z*(1 + z)) + 
           (32*(98 - 93*z + 98*z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 0, -1, 1, z] + 
         ((4*(-1124 + 3308*z + 4385*z^2 - 6581*z^3 - 3670*z^4 + 4246*z^5 - 
              1319*z^6 - 397*z^7 + 1728*z^8))/(9*(-1 + z)^3*(1 + z)^3) - 
           (8*(219 - 104*z + 219*z^2)*H[-1, z])/(1 + z) - 
           (16*(27 - 65*z + 148*z^2 + 78*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(17 + 36*z + 17*z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, z] + 
         ((-2*(-432 + 73*z + 1057*z^2 + 3344*z^3 - 8564*z^4 + 7879*z^5 - 
              5805*z^6 + 2544*z^7))/(9*(-1 + z)^3*z*(1 + z)) + 
           (16*(37 - 12*z + 37*z^2)*H[-1, z])/(1 + z) + 
           (16*(15 + 227*z + 36*z^2 + 134*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(275 - 24*z + 275*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, 0, 0, 1, z] + ((-8*(540 + 922*z + 861*z^2 + 949*z^3 + 
              540*z^4))/(9*z*(1 + z)) + (32*(98 - 93*z + 98*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, 1, -1, z] + 
         ((4*(240 + 331*z + 347*z^2 - 119*z^3 - 1063*z^4 + 168*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (32*(58 - 3*z + 58*z^2)*H[-1, z])/
            (3*(1 + z)) + (16*(8 - 70*z - 83*z^2 + 23*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (16*(149 - 48*z + 149*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
         ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 1, -1, -1, z] + 
         ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, 1, -1, 1, z] + ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 
              18*z^4))/(9*z*(1 + z)) + (32*(155 - 6*z + 155*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 1, 1, -1, z] + 
         ((-4*(63 - 96*z + 137*z^2))/(3*(-1 + z)) + (96*(1 + z^2)*H[-1, z])/
            (1 + z) - (8*(77 + 53*z + 53*z^2 + 85*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 1, 1, 1, z] - (96*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/
          (1 + z) - (96*(29 - 20*z + 29*z^2)*H[0, -1, -1, -1, 1, z])/
          (1 + z) - (32*(125 + 238*z + 202*z^2 + 155*z^3)*H[0, -1, -1, 0, 1, 
            z])/(3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*
           H[0, -1, -1, 1, -1, z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*
           H[0, -1, -1, 1, 1, z])/(3*(1 + z)) + 
         (16*(205 + 147*z + 117*z^2 + 211*z^3)*H[0, -1, 0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(5 - z + 5*z^2)*H[0, -1, 0, -1, 1, z])/
          (1 + z) - (32*(5 - z + 5*z^2)*H[0, -1, 0, 1, -1, z])/(1 + z) + 
         (32*(262 + 496*z + 511*z^2 + 247*z^3)*H[0, -1, 0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*H[0, -1, 1, -1, -1, 
            z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, -1, 1, z])/
          (3*(1 + z)) + (64*(86 + 143*z + 158*z^2 + 71*z^3)*
           H[0, -1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) + 
         (32*(43 + 396*z - 132*z^2 + 373*z^3)*H[0, 0, -1, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, -1, 1, 
            z])/(3*(1 + z)) + (8*(-1 + 651*z + 71*z^2 + 327*z^3)*
           H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(227 + 863*z + 233*z^2 + 457*z^3)*H[0, 0, -1, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, 1, -1, 
            z])/(3*(1 + z)) + (32*(402 + 511*z + 693*z^2 + 226*z^3)*
           H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-110 + 487*z - 126*z^2 + 273*z^3)*H[0, 0, 0, -1, -1, z])/
          ((-1 + z)*(1 + z)) - (16*(162 + 529*z + 168*z^2 + 321*z^3)*
           H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) + 
         (8*(-143 + 443*z + 109*z^2 + 743*z^3)*H[0, 0, 0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-126 + 553*z - 36*z^2 + 281*z^3)*
           H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(162 + 529*z + 168*z^2 + 321*z^3)*H[0, 0, 0, 1, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(566 + 316*z + 941*z^2 + z^3)*
           H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(98 - 93*z + 98*z^2)*H[0, 0, 1, -1, -1, z])/(3*(1 + z)) - 
         (32*(58 - 3*z + 58*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) - 
         (16*(199 + 480*z + 217*z^2 + 284*z^3)*H[0, 0, 1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(613 + 361*z + 885*z^2 + 185*z^3)*
           H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(286 + 633*z + 571*z^2 + 342*z^3)*H[0, 0, 1, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(491 + 191*z + 245*z^2 + 389*z^3)*
           H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(29 - 20*z + 29*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) - 
         (64*(86 + 143*z + 158*z^2 + 71*z^3)*H[0, 1, 0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(239 + 59*z + 107*z^2 + 167*z^3)*
           H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, 1, -1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) - 
         (96*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) - 
         (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)))) + 
     (CF*NF^2*TF^2*((-8*(-64 + 470*plu - 684*z + 748*z^2 + 609*Delta[1 - z] - 
            609*z*Delta[1 - z]))/(81*(-1 + z)) + 
         (32*z2*(12*plu + 12*z^2 - 67*Delta[1 - z] + 67*z*Delta[1 - z]))/
          (27*(-1 + z)) - (32*(41 - 30*z + 56*z^2)*H[0, z])/(27*(-1 + z)) - 
         (32*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-32*(-10 + 29*plu - 18*z + 28*z^2))/(27*(-1 + z)) - 
           (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] - 
         (32*(-1 + 2*plu + z^2)*H[1, z]^2)/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[0, 1, z])/(9*(-1 + z))) + 
       CF^2*NF*TF*((1216*z2^2*Delta[1 - z])/15 + 
         (7826 - 11940*plu + 1472*z - 9298*z^2 - 5967*Delta[1 - z] + 
           5967*z*Delta[1 - z])/(54*(-1 + z)) - 
         (8*z3*(66 + 84*plu + 114*z + 84*plu*z + 102*z^2 + 246*z^3 - 
            425*Delta[1 - z] + 425*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((4*(-1438 - 1468*z - 111*z^2 + 495*z^3))/(27*(-1 + z)*(1 + z)) - 
           (64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4)*H[-1, z])/(9*z*(1 + z)) + 
           (64*(-1 + z)^2*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-409 - 525*z + 371*z^2 + 903*z^3 + 96*z^4))/
            (9*(-1 + z)*(1 + z)) - (32*(5 - 2*z + 5*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(-17 + 23*z + 29*z^2 + 69*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((4*(106 + 691*plu - 1542*z + 1436*z^2))/(27*(-1 + z)) + 
           (64*(32 - 18*z + 41*z^2)*H[0, z])/(9*(-1 + z)) + 
           (8*(27 - 8*z + 27*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((32*(-6 + 16*plu - 7*z + 13*z^2))/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (160*(-1 + 2*plu + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         z2*((-4*(-1980 + 2160*plu - 2364*z + 2160*plu*z + 888*z^2 + 
              2520*z^3 + 288*z^4 + 1405*Delta[1 - z] - 1405*z^2*Delta[
                1 - z]))/(27*(-1 + z)*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/
            (3*(1 + z)) - (32*(8 + 10*z + 15*z^2 + 17*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-7 + 16*plu - 4*z + 9*z^2)*H[1, z])/
            (3*(-1 + z))) + ((64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/
            (9*z*(1 + z)) - (128*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - 
           (128*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
         ((16*(-37 - 36*z + 46*z^2))/(9*(-1 + z)) + 
           (32*(-2 + 4*z + z^2)*H[0, z])/(3*(-1 + z)) - 
           (32*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] + 
         (128*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) + 
         (64*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 - 8*z + 3*z^2)*H[0, 0, 1, z])/
          (3*(-1 + z)) + (16*(1 + 3*z^2)*H[0, 1, 1, z])/(-1 + z)) + 
       CA^2*CF*(40*z5*Delta[1 - z] + (25763 - 50689*plu + 23202*z - 
           48965*z^2 - 49620*Delta[1 - z] + 49620*z*Delta[1 - z])/
          (81*(-1 + z)) - (2*z2^2*(189 + 264*plu - 21*z + 264*plu*z + 
            363*z^2 + 93*z^3 - 796*Delta[1 - z] + 796*z^2*Delta[1 - z]))/
          (15*(-1 + z)*(1 + z)) + ((-2*(6845 + 11*z + 4856*z^2 + 9458*z^3))/
            (27*(-1 + z)*(1 + z)) - (8*(66 + 263*z + 126*z^2 + 263*z^3 + 
              66*z^4)*H[-1, z])/(9*z*(1 + z)) + (8*(23 + 2*z + 23*z^2)*
             H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-931 - 681*z - 463*z^2 - 45*z^3 + 132*z^4))/
            (9*(-1 + z)*(1 + z)) - (4*(37 - 58*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((-4*(43 + 85*z^2))/(9*(-1 + z)*(1 + z)) + (8*(1 + z^2)*H[-1, z])/
            (1 + z))*H[0, z]^3 + ((3 + 5*z^2)*H[0, z]^4)/
          (3*(-1 + z)*(1 + z)) + ((-2*(-3652 + 4649*plu + 1764*z + 1888*z^2))/
            (27*(-1 + z)) - (484*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
           (2*(35 - 92*z + 35*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[0, z]^3)/(-1 + z))*H[1, z] + 
         ((-242*(-1 + 2*plu + z^2))/(9*(-1 + z)) + (44*(1 + z^2)*H[0, z])/
            (3*(-1 + z)) + (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         z3*((8*(-158 + 99*plu - 123*z + 99*plu*z + 108*z^2 - 15*z^3 + 
              193*Delta[1 - z] - 193*z^2*Delta[1 - z]))/(3*(-1 + z)*
             (1 + z)) - (192*(1 + z^2)*H[-1, z])/(1 + z) - 
           (16*(7 + 9*z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
           (144*(1 + z^2)*H[1, z])/(-1 + z)) + 
         ((8*(66 + 263*z + 126*z^2 + 263*z^3 + 66*z^4))/(9*z*(1 + z)) - 
           (16*(23 + 2*z + 23*z^2)*H[-1, z])/(3*(1 + z)) + 
           ((-16*(19 - 25*z + 27*z^2 + 27*z^3))/(3*(-1 + z)*(1 + z)) + 
             (128*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (4*(1 + 3*z - z^2 + 5*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (96*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (8*(5 - 2*z + 5*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(85 + 157*z^2))/(9*(-1 + z)) + 160*(1 + z)*H[-1, z] - 
           (128*(1 + z^2)*H[-1, z]^2)/(1 + z) - (4*(35 - 92*z + 35*z^2)*
             H[0, z])/(3*(-1 + z)) - (2*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) + 
           ((-176*(1 + z^2))/(3*(-1 + z)) - (64*(1 + z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (96*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, z] + 
         (32*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
         z2*((2*(540 + 3060*plu - 1824*z + 3060*plu*z + 3312*z^2 + 1668*z^3 - 
              792*z^4 - 11143*Delta[1 - z] + 11143*z^2*Delta[1 - z]))/
            (27*(-1 + z)*(1 + z)) - (8*(37 + 118*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) + (128*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
           ((4*(19 - 75*z + 127*z^2 + 141*z^3))/(3*(-1 + z)*(1 + z)) - 
             (176*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (2*(7 - 8*z + 9*z^2)*H[0, z]^2)/(1 + z) + 
           ((16*(6 + 11*plu - z + 17*z^2))/(3*(-1 + z)) + 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (8*(7 + 5*z^2)*H[0, -1, z])/(1 + z) - (8*(-3 + 5*z - z^2 + 7*z^3)*
             H[0, 1, z])/((-1 + z)*(1 + z))) + 
         ((16*(23 + 2*z + 23*z^2))/(3*(1 + z)) - 
           (16*(-3 + 11*z - 5*z^2 + 13*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
         ((8*(39 - 5*z + 13*z^2 + 145*z^3))/(3*(-1 + z)*(1 + z)) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(-1 + 13*z - 3*z^2 + 15*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) + (192*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-8*(-7 - 2*z + 53*z^2))/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(3 + z^2)*H[0, z])/(-1 + z))*
          H[0, 0, 1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
         ((88*(1 + z^2))/(-1 + z) + (64*(1 + z^2)*H[0, z])/(-1 + z))*
          H[0, 1, 1, z] - (256*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
         (128*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (128*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (192*z*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (64*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z)) + 
       CA*(CF*NF*TF*((592*z2^2*Delta[1 - z])/15 + 
           (4*(577 + 7531*plu - 12906*z + 12329*z^2 + 8274*Delta[1 - z] - 
              8274*z*Delta[1 - z]))/(81*(-1 + z)) - 
           (32*z3*(-7 + 3*plu - 9*z + 3*plu*z - 6*z^3 + 14*Delta[1 - z] - 
              14*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
           ((64*(172 + 31*z + 58*z^2 + 181*z^3))/(27*(-1 + z)*(1 + z)) + 
             (32*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4)*H[-1, z])/
              (9*z*(1 + z)) - (32*(-1 + z)^2*H[-1, z]^2)/(3*(1 + z)))*
            H[0, z] + ((-8*(-128 - 99*z - 56*z^2 - 33*z^3 + 12*z^4))/
              (9*(-1 + z)*(1 + z)) + (16*(5 - 2*z + 5*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z]^2 + (80*(1 + z^2)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((8*(-253 + 776*plu - 450*z + 703*z^2))/
              (27*(-1 + z)) + (352*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
             (8*(1 - 4*z + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
           ((176*(-1 + 2*plu + z^2))/(9*(-1 + z)) - (16*(1 + z^2)*H[0, z])/
              (3*(-1 + z)))*H[1, z]^2 + z2*((-16*(81 + 192*plu - 33*z + 
                192*plu*z + 147*z^2 + 105*z^3 - 36*z^4 - 902*Delta[1 - z] + 
                902*z^2*Delta[1 - z]))/(27*(-1 + z)*(1 + z)) - 
             (32*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - (16*(5 + 3*z)*(1 + z^2)*H[
                0, z])/(3*(-1 + z)*(1 + z)) - (64*(plu + z + z^2)*H[1, z])/
              (3*(-1 + z))) + ((-32*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/
              (9*z*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)) + 
             (64*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
           ((16*(31 + 13*z^2))/(9*(-1 + z)) + (16*(1 - 4*z + z^2)*H[0, z])/
              (3*(-1 + z)) + (64*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
            H[0, 1, z] - (64*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) - 
           (32*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(1 + z)^2*H[0, 0, 1, z])/
            (3*(-1 + z)) - (32*(1 + z^2)*H[0, 1, 1, z])/(-1 + z)) + 
         CF^2*(120*z5*Delta[1 - z] + (-344110 + 203556*plu + 419216*z - 
             75106*z^2 + 112077*Delta[1 - z] - 112077*z*Delta[1 - z])/
            (216*(-1 + z)) + (z2^2*(3252 - 2292*plu + 3492*z - 2292*plu*z - 
              1104*z^2 - 1248*z^3 + 2777*Delta[1 - z] - 2777*z^2*Delta[
                1 - z]))/(15*(-1 + z)*(1 + z)) + 
           ((722 + 27152*z + 21435*z^2 - 16515*z^3)/(27*(-1 + z)*(1 + z)) + 
             (4*(264 + 1241*z + 630*z^2 + 1241*z^3 + 264*z^4)*H[-1, z])/
              (9*z*(1 + z)) + (8*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4)*H[-1, z]^
                2)/(3*z*(1 + z)) - (16*(7 - 4*z + 7*z^2)*H[-1, z]^3)/
              (3*(1 + z)))*H[0, z] + ((2507 + 5595*z - 1105*z^2 - 10257*z^3 - 
               1056*z^4)/(18*(-1 + z)*(1 + z)) - (4*(12 + z + 287*z^2 + 
                10*z^3 + 12*z^4)*H[-1, z])/(3*z*(1 + z)) + 
             (8*(26 - 3*z + 26*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
           ((49 - 517*z + 167*z^2 - 495*z^3 + 48*z^4)/(9*(-1 + z)*(1 + z)) - 
             (4*(51 - 4*z + 51*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 + 
           ((-17 - 43*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
           ((-21440 - 8489*plu + 59100*z - 37660*z^2)/(27*(-1 + z)) - 
             (4*(1987 - 1602*z + 2365*z^2)*H[0, z])/(9*(-1 + z)) - 
             (4*(189 - 107*z + 198*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
             (4*(29 + 4*z + 29*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
           ((-8*(-51 + 200*plu - 128*z + 179*z^2))/(3*(-1 + z)) - 
             (2*(87 + 8*z + 87*z^2)*H[0, z])/(-1 + z) - 
             (4*(11 + 2*z + 11*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
           ((-440*(-1 + 2*plu + z^2))/(9*(-1 + z)) + (8*(1 + z^2)*H[0, z])/
              (-1 + z))*H[1, z]^3 + z3*((-4*(-2235 + 771*plu - 1896*z + 
                771*plu*z + 942*z^2 + 51*z^3 + 180*z^4 + 3113*Delta[1 - z] - 
                3113*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
             (56*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
             (8*(-49 + 12*z - 79*z^2 + 36*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
             (8*(27 + 34*plu + 14*z + 61*z^2)*H[1, z])/(-1 + z)) + 
           ((-4*(264 + 1241*z + 630*z^2 + 1241*z^3 + 264*z^4))/
              (9*z*(1 + z)) - (16*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4)*H[-1, 
                z])/(3*z*(1 + z)) + (16*(7 - 4*z + 7*z^2)*H[-1, z]^2)/
              (1 + z) + ((8*(-12 + 13*z - 136*z^2 + 207*z^3 + 174*z^4))/
                (3*(-1 + z)*z*(1 + z)) - (16*(39 - 2*z + 39*z^2)*H[-1, z])/
                (1 + z))*H[0, z] - (4*(17 + 17*z - 7*z^2 + 37*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + (208*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
            H[0, -1, z] - (8*(21 - 8*z + 21*z^2)*H[0, -1, z]^2)/(-1 + z) + 
           ((-4*(154 - 377*z - 379*z^2 + 8*z^3))/(9*(-1 + z)*(1 + z)) - 
             (32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4)*H[-1, z])/(z*(1 + z)) + 
             (16*(33 - 2*z + 33*z^2)*H[-1, z]^2)/(1 + z) + 
             ((4*(53 - 220*z + 155*z^2))/(3*(-1 + z)) - (96*(1 + z^2)*
                 H[-1, z])/(1 + z))*H[0, z] + (8*(6 + z + 8*z^2)*H[0, z]^2)/
              (-1 + z) + ((64*(1 + 3*z + z^2))/(3*(-1 + z)) + 
               (16*(11 + 2*z + 11*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
             (32*(1 + z^2)*H[1, z]^2)/(-1 + z) + (208*(1 + z^2)*H[0, -1, z])/
              (-1 + z))*H[0, 1, z] - (8*(5 - 2*z + 7*z^2)*H[0, 1, z]^2)/
            (-1 + z) + z2*(-160*z3*Delta[1 - z] + (-11088 + 25056*plu - 24960*
                z + 25056*plu*z - 2724*z^2 + 28476*z^3 + 3168*z^4 + 19277*
                Delta[1 - z] - 19277*z^2*Delta[1 - z])/(27*(-1 + z)*(1 + 
                z)) + (8*(18 + 206*z + 437*z^2 + 215*z^3 + 18*z^4)*H[-1, z])/
              (3*z*(1 + z)) - (8*(73 - 8*z + 73*z^2)*H[-1, z]^2)/(1 + z) + 
             ((-8*(-205 - 308*z - 18*z^2 + 65*z^3 + 24*z^4))/(3*(-1 + z)*
                 (1 + z)) + (16*(55 - 4*z + 55*z^2)*H[-1, z])/(1 + z))*
              H[0, z] - (16*(-9 + 6*z - 17*z^2 + 3*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + ((4*(-12 - 217*z + 370*plu*z - 10*z^2 + 
                  171*z^3 - 12*z^4))/(3*(-1 + z)*z) + (16*(9 + 4*z + 9*z^2)*
                 H[0, z])/(-1 + z))*H[1, z] + (32*(-1 + 3*plu + z + 2*z^2)*
               H[1, z]^2)/(-1 + z) - (16*(-23 + 8*z - 17*z^2 + 2*z^3)*H[0, 
                -1, z])/((-1 + z)*(1 + z)) + (8*(-25 + 5*z - 19*z^2 + 19*z^3)*
               H[0, 1, z])/((-1 + z)*(1 + z))) + 
           ((16*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4))/(3*z*(1 + z)) - 
             (32*(7 - 4*z + 7*z^2)*H[-1, z])/(1 + z) + 
             (32*(-9 + 27*z - 14*z^2 + 30*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, -1, z] + ((32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, 1, z] + ((8*(12 - 15*z - 14*z^2 - 137*z^3 - 350*z^4 + 
                12*z^5))/(3*(-1 + z)*z*(1 + z)) + (32*(13 + z + 13*z^2)*H[-1, 
                z])/(1 + z) + (8*(-7 + 79*z - 47*z^2 + 87*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (416*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 0, -1, z] + ((8*(-67 - 59*z + 68*z^2 + 108*z^3 + 12*z^4))/
              (3*(-1 + z)*(1 + z)) - (32*(15 - z + 15*z^2)*H[-1, z])/
              (1 + z) - (8*(7 - 5*z + 15*z^2 + 3*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (16*(7 + 4*z + 7*z^2)*H[1, z])/(-1 + z))*
            H[0, 0, 1, z] + ((32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, 1, -1, z] + ((-8*(16 + 12*z + 3*z^2))/(-1 + z) - 
             (96*(1 + z^2)*H[-1, z])/(1 + z) - (8*(21 + 4*z + 19*z^2)*H[0, 
                z])/(-1 + z) + (48*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 1, 1, z] + (32*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/
            (1 + z) + (32*(33 - 2*z + 33*z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
           (16*(13 - 2*z + 13*z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
           (32*(33 - 2*z + 33*z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
           (32*(13 + z + 13*z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
           (32*(15 - z + 15*z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
           (8*(-21 + 131*z - 65*z^2 + 99*z^3)*H[0, 0, 0, -1, z])/
            ((-1 + z)*(1 + z)) + (16*(-6 - 11*z^2 + z^3)*H[0, 0, 0, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(15 - z + 15*z^2)*H[0, 0, 1, -1, z])/
            (1 + z) + (32*(3 + 7*z + 5*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(33 - 2*z + 33*z^2)*H[0, 1, -1, -1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z))) + 
       CF^3*(-48*z5*Delta[1 - z] + (3894 - 1900*plu - 5312*z + 1418*z^2 - 
           1001*Delta[1 - z] + 1001*z*Delta[1 - z])/(8*(-1 + z)) - 
         (2*z2^2*(-36 + 188*plu + 324*z + 188*plu*z - 32*z^2 + 280*z^3 + 
            93*Delta[1 - z] - 93*z^2*Delta[1 - z]))/(5*(-1 + z)*(1 + z)) + 
         ((249 - 1087*z - 522*z^2 + 1006*z^3)/((-1 + z)*(1 + z)) - 
           (56*(3 + 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
           (16*(2 - 2*z + z^2 + 2*z^3)*H[-1, z]^2)/z + 
           (32*(7 - 4*z + 7*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
         ((90 + 54*z - 7*z^2 + 109*z^3)/((-1 + z)*(1 + z)) + 
           (8*(4 + 25*z + 57*z^2 + 28*z^3 + 4*z^4)*H[-1, z])/(z*(1 + z)) - 
           (48*(6 - z + 6*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((61 + 361*z - 77*z^2 - 241*z^3 - 32*z^4)/(3*(-1 + z)*(1 + z)) + 
           (8*(39 - 4*z + 39*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
         (11*(3 + 2*z + 7*z^2)*H[0, z]^4)/(6*(1 + z)) + 
         ((622 + 129*plu - 1508*z + 886*z^2)/(-1 + z) + 
           (2*(247 - 188*z + 261*z^2)*H[0, z])/(-1 + z) - 
           (8*(1 - 11*z + 4*z^2)*H[0, z]^2)/(-1 + z) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
         ((-21 + 216*plu - 148*z + 169*z^2)/(-1 + z) - 
           (4*(29 - 40*z + 47*z^2)*H[0, z])/(-1 + z) - 
           (16*(5 - z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         ((-24*(-1 + 3*plu - 2*z + 3*z^2))/(-1 + z) - (96*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^3 - (20*(-1 + 2*plu + z^2)*H[1, z]^4)/
          (-1 + z) + z3*((2*(-418 + 276*plu - 614*z + 276*plu*z + 62*z^2 + 
              482*z^3 + 80*z^4 + 245*Delta[1 - z] - 245*z^2*Delta[1 - z]))/
            ((-1 + z)*(1 + z)) - (16*(71 - 14*z + 71*z^2)*H[-1, z])/(1 + z) + 
           (16*(-16 + 17*z - 24*z^2 + 55*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (16*(19 - 14*plu + 14*z + 5*z^2)*H[1, z])/(-1 + z)) + 
         ((56*(3 + 2*z + 3*z^2))/(1 + z) + (32*(2 - 2*z + z^2 + 2*z^3)*
             H[-1, z])/z - (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-16*(-4 - 21*z - 12*z^2 + 33*z^3 + 22*z^4))/((-1 + z)*z*(1 + 
                z)) + (32*(23 - 2*z + 23*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (8*(15 + 11*z - 5*z^2 + 27*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (16*(11 - 4*z + 11*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(-65 - 25*z + 58*z^2 + 50*z^3))/((-1 + z)*(1 + z)) + 
           (64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4)*H[-1, z])/(z*(1 + z)) - 
           (32*(17 - 2*z + 17*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-51 - 52*z + 127*z^2))/(-1 + z) + (192*(1 + z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (4*(9 + 4*z + 35*z^2)*H[0, z]^2)/(-1 + z) + 
           (32*(-1 + z) - (64*(3 + z + 3*z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (32*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(1 + z^2)*H[0, -1, z])/
            (-1 + z))*H[0, 1, z] - (16*(1 + 2*z)*H[0, 1, z]^2)/(-1 + z) + 
         z2*(-224*z3*Delta[1 - z] + (-58 - 528*plu + 310*z - 528*plu*z + 
             142*z^2 - 322*z^3 - 225*Delta[1 - z] + 225*z^2*Delta[1 - z])/
            ((-1 + z)*(1 + z)) - (16*(6 + 44*z + 67*z^2 + 47*z^3 + 6*z^4)*
             H[-1, z])/(z*(1 + z)) + (16*(41 - 8*z + 41*z^2)*H[-1, z]^2)/
            (1 + z) + ((4*(-133 - 261*z + 71*z^2 + 279*z^3 + 32*z^4))/
              ((-1 + z)*(1 + z)) - (32*(33 - 4*z + 33*z^2)*H[-1, z])/(1 + z))*
            H[0, z] + (16*(-9 + 10*z - 6*z^2 + 21*z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) + ((8*(4 - 11*z + 36*plu*z - 34*z^2 + 37*z^3 + 
                4*z^4))/((-1 + z)*z) + (16*(15 - 8*z + 15*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (16*(-9 + 18*plu - 4*z + 9*z^2)*H[1, z]^2)/
            (-1 + z) - (32*(16 - z + 12*z^2 + 3*z^3)*H[0, -1, z])/
            ((-1 + z)*(1 + z)) - (32*(-4 + 3*z - 10*z^2 + z^3)*H[0, 1, z])/
            ((-1 + z)*(1 + z))) + ((-32*(2 - 2*z + z^2 + 2*z^3))/z + 
           (64*(7 - 4*z + 7*z^2)*H[-1, z])/(1 + z) - 
           (64*(-6 + 16*z - 9*z^2 + 17*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + ((-64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4))/
            (z*(1 + z)) + (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, 1, z] + ((-16*(4 + 21*z - 8*z^2 - 37*z^3 - 20*z^4 + 
              4*z^5))/((-1 + z)*z*(1 + z)) - (64*(5 + z + 5*z^2)*H[-1, z])/
            (1 + z) - (16*(-5 + 53*z - 41*z^2 + 57*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-4*(-35 - 15*z - 35*z^2 + 9*z^3 + 16*z^4))/
            ((-1 + z)*(1 + z)) + (64*(7 - z + 7*z^2)*H[-1, z])/(1 + z) + 
           (8*(21 - 3*z + 31*z^2 + 7*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
           (16*(15 + 8*z + 15*z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
         ((-64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4))/(z*(1 + z)) + 
           (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, 1, -1, z] + ((-8*(-32 - 26*z + 49*z^2))/(-1 + z) + 
           (192*(1 + z^2)*H[-1, z])/(1 + z) + (32*(9 + 2*z + 2*z^2)*H[0, z])/
            (-1 + z) - (48*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] - 
         (64*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/(1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (32*(5 - 2*z + 5*z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
         (64*(5 + z + 5*z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (64*(7 - z + 7*z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (16*(-21 + 83*z - 65*z^2 + 51*z^3)*H[0, 0, 0, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(1 + 5*z + 13*z^2 + 5*z^3)*
           H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (64*(7 - z + 7*z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (32*(2 + 10*z + 3*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
          ((-1 + z)*(1 + z)) - (64*(17 - 2*z + 17*z^2)*H[0, 1, -1, -1, z])/
          (1 + z) - (192*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 
         96*(1 + z)*H[0, 1, 1, 1, z]))*Log[Q2/mu2] + 
     (CF*NF^2*TF^2*((-128*z2*Delta[1 - z])/9 + 
         (8*(-20 + 58*plu - 36*z + 56*z^2 + 57*Delta[1 - z] - 
            57*z*Delta[1 - z]))/(27*(-1 + z)) + (64*(1 + z^2)*H[0, z])/
          (9*(-1 + z)) + (32*(-1 + 2*plu + z^2)*H[1, z])/(9*(-1 + z))) + 
       CA^2*CF*(44*z3*Delta[1 - z] + (400 + 9298*plu - 12276*z + 11876*z^2 + 
           8013*Delta[1 - z] - 8013*z*Delta[1 - z])/(54*(-1 + z)) - 
         (88*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 11*Delta[1 - z] + 
            11*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((44*(17 + 5*z^2))/(9*(-1 + z)) + (88*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (44*(1 + z^2)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (242*(-1 + 2*plu + z^2)*H[1, z])/
          (9*(-1 + z)) - (88*(1 + z^2)*H[0, -1, z])/(3*(1 + z))) + 
       CF^2*NF*TF*(64*z3*Delta[1 - z] + (2*(-260 + 501*plu - 62*z + 322*z^2 + 
            216*Delta[1 - z] - 216*z*Delta[1 - z]))/(9*(-1 + z)) + 
         (8*z2*(-69 + 96*plu - 45*z + 96*plu*z + 45*z^2 + 69*z^3 - 
            4*Delta[1 - z] + 4*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((-16*(-10 - 33*z + 45*z^2))/(9*(-1 + z)) + (64*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] - (4*(-1 + 7*z + 13*z^2 + 21*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-8*(-34 + 107*plu - 66*z + 100*z^2))/
            (9*(-1 + z)) - (160*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (24*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         (64*(1 + z^2)*H[0, -1, z])/(3*(1 + z)) - 8*(1 + z)*H[0, 1, z]) + 
       CA*(CF*NF*TF*(-16*z3*Delta[1 - z] - (2*(-218 + 1552*plu - 1512*z + 
              1730*z^2 + 1407*Delta[1 - z] - 1407*z*Delta[1 - z]))/
            (27*(-1 + z)) + (32*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 
              22*Delta[1 - z] + 22*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
           ((-64*(7 + 4*z^2))/(9*(-1 + z)) - (32*(1 + z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(1 + z^2)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) - (176*(-1 + 2*plu + z^2)*H[1, z])/
            (9*(-1 + z)) + (32*(1 + z^2)*H[0, -1, z])/(3*(1 + z))) + 
         CF^2*(32*z2^2*Delta[1 - z] + (4942 - 6267*plu - 2726*z - 2216*z^2 - 
             2727*Delta[1 - z] + 2727*z*Delta[1 - z])/(18*(-1 + z)) + 
           (4*z3*(-22 + 12*plu - 6*z + 12*plu*z - 22*z^2 + 18*z^3 + 
              53*Delta[1 - z] - 53*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
           ((4*(10 - 543*z + 603*z^2))/(9*(-1 + z)) - 
             (8*(19 - 24*z + 19*z^2)*H[-1, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
           ((1 + 125*z + 59*z^2 + 183*z^3)/(3*(-1 + z)*(1 + z)) + 
             (24*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
           (8*(1 + 3*z^2)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
           ((2*(-110 + 1369*plu - 1446*z + 1556*z^2))/(9*(-1 + z)) + 
             (440*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (8*(1 + z^2)*H[0, z]^2)/
              (-1 + z))*H[1, z] + (66*(-1 + 2*plu + z^2)*H[1, z]^2)/
            (-1 + z) + z2*((-2*(-471 + 948*plu - 243*z + 948*plu*z + 99*z^2 + 
                615*z^3 - 140*Delta[1 - z] + 140*z^2*Delta[1 - z]))/
              (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(3 + 5*z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
             (32*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)) + 
           ((8*(19 - 24*z + 19*z^2))/(3*(1 + z)) + (64*(1 + z^2)*H[-1, z])/
              (1 + z) - (32*H[0, z])/(1 + z))*H[0, -1, z] + 
           (-10*(1 + z) + (32*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] - 
           (64*(1 + z^2)*H[0, -1, -1, z])/(1 + z) - 
           (32*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
           (16*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) + 
           (16*(3 + z)*(1 + z^2)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, 1, -1, z])/(1 + z))) + 
       CF^3*((128*z2^2*Delta[1 - z])/5 + (3*(-182 + 77*plu + 278*z - 96*z^2 + 
            24*Delta[1 - z] - 24*z*Delta[1 - z]))/(2*(-1 + z)) - 
         (4*z3*(-73 + 56*plu - 41*z + 56*plu*z - 31*z^2 + 49*z^3 + 
            18*Delta[1 - z] - 18*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
         ((-79 + 122*z - 97*z^2)/(-1 + z) - (16*(1 + 8*z + z^2)*H[-1, z])/
            (1 + z) + (64*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
         ((-17 - 93*z + 5*z^2 + 33*z^3)/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
         (2*(-5 + 3*z - 3*z^2 + 21*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-3*(-7 + 66*plu - 64*z + 71*z^2))/(-1 + z) + 
           (24*(-6 + z)*z*H[0, z])/(-1 + z) + (40*(1 + z^2)*H[0, z]^2)/
            (-1 + z))*H[1, z] + (4*(-5 + 11*z) + (88*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^2 + (32*(-1 + 2*plu + z^2)*H[1, z]^3)/
          (-1 + z) + z2*((2*(21 + 36*plu + 85*z + 36*plu*z - 45*z^2 - 
              61*z^3 - 27*Delta[1 - z] + 27*z^2*Delta[1 - z]))/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-11 + 13*z + 3*z^2 + 43*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (112*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)) + 
         ((16*(1 + 8*z + z^2))/(1 + z) - (128*(1 + z^2)*H[-1, z])/(1 + z) + 
           (64*H[0, z])/(1 + z))*H[0, -1, z] + 
         (98*(1 + z) - (64*(1 + z^2)*H[-1, z])/(1 + z) + 
           (8*(1 + 11*z^2)*H[0, z])/(-1 + z))*H[0, 1, z] + 
         (128*(1 + z^2)*H[0, -1, -1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
         (32*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) - 
         (4*(27 + 11*z + 37*z^2 + 21*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 40*(1 + z)*H[0, 1, 1, z]))*
      Log[Q2/mu2]^2 + ((-121*CA^2*CF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(27*(-1 + z)) - 
       (16*CF*NF^2*TF^2*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(27*(-1 + z)) + CF^2*NF*TF*
        ((-32*z2*Delta[1 - z])/3 - (2*(-20 + 24*plu + 16*z + 4*z^2 + 
            9*Delta[1 - z] - 9*z*Delta[1 - z]))/(3*(-1 + z)) + 
         (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
         (32*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z))) + 
       CA*((88*CF*NF*TF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
            3*z*Delta[1 - z]))/(27*(-1 + z)) + CF^2*((88*z2*Delta[1 - z])/3 + 
           (11*(-20 + 24*plu + 16*z + 4*z^2 + 9*Delta[1 - z] - 
              9*z*Delta[1 - z]))/(6*(-1 + z)) - (22*(1 + 3*z^2)*H[0, z])/
            (3*(-1 + z)) - (88*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z)))) + 
       CF^3*((64*z3*Delta[1 - z])/3 + (8*z2*(-3 + 4*plu + 3*z^2 + 
            3*Delta[1 - z] - 3*z*Delta[1 - z]))/(-1 + z) + 
         (26 - 36*plu - 16*z - 10*z^2 - 9*Delta[1 - z] + 9*z*Delta[1 - z])/
          (2*(-1 + z)) + (2*(1 + 8*z + 3*z^2)*H[0, z])/(-1 + z) - 
         (2*(1 + 7*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((8*(-5 + 6*plu + 4*z + z^2))/(-1 + z) - (16*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z] - (16*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         8*(1 + z)*H[0, 1, z]))*Log[Q2/mu2]^3), 
 CqF3D33[z] -> as[MS]^3*
   ((D33*NF*((70016*(-1 + z))/27 - (128*(28 + 15*z)*z5)/3 + 
       ((16*(-4192 + 3681*z))/27 + (32*(1 + z)*(18 - 239*z + 18*z^2)*
           H[-1, z])/(27*z) + (64*(1 + z)*(134 - 245*z + 134*z^2)*H[-1, z]^2)/
          (27*z) - (320*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z]^3)/(27*z))*
        H[0, z] + ((-16*(1342 - 77*z + 18*z^2))/27 - 
         (64*(1 + z)*(134 - 107*z + 134*z^2)*H[-1, z])/(27*z) + 
         (8*(1 + z)*(56 - 59*z + 56*z^2)*H[-1, z]^2)/(3*z))*H[0, z]^2 + 
       ((32*(-6 - 261*z + 268*z^2))/81 - (224*(1 + z)*(8 - 5*z + 8*z^2)*
           H[-1, z])/(27*z))*H[0, z]^3 + (128*z^2*H[0, z]^4)/9 - 
       (32*H[0, z]^5)/15 + z2^2*((32*(-291 - 201*z + 364*z^2))/45 - 
         (128*(51 + 20*z)*H[0, z])/15) + ((61840*(-1 + z))/27 + 
         1024*(-1 + z)*H[0, z] + (848*(-1 + z)*H[0, z]^2)/9 + 
         (64*(-1 + z)*(4 - 11*z + 4*z^2)*H[0, z]^3)/(27*z))*H[1, z] + 
       ((7280*(-1 + z))/9 + (176*(-1 + z)*H[0, z])/3 + 
         (8*(-1 + z)*(28 + 67*z + 28*z^2)*H[0, z]^2)/(9*z))*H[1, z]^2 + 
       ((-32*(1 + z)*(18 - 239*z + 18*z^2))/(27*z) - 
         (128*(1 + z)*(134 - 245*z + 134*z^2)*H[-1, z])/(27*z) + 
         (320*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z]^2)/(9*z) + 
         ((64*(268 - 243*z + 693*z^2))/(27*z) - 
           (160*(1 + z)*(8 - 5*z + 8*z^2)*H[-1, z])/(3*z))*H[0, z] - 
         (64*(-4 - 15*z^2 + 6*z^3)*H[0, z]^2)/(9*z) - 
         (448*(-1 + z)*H[0, z]^3)/9 + 128*(-1 + z)*H[0, z]*H[1, z])*
        H[0, -1, z] + ((-256*(1 - 3*z + 3*z^2))/(3*z) - 160*(-1 + z)*H[0, z])*
        H[0, -1, z]^2 + ((32*(-529 + 155*z))/27 - 
         (128*(1 + z)*(134 + 187*z + 134*z^2)*H[-1, z])/(27*z) + 
         (32*(1 + z)*(64 - 13*z + 64*z^2)*H[-1, z]^2)/(9*z) + 
         ((-224*(10 + 23*z))/9 - (64*(1 + z)*(8 + 7*z + 8*z^2)*H[-1, z])/
            (3*z))*H[0, z] + (16*(16 - 27*z + 99*z^2 + 12*z^3)*H[0, z]^2)/
          (9*z) + (128*(1 + z)*H[0, z]^3)/9 + ((-704*(-1 + z))/3 - 
           (128*(-1 + z)*(7 + 19*z + 7*z^2)*H[0, z])/(9*z))*H[1, z] + 
         (128*(-1 + z) - (256*(1 + z)*H[0, z])/3)*H[0, -1, z])*H[0, 1, z] + 
       ((-64*(-1 - 3*z - 15*z^2 + z^3))/(9*z) + (320*(1 + z)*H[0, z])/3)*
        H[0, 1, z]^2 + z3*((-64*(-99 + 150*z + 670*z^2))/27 + 
         (32*(1 + z)*(188 - 77*z + 188*z^2)*H[-1, z])/(9*z) - 
         (64*(-51 + 9*z + 110*z^2)*H[0, z])/9 + (1216*H[0, z]^2)/3 - 
         (896*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
         (1216*(-1 + z)*H[0, -1, z])/3 + (1792*(1 + z)*H[0, 1, z])/3) + 
       ((128*(1 + z)*(134 - 245*z + 134*z^2))/(27*z) - 
         (640*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z])/(9*z) + 
         (32*(56 - 33*z + 63*z^2 + 40*z^3)*H[0, z])/(3*z) + 
         (928*(-1 + z)*H[0, z]^2)/3 + (1280*(-1 + z)*H[0, -1, z])/3)*
        H[0, -1, -1, z] + ((128*(1 + z)*(134 + 187*z + 134*z^2))/(27*z) - 
         (64*(1 + z)*(64 - 13*z + 64*z^2)*H[-1, z])/(9*z) + 
         (64*(8 + 21*z + 9*z^2 + 8*z^3)*H[0, z])/(3*z))*H[0, -1, 1, z] + 
       ((256*(-67 + 135*z - 333*z^2 + 67*z^3))/(27*z) + 
         (32*(1 + z)*(8 + 3*z + 8*z^2)*H[-1, z])/z + 
         (128*(20 + 18*z - 21*z^2 + 36*z^3)*H[0, z])/(9*z) - 
         (448*H[0, z]^2)/3 - 256*(-1 + z)*H[1, z] + (64*(-1 + z)*H[0, -1, z])/
          3 + (512*(1 + z)*H[0, 1, z])/3)*H[0, 0, -1, z] + 
       ((32*(357 + 669*z + 536*z^2))/27 - (32*(1 + z)*(8 - 7*z + 8*z^2)*
           H[-1, z])/z + (32*(-16 - 15*z - 51*z^2 + 8*z^3)*H[0, z])/(9*z) - 
         96*(1 + z)*H[0, z]^2 + (256*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/
          (9*z) - (704*(-1 + z)*H[0, -1, z])/3 - (512*(1 + z)*H[0, 1, z])/3)*
        H[0, 0, 1, z] + ((128*(1 + z)*(134 + 187*z + 134*z^2))/(27*z) - 
         (64*(1 + z)*(64 - 13*z + 64*z^2)*H[-1, z])/(9*z) + 
         (64*(8 + 21*z + 9*z^2 + 8*z^3)*H[0, z])/(3*z))*H[0, 1, -1, z] + 
       ((-64*(152 + 53*z))/9 - (1280*(1 + z)*(2 + z + 2*z^2)*H[-1, z])/
          (9*z) + (32*(-28 - 75*z + 39*z^2 + 28*z^3)*H[0, z])/(9*z) - 
         96*(1 + z)*H[0, z]^2)*H[0, 1, 1, z] + 
       z2*((32*(1172 - 1019*z + 18*z^2))/27 - (64*(29 + 5*z)*z3)/3 + 
         (64*(1 + z)*(134 + 43*z + 134*z^2)*H[-1, z])/(9*z) - 
         (128*(1 + z)*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(3*z) + 
         ((-64*(186 - 69*z + 536*z^2))/27 + (128*(1 + z)*(16 - z + 16*z^2)*
             H[-1, z])/(3*z))*H[0, z] - (32*(-9 + 8*z + 26*z^2)*H[0, z]^2)/
          3 + (64*(4 + 3*z)*H[0, z]^3)/3 + 
         ((-32*(-1 + z)*(268 + 391*z + 268*z^2))/(27*z) - 
           (128*(-1 + z)*(7 + z + 7*z^2)*H[0, z])/(9*z))*H[1, z] - 
         (160*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(9*z) + 
         ((-32*(16 + 15*z + 55*z^2 + 24*z^3))/(3*z) + 256*(-1 + z)*H[0, z])*
          H[0, -1, z] + ((32*(20 + 105*z + 3*z^2 + 4*z^3))/(9*z) + 
           (128*(1 + z)*H[0, z])/3)*H[0, 1, z] - 
         (1280*(-1 + z)*H[0, -1, -1, z])/3 + (64*(25 + 11*z)*H[0, 0, -1, z])/
          3 + (64*(7 + 11*z)*H[0, 0, 1, z])/3 + (640*(1 + z)*H[0, 1, 1, z])/
          3) + ((640*(1 + z)*(4 - 7*z + 4*z^2))/(9*z) - 
         (1280*(-1 + z)*H[0, z])/3)*H[0, -1, -1, -1, z] + 
       (64*(1 + z)*(64 - 13*z + 64*z^2)*H[0, -1, -1, 1, z])/(9*z) + 
       ((32*(8 - 33*z + 31*z^2 + 8*z^3))/(3*z) + (128*(1 + 3*z)*H[0, z])/3)*
        H[0, -1, 0, 1, z] + (64*(1 + z)*(64 - 13*z + 64*z^2)*
         H[0, -1, 1, -1, z])/(9*z) + (1280*(1 + z)*(2 + z + 2*z^2)*
         H[0, -1, 1, 1, z])/(9*z) + ((-32*(1 + z)*(8 + 3*z + 8*z^2))/z - 
         (128*(-1 + z)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
       ((32*(1 + z)*(8 - 7*z + 8*z^2))/z + (512*(1 + z)*H[0, z])/3)*
        H[0, 0, -1, 1, z] + ((-64*(88 + 87*z - 57*z^2 + 124*z^3))/(9*z) + 
         (128*(1 + 16*z)*H[0, z])/3)*H[0, 0, 0, -1, z] + 
       ((64*(8 + 21*z - 18*z^2 + 32*z^3))/(9*z) + 128*(1 + z)*H[0, z])*
        H[0, 0, 0, 1, z] + ((32*(1 + z)*(8 - 7*z + 8*z^2))/z + 
         (512*(1 + z)*H[0, z])/3)*H[0, 0, 1, -1, z] + 
       ((64*(14 + 3*z + 21*z^2 + 26*z^3))/(9*z) - (256*H[0, z])/3)*
        H[0, 0, 1, 1, z] + (64*(1 + z)*(64 - 13*z + 64*z^2)*
         H[0, 1, -1, -1, z])/(9*z) + (1280*(1 + z)*(2 + z + 2*z^2)*
         H[0, 1, -1, 1, z])/(9*z) + (1280*(1 + z)*(2 + z + 2*z^2)*
         H[0, 1, 1, -1, z])/(9*z) + (640*(-1 + z)*H[0, -1, -1, 0, 1, z])/3 - 
       (2560*(-1 + z)*H[0, -1, 0, -1, -1, z])/3 - 
       (5120*(-1 + z)*H[0, 0, -1, -1, -1, z])/3 + 
       (64*(-1 + z)*H[0, 0, -1, 0, -1, z])/3 - 
       (256*(10 + 3*z)*H[0, 0, -1, 0, 1, z])/3 + 
       64*(-1 + z)*H[0, 0, 0, -1, -1, z] + 64*(-19 + 3*z)*
        H[0, 0, 0, -1, 1, z] - (256*(-5 + 18*z)*H[0, 0, 0, 0, -1, z])/3 - 
       (256*(2 + z)*H[0, 0, 0, 0, 1, z])/3 + 64*(-19 + 3*z)*
        H[0, 0, 0, 1, -1, z] + 256*H[0, 0, 0, 1, 1, z] + 
       (64*(-19 + 3*z)*H[0, 0, 1, 0, -1, z])/3 + (512*H[0, 0, 1, 0, 1, z])/
        3))/NC + (D33*NF*((-6400*(-1 + z))/3 + 32*(3 + 5*z)*z2^2 + 
       z3*((256*(3 + 5*z^2))/3 - 256*H[0, z]) + 
       ((32*(100 + 9*z))/3 - (832*(1 + z)*H[-1, z])/3 - 
         (64*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z]^2)/(3*z))*H[0, z] + 
       ((16*(38 + 29*z))/3 + (32*(1 + z)*(8 - 5*z + 8*z^2)*H[-1, z])/(3*z))*
        H[0, z]^2 - (32*(3 + 8*z^2)*H[0, z]^3)/9 + (16*H[0, z]^4)/3 + 
       ((-2912*(-1 + z))/3 + 48*(-1 + z)*H[0, z]^2)*H[1, z] + 
       ((832*(1 + z))/3 + (128*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, z])/(3*z) - 
         (256*(2 + 3*z^2)*H[0, z])/(3*z) + 64*(-1 + z)*H[0, z]^2)*
        H[0, -1, z] + 128*(-1 + z)*H[0, -1, z]^2 + 
       ((1312*(1 + z))/3 + (256*(1 + z)*(2 + z + 2*z^2)*H[-1, z])/(3*z) - 
         96*(-1 + z)*H[0, z] - 32*(1 + z)*H[0, z]^2)*H[0, 1, z] + 
       z2*((-32*(67 + 41*z))/3 - (64*(1 + z)*(4 - z + 4*z^2)*H[-1, z])/z + 
         (32*(3 + 27*z + 32*z^2)*H[0, z])/3 - 32*(5 + 3*z)*H[0, z]^2 + 
         (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 
         128*(-1 + z)*H[0, -1, z] - 128*(1 + z)*H[0, 1, z]) + 
       ((-128*(1 + z)*(4 - 7*z + 4*z^2))/(3*z) - 256*(-1 + z)*H[0, z])*
        H[0, -1, -1, z] - (256*(1 + z)*(2 + z + 2*z^2)*H[0, -1, 1, z])/
        (3*z) + ((-64*(-8 + 3*z - 21*z^2 + 8*z^3))/(3*z) - 
         128*(-1 + z)*H[0, z])*H[0, 0, -1, z] + 
       ((-64*(3 + 9*z + 8*z^2))/3 + 128*(1 + z)*H[0, z])*H[0, 0, 1, z] - 
       (256*(1 + z)*(2 + z + 2*z^2)*H[0, 1, -1, z])/(3*z))*Log[Q2/mu2])/NC), 
 CqG1NS[z, MS] -> Delta[1 - z] + 
   as[MS]*(CF*(-4*z2*Delta[1 - z] + (-4 + 3*plu + 2*z + 2*z^2 + 
         9*Delta[1 - z] - 9*z*Delta[1 - z])/(-1 + z) + 
       (2*(1 + z^2)*H[0, z])/(-1 + z) + (2*(-1 + 2*plu + z^2)*H[1, z])/
        (-1 + z)) + (CF*(2 - 4*plu - 2*z^2 - 3*Delta[1 - z] + 
        3*z*Delta[1 - z])*Log[Q2/mu2])/(-1 + z)) + 
   as[MS]^2*(CF*NF*TF*((8*z3*Delta[1 - z])/3 + 
       (4*z2*(4*plu + 4*z^2 - 19*Delta[1 - z] + 19*z*Delta[1 - z]))/
        (3*(-1 + z)) + (464 - 988*plu + 744*z - 1208*z^2 - 
         1371*Delta[1 - z] + 1371*z*Delta[1 - z])/(54*(-1 + z)) - 
       (4*(10 - 6*z + 15*z^2)*H[0, z])/(3*(-1 + z)) - 
       (10*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
       ((-4*(-10 + 29*plu - 18*z + 28*z^2))/(9*(-1 + z)) - 
         (8*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
       (4*(-1 + 2*plu + z^2)*H[1, z]^2)/(3*(-1 + z)) - 
       (8*(1 + z^2)*H[0, 1, z])/(3*(-1 + z))) + 
     CA*CF*((71*z2^2*Delta[1 - z])/5 + 
       (5*(-1808 + 2524*plu - 456*z + 2264*z^2 + 3279*Delta[1 - z] - 
          3279*z*Delta[1 - z]))/(216*(-1 + z)) - 
       (4*z3*(-24 + 30*plu - 39*z + 30*plu*z + 18*z^2 - 9*z^3 + 
          35*Delta[1 - z] - 35*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((146 - 28*z + 117*z^2 + 243*z^3)/(3*(-1 + z)*(1 + z)) + 
         (4*(1 + z)*(2 - z + 2*z^2)*H[-1, z])/z - (4*(-1 + z)^2*H[-1, z]^2)/
          (1 + z))*H[0, z] + ((103 - 12*z + 43*z^2 - 24*z^3)/(6*(-1 + z)) + 
         (4*(2 - z + 2*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       (2*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) + 
       ((-62 + 367*plu - 324*z + 386*z^2)/(9*(-1 + z)) + 
         (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (2*(1 + z)^2*H[0, z]^2)/
          (-1 + z))*H[1, z] + ((11*(-1 + 2*plu + z^2))/(3*(-1 + z)) - 
         (2*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       z2*((-36 - 44*plu + 12*z - 44*z^2 + 24*z^3 + 251*Delta[1 - z] - 
           251*z*Delta[1 - z])/(3*(-1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z])/
          (1 + z) - (8*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
         (8*(plu + z + z^2)*H[1, z])/(-1 + z)) + 
       ((-4*(1 + z)*(2 - z + 2*z^2))/z + (8*(-1 + z)^2*H[-1, z])/(1 + z) + 
         (8*(2 + z + 3*z^2)*H[0, z])/((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((-2*(-23 + z^2))/(3*(-1 + z)) + (8*(1 + z^2)*H[-1, z])/(1 + z) - 
         (4*(1 + z)^2*H[0, z])/(-1 + z) + (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] - (8*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) - 
       (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
       (8*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(3 + 3*z + 5*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - (12*(1 + z^2)*H[0, 1, 1, z])/
        (-1 + z)) + CF^2*(6*z2^2*Delta[1 - z] + 
       (568 - 204*plu - 728*z + 160*z^2 - 331*Delta[1 - z] + 
         331*z*Delta[1 - z])/(8*(-1 + z)) + 
       (2*z3*(-12 + 4*plu - 32*z + 4*plu*z + 4*z^2 - 32*z^3 + 
          39*Delta[1 - z] - 39*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
       ((-37 + 17*z - 40*z^2 - 62*z^3)/((-1 + z)*(1 + z)) - 
         (8*(1 + z)*(2 - z + 2*z^2)*H[-1, z])/z + (8*(-1 + z)^2*H[-1, z]^2)/
          (1 + z))*H[0, z] + ((-21 - 2*z + 18*z^2 + 8*z^3)/(-1 + z) - 
         (8*(2 - z + 2*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       ((-7 + 5*z + 3*z^2 + 15*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
       ((-6 - 27*plu + 28*z - 22*z^2)/(-1 + z) + (12*(1 + 2*z^2)*H[0, z])/
          (-1 + z) + (2*(5 - 4*z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
       ((2*(-5 + 9*plu - 2*z + 7*z^2))/(-1 + z) + (16*(1 + z^2)*H[0, z])/
          (-1 + z))*H[1, z]^2 + (4*(-1 + 2*plu + z^2)*H[1, z]^3)/(-1 + z) + 
       z2*((56 - 36*plu + 8*z - 36*z^2 - 16*z^3 - 69*Delta[1 - z] + 
           69*z*Delta[1 - z])/(-1 + z) + (8*(3 - 2*z + 3*z^2)*H[-1, z])/
          (1 + z) - (8*(1 + 3*z + 3*z^2 + 5*z^3)*H[0, z])/
          ((-1 + z)*(1 + z)) - (16*(-1 + 2*plu - z + z^2)*H[1, z])/
          (-1 + z)) + ((8*(1 + z)*(2 - z + 2*z^2))/z - 
         (16*(-1 + z)^2*H[-1, z])/(1 + z) - (16*(2 + z + 3*z^2)*H[0, z])/
          ((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((4*(-6 - 4*z + 7*z^2))/(-1 + z) - (16*(1 + z^2)*H[-1, z])/(1 + z) + 
         (8*z*(2 + z)*H[0, z])/(-1 + z) - (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] + (16*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) + 
       (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
       (16*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(-3 - 3*z - 7*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
       (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + (8*(1 + 2*z^2)*H[0, 1, 1, z])/
        (-1 + z)) + (CF*NF*TF*((-32*z2*Delta[1 - z])/3 + 
         (2*(-20 + 58*plu - 36*z + 56*z^2 + 57*Delta[1 - z] - 
            57*z*Delta[1 - z]))/(9*(-1 + z)) + (16*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) + (8*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z))) + 
       CA*CF*(-12*z3*Delta[1 - z] + (-92 - 734*plu + 1116*z - 1024*z^2 - 
           645*Delta[1 - z] + 645*z*Delta[1 - z])/(18*(-1 + z)) + 
         (8*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 11*Delta[1 - z] + 
            11*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
         ((-4*(17 + 5*z^2))/(3*(-1 + z)) - (8*(1 + z^2)*H[-1, z])/(1 + z))*
          H[0, z] - (4*(1 + z^2)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
         (22*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z)) + 
         (8*(1 + z^2)*H[0, -1, z])/(1 + z)) + 
       CF^2*(40*z3*Delta[1 - z] + (3*(30*plu - 36*z + 36*z^2 + 
            17*Delta[1 - z] - 17*z*Delta[1 - z]))/(2*(-1 + z)) + 
         (4*z2*(-7 + 8*plu - 3*z + 8*plu*z + 3*z^2 + 7*z^3 + 3*Delta[1 - z] - 
            3*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
         ((-4*(-6 - 4*z + 7*z^2))/(-1 + z) + (16*(1 + z^2)*H[-1, z])/(1 + z))*
          H[0, z] - (4*(-1 + z + z^2 + 3*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
         ((-4*(-2 + 3*plu - 2*z + 4*z^2))/(-1 + z) - (24*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z] - (12*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(1 + z^2)*H[0, -1, z])/(1 + z) - 4*(1 + z)*H[0, 1, z]))*
      Log[Q2/mu2] + ((11*CA*CF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(6*(-1 + z)) - 
       (2*CF*NF*TF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 3*z*Delta[1 - z]))/
        (3*(-1 + z)) + CF^2*(-8*z2*Delta[1 - z] + 
         (20 - 24*plu - 16*z - 4*z^2 - 9*Delta[1 - z] + 9*z*Delta[1 - z])/
          (2*(-1 + z)) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
         (8*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)))*Log[Q2/mu2]^2) + 
   as[MS]^3*(CF*NF^2*TF^2*((-128*z2^2*Delta[1 - z])/27 + 
       (2*(520 + 17428*plu - 40392*z + 39872*z^2 + 28551*Delta[1 - z] - 
          28551*z*Delta[1 - z]))/(729*(-1 + z)) + 
       (32*z3*(-24 + 12*plu - 12*z^2 + 19*Delta[1 - z] - 19*z*Delta[1 - z]))/
        (81*(-1 + z)) + (16*(421 - 500*z + 724*z^2)*H[0, z])/(81*(-1 + z)) + 
       (16*(178 - 114*z + 241*z^2)*H[0, z]^2)/(81*(-1 + z)) + 
       (368*(1 + z^2)*H[0, z]^3)/(81*(-1 + z)) + 
       ((16*(-32 + 235*plu - 342*z + 374*z^2))/(81*(-1 + z)) + 
         (32*(19 - 18*z + 28*z^2)*H[0, z])/(27*(-1 + z)) + 
         (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z] + 
       ((16*(-10 + 29*plu - 18*z + 28*z^2))/(27*(-1 + z)) + 
         (32*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z]^2 + 
       (32*(-1 + 2*plu + z^2)*H[1, z]^3)/(27*(-1 + z)) + 
       z2*((-16*(24 + 58*plu - 60*z + 112*z^2 - 215*Delta[1 - z] + 
            215*z*Delta[1 - z]))/(27*(-1 + z)) - (64*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) - (64*(-1 + 2*plu + z^2)*H[1, z])/(9*(-1 + z))) + 
       ((64*(11 - 6*z + 14*z^2))/(27*(-1 + z)) + (64*(1 + z^2)*H[0, z])/
          (9*(-1 + z)))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, 1, z])/
        (9*(-1 + z))) + CF^2*NF*TF*((-1184*z5*Delta[1 - z])/9 + 
       (-17454 + 2003*plu + 26938*z - 9484*z^2 + 1023*Delta[1 - z] - 
         1023*z*Delta[1 - z])/(54*(-1 + z)) - 
       (16*z2^2*(435 + 270*plu - 429*z + 270*plu*z + 912*z^2 + 408*z^3 - 
          2059*Delta[1 - z] + 2059*z^2*Delta[1 - z]))/
        (135*(-1 + z)*(1 + z)) + ((10351 + 16031*z + 26771*z^2 + 4387*z^3)/
          (81*(-1 + z)*(1 + z)) + (32*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
            423*z^4)*H[-1, z])/(81*z*(1 + z)) - 
         (64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
         (256*(1 - 3*z + z^2)*H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
       ((-2*(-10653 - 5998*z + 2590*z^2 + 7431*z^3 + 3384*z^4))/
          (81*(-1 + z)*(1 + z)) + (64*(27 + 91*z + 48*z^2 + 91*z^3 + 27*z^4)*
           H[-1, z])/(27*z*(1 + z)) - (64*(4 - 9*z + 4*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^2 + 
       ((-2*(-2179 - 1947*z + 2285*z^2 + 4245*z^3 + 864*z^4))/
          (81*(-1 + z)*(1 + z)) + (32*(25 - 18*z + 25*z^2)*H[-1, z])/
          (27*(1 + z)))*H[0, z]^3 + ((93 - 91*z - 89*z^2 - 273*z^3)*
         H[0, z]^4)/(27*(-1 + z)*(1 + z)) + 
       ((-1283 + 166*plu + 2896*z - 1613*z^2)/(9*(-1 + z)) - 
         (4*(4771 - 5862*z + 8758*z^2)*H[0, z])/(81*(-1 + z)) - 
         (4*(893 - 774*z + 1136*z^2)*H[0, z]^2)/(27*(-1 + z)) - 
         (8*(89 - 72*z + 89*z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
       ((-2*(-46 + 683*plu - 862*z + 908*z^2))/(9*(-1 + z)) + 
         (8*(-186 + 118*z - 243*z^2 + 42*z^3)*H[0, z])/(9*(-1 + z)) - 
         (364*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^2 + 
       ((-8*(-27 + 70*plu - 28*z + 55*z^2))/(9*(-1 + z)) - 
         (32*(19 + 3*z + 19*z^2)*H[0, z])/(27*(-1 + z)))*H[1, z]^3 - 
       (40*(-1 + 2*plu + z^2)*H[1, z]^4)/(9*(-1 + z)) + 
       z3*((4*(1661 + 810*plu + 377*z + 810*plu*z + 1715*z^2 + 5087*z^3 - 
            792*z^4 - 6066*Delta[1 - z] + 6066*z^2*Delta[1 - z]))/
          (27*(-1 + z)*(1 + z)) - (128*(1 - 6*z + z^2)*H[-1, z])/
          (9*(1 + z)) + (8*(257 + 297*z + 239*z^2 + 375*z^3)*H[0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(41 + 42*plu - 36*z + 83*z^2)*H[1, z])/
          (9*(-1 + z))) + ((-32*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
            423*z^4))/(81*z*(1 + z)) + (128*(3 + 7*z - 12*z^2 + 7*z^3 + 
            3*z^4)*H[-1, z])/(9*z*(1 + z)) - (256*(1 - 3*z + z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((-64*(-6 - 38*z - 25*z^2 - 33*z^3 + 12*z^4 + 
              12*z^5))/(9*(-1 + z)*z*(1 + z)) + (128*(-1 + z)^2*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (64*(3 + 3*z + 2*z^2)*H[0, z]^2)/
          (3*(-1 + z)) + (128*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*
        H[0, -1, z] + ((-4*(-385 - 228*z + 165*z^2))/(9*(-1 + z)) + 
         (128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4)*H[-1, z])/(27*z*(1 + z)) + 
         (8*(181 - 54*z - 512*z^2 + 252*z^3)*H[0, z])/(27*(-1 + z)) - 
         (8*(-5 + 16*z + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-16*(-61 + 58*z - 94*z^2 + 84*z^3))/(9*(-1 + z)) + 
           (16*(5 - 12*z + 5*z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] + 
         (16*(5 + 12*z + 5*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
         (128*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*H[0, 1, z] + 
       (8*(5 - 72*z + 5*z^2)*H[0, 1, z]^2)/(9*(-1 + z)) + 
       z2*((-704*z3*Delta[1 - z])/9 + (2*(-20306 + 12678*plu - 25894*z + 
            12678*plu*z + 2818*z^2 + 20486*z^3 + 6768*z^4 + 
            16473*Delta[1 - z] - 16473*z^2*Delta[1 - z]))/
          (81*(-1 + z)*(1 + z)) - (64*(27 + 107*z + 60*z^2 + 107*z^3 + 
            27*z^4)*H[-1, z])/(27*z*(1 + z)) + 
         (128*(1 - 3*z + z^2)*H[-1, z]^2)/(9*(1 + z)) + 
         ((4*(359 - 453*z + 2591*z^2 + 4851*z^3 + 1080*z^4))/
            (27*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z] + (4*(93 + 133*z + 231*z^2 + 271*z^3)*
           H[0, z]^2)/(9*(-1 + z)*(1 + z)) + 
         ((16*(12 - 92*z + 189*plu*z - 108*z^2 + 121*z^3 + 54*z^4))/
            (9*(-1 + z)*z) + (16*(19 - 28*z + 19*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] + (16*(-17 + 42*plu - 30*z + 25*z^2)*H[1, z]^2)/
          (9*(-1 + z)) - (64*(1 + 9*z + 3*z^2 + 3*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 18*z + 4*z^2)*H[0, 1, z])/
          (9*(-1 + z))) + ((-128*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/
          (9*z*(1 + z)) + (512*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) - 
         (128*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
       ((-128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((128*(9 - 50*z - 118*z^2 - 56*z^3 - 28*z^4 + 9*z^5))/
          (27*(-1 + z)*z*(1 + z)) + (256*(1 - 3*z + z^2)*H[-1, z])/
          (9*(1 + z)) - (128*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) - (256*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
        H[0, 0, -1, z] + ((-4*(-479 - 183*z - 605*z^2 + 1539*z^3 + 1800*z^4))/
          (27*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (16*(17 - 24*z + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
         (64*(4 + 21*z + 4*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
       ((-128*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
       ((16*(-70 + 120*z - 191*z^2 + 126*z^3))/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (32*(2 - 4*z + 5*z^2)*H[0, z])/(3*(-1 + z)) - 
         (64*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] - 
       (512*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) + 
       (256*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) - 
       (256*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) - 
       (128*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) - 
       (448*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) + 
       (8*(89 + 57*z + 95*z^2 + 63*z^3)*H[0, 0, 0, 1, z])/
        (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[0, 0, 1, -1, z])/
        (9*(1 + z)) - (16*(35 + 43*z + 65*z^2 + 25*z^3)*H[0, 0, 1, 1, z])/
        (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[0, 1, -1, 1, z])/
        (9*(1 + z)) + (256*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) - 
       (16*(-3 - 16*z + 3*z^2)*H[0, 1, 1, 1, z])/(3*(-1 + z))) + 
     CF^3*((4184*z2^3*Delta[1 - z])/315 - (304*z3^2*Delta[1 - z])/3 + 
       (-245396 + 9009*plu + 472774*z - 227378*z^2 + 21765*Delta[1 - z] - 
         21765*z*Delta[1 - z])/(72*(-1 + z)) - 
       (8*z5*(-951 + 162*plu - 489*z + 162*plu*z - 377*z^2 + 153*z^3 + 
          465*Delta[1 - z] - 465*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((-44057 - 13185*z + 70259*z^2 + 15867*z^3)/(36*(-1 + z)*(1 + z)) - 
         (4*(462 + 1579*z + 1934*z^2 + 1135*z^3 + 186*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (4*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) - (8*(12 - 15*z - 124*z^2 + 23*z^3 + 
            12*z^4)*H[-1, z]^3)/(9*z*(1 + z)) + 
         (8*(3 - 2*z + 3*z^2)*H[-1, z]^4)/(1 + z))*H[0, z] + 
       ((-5431 + 13511*z + 4996*z^2 - 15842*z^3 + 744*z^4)/
          (18*(-1 + z)*(1 + z)) - (4*(488 - 458*z - 11*z^2 - 53*z^3 - 
            29*z^4 - 449*z^5 + 488*z^6)*H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (2*(216 + 421*z + 318*z^2 + 509*z^3 + 216*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (16*(41 - 25*z + 41*z^2)*H[-1, z]^3)/(3*(1 + z)))*
        H[0, z]^2 + ((999 + 1674*z - 943*z^2 - 1305*z^3 - 2104*z^4 - 
           369*z^5 + 1952*z^6)/(27*(-1 + z)^2*(1 + z)^2) - 
         (4*(96 + 382*z + 620*z^2 + 403*z^3 + 96*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (4*(473 - 144*z + 473*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((-267 - 1491*z + 1313*z^2 + 4257*z^3 - 1265*z^4 - 
           4041*z^5 - 197*z^6 + 1275*z^7 + 480*z^8)/(36*(-1 + z)^3*
           (1 + z)^3) - (2*(69 - 20*z + 69*z^2)*H[-1, z])/(3*(1 + z)))*
        H[0, z]^4 + ((-53 + 15*z - 99*z^2 + 105*z^3)*H[0, z]^5)/
        (30*(-1 + z)*(1 + z)) + ((-33203 + 3366*plu + 65680*z - 32477*z^2)/
          (36*(-1 + z)) + ((-2667 + 4724*z - 3248*z^2)*H[0, z])/
          (3*(-1 + z)) + ((-686 + 790*z - 659*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (8*(12 - 11*z + 13*z^2 + z^3 + 12*z^4)*H[0, z]^3)/(9*(-1 + z)*z) - 
         (2*(7 + 20*z + 7*z^2)*H[0, z]^4)/(3*(-1 + z)))*H[1, z] + 
       ((-3146 - 837*plu + 7270*z - 4124*z^2)/(6*(-1 + z)) + 
         ((-473 + 72*z - 343*z^2)*H[0, z])/(3*(-1 + z)) + 
         (2*(22 + 96*z - 248*z^2 + 117*z^3 + 22*z^4)*H[0, z]^2)/
          (3*(-1 + z)*z) - (8*(19 + 36*z + 19*z^2)*H[0, z]^3)/(9*(-1 + z)))*
        H[1, z]^2 + ((-1 - 36*plu + 16*z - 15*z^2)/(-1 + z) + 
         (4*(185 - 120*z + 259*z^2)*H[0, z])/(9*(-1 + z)) + 
         (4*(9 + 28*z + 9*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^3 + 
       ((6*(-2 + 5*plu - 2*z + 4*z^2))/(-1 + z) + (28*(1 + z^2)*H[0, z])/
          (-1 + z))*H[1, z]^4 + (4*(-1 + 2*plu + z^2)*H[1, z]^5)/(-1 + z) + 
       z2^2*((2*(-451 + 1575*plu - 3929*z + 1575*plu*z + 818*z^2 - 
            3150*plu*z^2 + 8588*z^3 - 3150*plu*z^3 - 487*z^4 + 1575*plu*z^4 - 
            4913*z^5 + 1575*plu*z^5 - 576*z^6 + 526*z^7 + 296*z^8 + 
            3222*Delta[1 - z] - 9666*z^2*Delta[1 - z] + 
            9666*z^4*Delta[1 - z] - 3222*z^6*Delta[1 - z]))/
          (15*(-1 + z)^3*(1 + z)^3) - (8*(61 - 354*z + 61*z^2)*H[-1, z])/
          (15*(1 + z)) + (4*(1187 + 695*z + 1445*z^2 + 393*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) + (8*(170 + 47*plu - 150*z + 217*z^2)*
           H[1, z])/(5*(-1 + z))) + 
       ((4*(462 + 1579*z + 1934*z^2 + 1135*z^3 + 186*z^4))/(9*z*(1 + z)) - 
         (8*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (8*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4)*
           H[-1, z]^2)/(3*z*(1 + z)) - (32*(3 - 2*z + 3*z^2)*H[-1, z]^3)/
          (1 + z) + ((8*(488 - 105*z + 29*z^2 + 135*z^3 - 1729*z^4 - 30*z^5 + 
              1164*z^6))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (8*(192 + 465*z + 490*z^2 + 499*z^3 + 192*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (16*(65 - 38*z + 65*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(48 + 120*z - 244*z^2 - 233*z^3 + 543*z^4 - 
              159*z^5 - 187*z^6 + 120*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (8*(31 + 12*z + 31*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 - 
         (16*(7 + 31*z - 10*z^2 + 40*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-16*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4)*H[0, z])/
            (3*(-1 + z)*z) - (32*(14 - 9*z + 14*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(35 + 24*z + 35*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-16*(-6 + 56*z + 14*z^2 + 40*z^3 + 85*z^4))/
          (3*(-1 + z)*z*(1 + z)) + (16*(1 + z^2)*H[-1, z])/(1 + z) - 
         (16*(43 + 104*z + 56*z^2 + 85*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(89 + 12*z + 89*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z]^2 + 
       ((-2*(-529 - 3820*z - 359*z^2 + 3508*z^3))/(9*(-1 + z)*(1 + z)) - 
         (8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 625*z^5 + 488*z^6)*
           H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (16*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (32*(43 - 28*z + 43*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((2*(-461 - 1083*z - 190*z^2 + 624*z^3))/(3*(-1 + z)*(1 + z)) - 
           (32*(6 + 79*z + 110*z^2 + 79*z^3 + 6*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (32*(59 - 6*z + 59*z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((-2*(48 + 153*z + 340*z^2 - 395*z^3 + 4*z^4))/
            (3*(-1 + z)*z) - (64*(11 + 3*z + 11*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 + (4*(-1 - 9*z + 29*z^2 + 5*z^3)*H[0, z]^3)/
          (3*(-1 + z)*(1 + z)) + ((-4*(151 - 338*z + 102*z^2))/(3*(-1 + z)) - 
           (8*(22 - 40*z - 160*z^2 - 75*z^3 + 22*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(73 + 108*z + 73*z^2)*H[0, z]^2)/
            (3*(-1 + z)))*H[1, z] + ((-8*(2 + 2*z + 5*z^2))/(-1 + z) + 
           (8*(33 - 28*z + 33*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(-1 + z) + 
         ((-16*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4))/(3*(-1 + z)*z) + 
           (64*(15 + 29*z + 21*z^2 + 11*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(35 + 24*z + 35*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((8*(11 - 37*z - 57*z^2 - 22*z^3 + 10*z^4 + 11*z^5))/
          (3*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (4*(75 + 50*z + 39*z^2)*H[0, z])/(3*(1 + z)) - 
         (16*(29 - 54*z + 29*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       z3*((-2*(4032 - 1233*plu + 2256*z - 1233*plu*z - 3238*z^2 + 
            1233*plu*z^2 - 4806*z^3 + 1233*plu*z^3 - 5914*z^4 + 2502*z^5 + 
            4880*z^6 + 1431*Delta[1 - z] - 2862*z^2*Delta[1 - z] + 
            1431*z^4*Delta[1 - z]))/(9*(-1 + z)^2*(1 + z)^2) + 
         (4*(528 + 1527*z + 1306*z^2 + 1657*z^3 + 528*z^4)*H[-1, z])/
          (3*z*(1 + z)) - (816*(2 - z + 2*z^2)*H[-1, z]^2)/(1 + z) + 
         ((-2*(-989 - 1229*z + 3811*z^2 + 5795*z^3 - 3167*z^4 - 7847*z^5 - 
              783*z^6 + 3313*z^7 + 1288*z^8))/(3*(-1 + z)^3*(1 + z)^3) + 
           (32*(67 - 21*z + 67*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (2*(-429 + 323*z - 491*z^2 + 1045*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(116 - 179*z + 270*plu*z - 434*z^2 + 
              219*z^3 + 116*z^4))/(3*(-1 + z)*z) + 
           (32*(40 + 57*z + 40*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (8*(65 - 2*plu + 6*z + 63*z^2)*H[1, z]^2)/(-1 + z) + 
         (8*(245 + 717*z + 239*z^2 + 447*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-92 - z - 104*z^2 + 113*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((8*(488 - 61*z - 492*z^2 - 31*z^3 + 488*z^4))/(9*z*(1 + z)) - 
         (16*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (96*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(-216 - 49*z + 31*z^2 + 151*z^3 + 647*z^4 + 192*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(33 - 19*z + 33*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (8*(121 + 269*z + 147*z^2 + 303*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(53 - 18*z + 47*z^2)*H[0, -1, z])/
          (3*(-1 + z)) - (32*(89 + 12*z + 89*z^2)*H[0, 1, z])/(3*(-1 + z)))*
        H[0, -1, -1, z] + ((8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 
            625*z^5 + 488*z^6))/(9*(-1 + z)^2*z*(1 + z)) - 
         (32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 180*z - 56*z^2 + 99*z^3 + 143*z^4 + 36*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(59 - 6*z + 59*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (32*(-8 + 21*z - 11*z^2 + 36*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (32*(35 + 24*z + 35*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/
          (3*(-1 + z)) + (32*(15 + 16*z + 15*z^2)*H[0, 1, z])/(-1 + z))*
        H[0, -1, 1, z] + ((8*(-488 + 240*z - 527*z^2 - 334*z^3 + 3376*z^4 - 
            418*z^5 - 2289*z^6 + 488*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
         (8*(168 + 341*z + 321*z^2 + 168*z^3)*H[-1, z])/(3*z) - 
         (32*(24 - 13*z + 24*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(158 + 242*z - 517*z^2 - 315*z^3 + 844*z^4 - 12*z^5 - 733*z^6 + 
              133*z^7 + 264*z^8))/(3*(-1 + z)^3*(1 + z)^3) - 
           (16*(51 - 52*z + 51*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
         (8*(-49 + 231*z - 261*z^2 + 175*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((32*(24 - 58*z + 64*z^2 - 27*z^3 + 24*z^4))/
            (3*(-1 + z)*z) + (160*(5 - 6*z + 5*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] - (32*(35 + 24*z + 35*z^2)*H[1, z]^2)/(3*(-1 + z)) + 
         (32*(-21 + 102*z + 10*z^2 + 65*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(44 + 63*z + 47*z^2 + 36*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
       ((4*(645 - 1566*z + 778*z^2 - 322*z^3 - 559*z^4 + 976*z^5))/
          (9*(-1 + z)^2*(1 + z)) - (16*(84 + 142*z + 119*z^2 + 151*z^3 + 
            84*z^4)*H[-1, z])/(3*z*(1 + z)) + (32*(16 - 15*z + 16*z^2)*
           H[-1, z]^2)/(1 + z) + ((4*(48 + 17*z + 205*z^2 + 221*z^3 + 
              245*z^4 + 8*z^5))/(3*(-1 + z)*z*(1 + z)) + 
           (16*(7 + 60*z + 7*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (16*(-2 + 71*z + 14*z^2 + 53*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-8*(-6 + 166*z + 29*z^2))/(3*(-1 + z)) + 
           (16*(1 - 156*z + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (8*(19 + 8*z + 19*z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(-5 + 243*z + 33*z^2 + 169*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(111 + 83*z + 135*z^2 + 11*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
       ((8*(488 + 625*z - 872*z^2 - 530*z^3 - 872*z^4 + 625*z^5 + 488*z^6))/
          (9*(-1 + z)^2*z*(1 + z)) - (32*(78 + 178*z + 137*z^2 + 187*z^3 + 
            78*z^4)*H[-1, z])/(3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*
           H[-1, z]^2)/(1 + z) + ((16*(12 - 180*z - 56*z^2 + 99*z^3 + 
              143*z^4 + 36*z^5))/(3*(-1 + z)*z*(1 + z)) - 
           (64*(59 - 6*z + 59*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (32*(-8 + 21*z - 11*z^2 + 36*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(35 + 24*z + 35*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (32*(55 + 83*z + 103*z^2 + 35*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-33 - 215*z - 41*z^2 + 173*z^3))/
          ((-1 + z)*(1 + z)) - (32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4)*
           H[-1, z])/(z*(1 + z)) + (32*(25 - 2*z + 25*z^2)*H[-1, z]^2)/
          (1 + z) + ((16*(11 - 69*z - 193*z^2 - 62*z^3 + 56*z^4 + 11*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (544*(1 + z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z] - (4*(129 + 405*z + 307*z^2 + 127*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-8*(8 - 18*z + z^2))/(-1 + z) - 
           (16*(101 - 84*z + 101*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (24*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(35 + 24*z + 35*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (16*(-61 - 6*z + 47*z^2)*H[0, 1, z])/
          (3*(1 + z)))*H[0, 1, 1, z] + 
       z2*((15100 + 7722*plu - 35344*z + 7722*plu*z - 16684*z^2 + 33520*z^3 - 
           1488*z^4 + 10137*Delta[1 - z] - 10137*z^2*Delta[1 - z])/
          (18*(-1 + z)*(1 + z)) - (8*z3*(161 + 12*plu - 351*z + 12*plu*z + 
            327*z^2 - 625*z^3 + 303*Delta[1 - z] - 303*z^2*Delta[1 - z]))/
          (3*(-1 + z)*(1 + z)) + (4*(488 + 71*z - 542*z^2 - 56*z^3 - 
            562*z^4 + 81*z^5 + 488*z^6)*H[-1, z])/(3*(-1 + z)^2*z*(1 + z)) - 
         (4*(324 + 697*z + 424*z^2 + 771*z^3 + 324*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) + (16*(95 - 62*z + 95*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((-2*(6654 + 4344*z - 6449*z^2 - 7041*z^3 - 4301*z^4 + 2601*z^5 + 
              3904*z^6))/(9*(-1 + z)^2*(1 + z)^2) + 
           (16*(126 + 476*z + 548*z^2 + 483*z^3 + 126*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (16*(125 - 48*z + 125*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((1373 + 2353*z - 4931*z^2 - 8095*z^3 + 4519*z^4 + 
             9019*z^5 - 25*z^6 - 3341*z^7 - 1064*z^8)/(3*(-1 + z)^3*
             (1 + z)^3) + (8*(121 - 56*z + 121*z^2)*H[-1, z])/(1 + z))*
          H[0, z]^2 - (2*(-355 + 393*z - 325*z^2 + 735*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((2*(-976 + 1123*z + 1080*plu*z - 1260*z^2 + 
              1579*z^3 - 976*z^4))/(9*(-1 + z)*z) - 
           (16*(7 + 73*z - 58*z^2 + 103*z^3 + 7*z^4)*H[0, z])/
            (3*(-1 + z)*z) - (120*(1 - 4*z + z^2)*H[0, z]^2)/(-1 + z))*
          H[1, z] + ((-8*(6 - 14*z + 108*plu*z - 128*z^2 + 103*z^3 + 6*z^4))/
            (3*(-1 + z)*z) - (16*(41 - 84*z + 41*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z]^2 - (16*(-3 + 6*plu - 2*z + 3*z^2)*H[1, z]^3)/(-1 + z) + 
         ((8*(180 + 50*z - 268*z^2 - 305*z^3 + 97*z^4 + 575*z^5 - 385*z^6 + 
              72*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (320*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (16*(19 + 343*z + 53*z^2 + 309*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (16*(1 + 84*z + z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z] + ((16*(-5 + 24*z + 167*z^2 - 55*z^3 - 9*z^4 + z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(35 - 12*z + 35*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(-101 - 33*z - 335*z^2 + 21*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(7 - 33*z + 7*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 1, z] - (32*(-55 + 331*z - 35*z^2 + 245*z^3)*
           H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-17 + 66*z + 19*z^2 + 18*z^3)*H[0, -1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-76 + 353*z - 121*z^2 + 224*z^3)*
           H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(59 - 11*z + 77*z^2 + 51*z^3)*H[0, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-17 + 66*z + 19*z^2 + 18*z^3)*
           H[0, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + z)*(11 - 30*z + 2*z^2)*H[0, 1, 1, z])/
          (3*(-1 + z)*(1 + z))) + 
       ((16*(12 - 15*z - 124*z^2 + 23*z^3 + 12*z^4))/(3*z*(1 + z)) - 
         (192*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) + 
         (32*(-251 + 277*z - 341*z^2 + 151*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-16*(48 - 76*z + 109*z^2 - 164*z^3 + 22*z^4 + 
            160*z^5 - 127*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(8 - 3*z + 8*z^2)*H[-1, z])/(3*(1 + z)) - 
         (16*(25 + 163*z + 65*z^2 + 123*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(5 + 12*z + 5*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, 0, 1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-8*(168 + 341*z + 321*z^2 + 168*z^3))/(3*z) + 
         (64*(24 - 13*z + 24*z^2)*H[-1, z])/(1 + z) + 
         (16*(-169 + 469*z - 269*z^2 + 305*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((16*(84 + 142*z + 119*z^2 + 151*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(-48 + 112*z + 640*z^2 - 537*z^3 - 
            1131*z^4 + 1074*z^5 + 702*z^6 - 985*z^7 - 67*z^8 + 336*z^9))/
          (3*(-1 + z)^3*z*(1 + z)^3) + (16*(265 - 216*z + 265*z^2)*H[-1, z])/
          (3*(1 + z)) + (32*(37 + 14*z + 180*z^2 + 77*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (96*(1 + 4*z + z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((2*(-96 - 37*z - 279*z^2 + 1150*z^3 - 1366*z^4 + 
            1895*z^5 - 1891*z^6 + 656*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(7 - 2*z + 7*z^2)*H[-1, z])/(1 + z) - 
         (8*(-27 + 437*z + 199*z^2 + 303*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 - 72*z + 103*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((16*(84 + 142*z + 119*z^2 + 151*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((8*(-22 + 17*z + 219*z^2 + 194*z^3 + 184*z^4 + 
            2*z^5))/(3*(-1 + z)*z*(1 + z)) - (64*(28 - 3*z + 28*z^2)*
           H[-1, z])/(3*(1 + z)) + (16*(1 + 161*z + 125*z^2 + 5*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(121 - 96*z + 121*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
       ((32*(78 + 178*z + 137*z^2 + 187*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((32*(2 + 35*z + 50*z^2 + 35*z^3 + 2*z^4))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((8*(41 + 209*z))/3 - (192*(1 + z^2)*H[-1, z])/
          (1 + z) + (64*(22 + 2*z + 13*z^2 + 35*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, 1, z] + 
       (192*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/(1 + z) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (32*(143 + 255*z + 211*z^2 + 175*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (64*(25 - 2*z + 25*z^2)*H[0, -1, -1, 1, 1, z])/
        (1 + z) - (32*(103 + 73*z + 55*z^2 + 97*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, 1, -1, z])/
        (3*(1 + z)) - (64*(81 + 157*z + 162*z^2 + 76*z^3)*
         H[0, -1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, 1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, -1, 1, z])/(1 + z) - 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, 1, -1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) - 
       (64*(31 + 184*z - 56*z^2 + 169*z^3)*H[0, 0, -1, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, -1, 1, 
          z])/(1 + z) - (32*(-29 + 182*z + 30*z^2 + 141*z^3)*
         H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(41 + 195*z + 34*z^2 + 112*z^3)*H[0, 0, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, 1, -1, 
          z])/(1 + z) - (64*(128 + 145*z + 227*z^2 + 52*z^3)*
         H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (16*(-439 + 1573*z - 301*z^2 + 1111*z^3)*H[0, 0, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (16*(137 + 501*z + 155*z^2 + 335*z^3)*
         H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (16*(41 + 487*z + 381*z^2 + 499*z^3)*H[0, 0, 0, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(-335 + 1021*z + 319*z^2 + 579*z^3)*
         H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(137 + 501*z + 155*z^2 + 335*z^3)*H[0, 0, 0, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (16*(-471 - 303*z - 701*z^2 + 7*z^3)*
         H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(16 - 15*z + 16*z^2)*H[0, 0, 1, -1, -1, z])/(1 + z) + 
       (64*(28 - 3*z + 28*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) + 
       (16*(165 + 465*z + 191*z^2 + 307*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(249 + 109*z + 281*z^2 + 61*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(24 + 69*z + 55*z^2 + 36*z^3)*H[0, 0, 1, 1, -1, z])/
        ((-1 + z)*(1 + z)) - (128*(43 - 22*z - 14*z^2 + 32*z^3)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, -1, 1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, 1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) + 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (32*(36 - 34*z - 27*z^2 + 23*z^3)*
         H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, 1, -1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) + 
       96*(1 + z)*H[0, 1, 1, 1, 1, z]) + 
     CA^2*CF*((-3512*z2^3*Delta[1 - z])/63 - (248*z3^2*Delta[1 - z])/3 + 
       (-2375612 + 4795000*plu - 3616416*z + 5992028*z^2 + 
         5729259*Delta[1 - z] - 5729259*z*Delta[1 - z])/(5832*(-1 + z)) + 
       (8*z5*(25 + 87*plu - 68*z + 87*plu*z + 14*z^2 - 11*z^3 + 
          52*Delta[1 - z] - 52*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
       ((66682 + 58208*z + 87283*z^2 + 53025*z^3)/(81*(-1 + z)*(1 + z)) + 
         (4*(3951 + 15371*z + 18717*z^2 + 15695*z^3 + 4113*z^4)*H[-1, z])/
          (81*z*(1 + z)) + (2*(67 - 817*z - 666*z^2 - 787*z^3 + 67*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) + (4*(262 + 87*z + 265*z^2)*H[-1, z]^3)/
          (27*(1 + z)))*H[0, z] + 
       ((-2*(-22390 - 1841*z - 13414*z^2 - 17573*z^3 + 4113*z^4))/
          (81*(-1 + z)*(1 + z)) + (2*(591 + 1187*z - 4501*z^2 + 5455*z^3 - 
            4447*z^4 + 1160*z^5 + 591*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + ((288 + 110*z + 1107*z^2 + 77*z^3 + 288*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) - (8*(13 - 8*z + 13*z^2)*H[-1, z]^3)/
          (3*(1 + z)))*H[0, z]^2 + 
       ((-8935 - 5675*z + 3660*z^2 + 5784*z^3 + 6385*z^4 - 109*z^5 - 
           1182*z^6)/(81*(-1 + z)^2*(1 + z)^2) - 
         (4*(36 - 113*z + 432*z^2 - 122*z^3 + 36*z^4)*H[-1, z])/
          (27*z*(1 + z)) + (8*(35 - 6*z + 35*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((166 + 176*z^2 - 763*z^4 + 361*z^6 + 72*z^8)/
          (27*(-1 + z)^3*(1 + z)^3) - (2*(23 - 12*z + 23*z^2)*H[-1, z])/
          (9*(1 + z)))*H[0, z]^4 - (2*(3 + 5*z^2)*H[0, z]^5)/
        (15*(-1 + z)*(1 + z)) + ((-85403 + 50689*plu + 95790*z - 10387*z^2)/
          (81*(-1 + z)) + (2*(502 + 3300*z + 133*z^2)*H[0, z])/
          (27*(-1 + z)) + (4*(35 + 213*z + 26*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
         (4*(36 - 137*z + 360*z^2 - 128*z^3 + 36*z^4)*H[0, z]^3)/
          (27*(-1 + z)*z) - (2*(23 + 12*z + 23*z^2)*H[0, z]^4)/(9*(-1 + z)))*
        H[1, z] + ((-6124 + 4649*plu + 6672*z - 548*z^2)/(27*(-1 + z)) + 
         (4*(-45 + 18*z - 85*z^2 + 99*z^3)*H[0, z])/(9*(-1 + z)) + 
         ((153 - 371*z + 162*z^2 - 383*z^3 + 153*z^4)*H[0, z]^2)/
          (9*(-1 + z)*z) - (8*(23 + 6*z + 23*z^2)*H[0, z]^3)/(9*(-1 + z)))*
        H[1, z]^2 + ((242*(-1 + 2*plu + z^2))/(27*(-1 + z)) - 
         (14*(19 + 6*z + 19*z^2)*H[0, z])/(27*(-1 + z)) - 
         (160*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
       z2^2*((2*(2727 + 2934*plu - 6831*z + 2934*plu*z - 4041*z^2 - 
            5868*plu*z^2 + 15795*z^3 - 5868*plu*z^3 - 7056*z^4 + 
            2934*plu*z^4 - 10026*z^5 + 2934*plu*z^5 + 13302*z^6 + 1674*z^7 - 
            5832*z^8 - 12592*Delta[1 - z] + 37776*z^2*Delta[1 - z] - 
            37776*z^4*Delta[1 - z] + 12592*z^6*Delta[1 - z]))/
          (135*(-1 + z)^3*(1 + z)^3) - (4*(59 + 24*z + 59*z^2)*H[-1, z])/
          (15*(1 + z)) + (8*(156 + 45*z + 54*z^2 + 5*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) + (4*(139 + 44*plu + 40*z + 183*z^2)*H[1, z])/
          (5*(-1 + z))) + ((-4*(3951 + 15371*z + 18717*z^2 + 15695*z^3 + 
            4113*z^4))/(81*z*(1 + z)) - (4*(67 - 817*z - 666*z^2 - 787*z^3 + 
            67*z^4)*H[-1, z])/(9*z*(1 + z)) - (4*(262 + 87*z + 265*z^2)*
           H[-1, z]^2)/(9*(1 + z)) + 
         ((-4*(-67 + 404*z - 399*z^2 + 436*z^3 + 1225*z^4 - 1104*z^5 - 
              735*z^6 + 264*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(96 + 202*z + 383*z^2 + 197*z^3 + 96*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(12 - 103*z + 189*z^2 - 116*z^3 - 72*z^4 + 220*z^5 - 
              164*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (32*(4 + 3*z + 4*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 - 
         (8*(-8 + 22*z - 3*z^2 + 29*z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-16*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(25 + 24*z + 25*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-8*(35 - 18*z + 37*z^2))/(3*(-1 + z)) + 
         (8*(1 + z^2)*H[-1, z])/(1 + z) - (2*(65 + 183*z + 83*z^2 + 69*z^3)*
           H[0, z])/(3*(-1 + z)*(1 + z)) - (112*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, -1, z]^2 + ((2*(1457 - 73*z + 7437*z^2 + 5943*z^3))/
          (27*(-1 + z)*(1 + z)) - (4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 
            83*z^4 + 2095*z^5 + 201*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + (32*(1 + z)*(12 + 5*z + 12*z^2)*H[-1, z]^2)/(3*z) - 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(142 - 443*z + 216*z^2 + 198*z^3))/(9*(-1 + z)) - 
           192*(1 + z)*H[-1, z] + (448*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((2*(-24 + 12*z - 116*z^2 - 93*z^3 + 62*z^4 + 27*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (8*(17 + 6*z + 17*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 - (4*(13 + 17*z - 15*z^2 + 13*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-4*(-422 + 75*z - 585*z^2 + 396*z^3))/(9*(-1 + z)) - 
           (4*(153 - 287*z + 162*z^2 - 287*z^3 + 153*z^4)*H[0, z])/
            (9*(-1 + z)*z) + (8*(19 + 12*z + 19*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + ((2*(161 + 81*z + 176*z^2))/(9*(-1 + z)) + 
           (296*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((-16*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4))/(3*(-1 + z)*z) + 
           (32*(22 + 36*z + 27*z^2 + 17*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(19 + 12*z + 19*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((2*(153 - 506*z - 30*z^2 - 254*z^3 + 153*z^4))/
          (9*(-1 + z)*z) - (80*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(25 + 13*z + 14*z^2 + 2*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (256*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       z3*((-2*(28476 - 31548*plu + 50535*z - 31548*plu*z - 31224*z^2 + 
            31548*plu*z^2 - 68259*z^3 + 31548*plu*z^3 - 11499*z^4 + 
            17616*z^5 + 13707*z^6 - 52856*Delta[1 - z] + 
            105712*z^2*Delta[1 - z] - 52856*z^4*Delta[1 - z]))/
          (81*(-1 + z)^2*(1 + z)^2) + (4*(432 + 1162*z + 1809*z^2 + 
            1159*z^3 + 432*z^4)*H[-1, z])/(9*z*(1 + z)) - 
         (8*(145 - 72*z + 145*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-424 + 108*z + 1984*z^2 - 69*z^3 - 1964*z^4 - 165*z^5 - 
              193*z^6 + 138*z^7 + 657*z^8))/(9*(-1 + z)^3*(1 + z)^3) + 
           (16*(65 - 36*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(53 + 91*z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-4*(225 - 617*z + 594*plu*z - 162*z^2 - 65*z^3 + 225*z^4))/
            (9*(-1 + z)*z) + (8*(127 + 84*z + 127*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] + (16*(11 + 2*z + 11*z^2)*H[1, z]^2)/(-1 + z) + 
         (4*(-35 + 323*z + 71*z^2 + 217*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-85 - 65*z - 129*z^2 + 35*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((4*(67 - 817*z - 666*z^2 - 787*z^3 + 67*z^4))/(9*z*(1 + z)) + 
         (8*(262 + 87*z + 265*z^2)*H[-1, z])/(9*(1 + z)) + 
         ((4*(-96 + 34*z - 113*z^2 + 262*z^3 + 249*z^4 + 96*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(29 - 16*z + 29*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (2*(79 + 201*z + 165*z^2 + 211*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (224*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + 
         (16*(27 - 10*z + 27*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (224*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, z] + 
       ((4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 83*z^4 + 2095*z^5 + 201*z^6))/
          (27*(-1 + z)^2*z*(1 + z)) - (64*(1 + z)*(12 + 5*z + 12*z^2)*
           H[-1, z])/(3*z) + (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 73*z + 4*z^2 - 2*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) + 
         (128*(7 + 6*z + 7*z^2)*H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((4*(-993 + 646*z + 920*z^2 + 1662*z^3 + 6342*z^4 - 3337*z^5 - 
            6161*z^6 + 993*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) + 
         (4*(288 + 1102*z + 1191*z^2 + 1105*z^3 + 288*z^4)*H[-1, z])/
          (9*z*(1 + z)) - (16*(15 - 8*z + 15*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(12 - 103*z - 19*z^2 + 354*z^3 - 104*z^4 - 334*z^5 + 238*z^6 + 
              27*z^7 - 115*z^8 + 60*z^9))/(3*(-1 + z)^3*z*(1 + z)^3) - 
           (128*(5 - 3*z + 5*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(-27 + 90*z - 17*z^2 + 66*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((32*(12 - 37*z + 4*z^2 - 38*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (64*(8 + 9*z + 8*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (32*(19 + 12*z + 19*z^2)*H[1, z]^2)/(3*(-1 + z)) - 
         (4*(13 - 181*z + 15*z^2 + 9*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(63 + 95*z + 59*z^2 + 43*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, z] + ((-4*(350 - 593*z + 2120*z^2 - 1106*z^3 - 2316*z^4 + 
            1581*z^5))/(27*(-1 + z)^2*(1 + z)) - 
         (32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4)*H[-1, z])/(9*z*(1 + z)) + 
         (16*(25 - 24*z + 25*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-72 - 193*z - 16*z^2 - 220*z^3 - 235*z^4 + 234*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (8*(19 + 24*z + 19*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (2*(81 + 185*z + 15*z^2 + 119*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((4*(319 + 105*z + 358*z^2))/(9*(-1 + z)) + 
           (16*(7 - 4*z + 7*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         (8*(1 + z^2)*H[1, z]^2)/(-1 + z) - (4*(9 + 191*z + 83*z^2 + 117*z^3)*
           H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(49 + 43*z + 69*z^2 + 15*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, z] + ((4*(201 + 2095*z - 83*z^2 - 4498*z^3 - 83*z^4 + 
            2095*z^5 + 201*z^6))/(27*(-1 + z)^2*z*(1 + z)) - 
         (64*(1 + z)*(12 + 5*z + 12*z^2)*H[-1, z])/(3*z) + 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 73*z + 4*z^2 - 2*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) - 
         (32*(33 + 47*z + 57*z^2 + 23*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-660 + 117*z - 613*z^2 + 594*z^3))/
          (9*(-1 + z)) - (64*(43 + 75*z + 43*z^2)*H[-1, z])/(9*(1 + z)) + 
         (640*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((4*(153 - 253*z + 210*z^2 - 382*z^3 + 153*z^4))/(9*(-1 + z)*z) + 
           (80*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (2*(43 + 123*z + 133*z^2 + 117*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(28 + 39*z + 43*z^2))/(3*(-1 + z)) - 
           (560*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(19 + 12*z + 19*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (8*(61 + 53*z)*(1 + z^2)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
       z2*((-25308 - 32126*plu + 9752*z - 32126*plu*z - 53132*z^2 - 
           36456*z^3 + 16452*z^4 + 143255*Delta[1 - z] - 
           143255*z^2*Delta[1 - z])/(81*(-1 + z)*(1 + z)) + 
         (4*z3*(-117 + 44*plu + 65*z + 44*plu*z - 239*z^2 + 99*z^3 - 
            405*Delta[1 - z] + 405*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
         (2*(603 + 1337*z + 2939*z^2 - 9812*z^3 + 2759*z^4 + 1427*z^5 + 
            603*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) - 
         (2*(576 + 1130*z + 1545*z^2 + 1127*z^3 + 576*z^4)*H[-1, z]^2)/
          (9*z*(1 + z)) + (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(1978 - 561*z + 183*z^2 + 3972*z^3 - 2281*z^4 - 3375*z^5 + 
              192*z^6))/(27*(-1 + z)^2*(1 + z)^2) + 
           (4*(360 + 1334*z + 2235*z^2 + 1331*z^3 + 360*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (16*(89 - 30*z + 89*z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((-2*(113 - 396*z + 967*z^2 + 1617*z^3 - 1934*z^4 - 
              2004*z^5 + 623*z^6 + 807*z^7 + 279*z^8))/(9*(-1 + z)^3*
             (1 + z)^3) + (8*(65 - 42*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 - (4*(-16 + 45*z - 40*z^2 + 27*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((-2*(67 + 461*z + 1020*plu*z - 744*z^2 + 
              1617*z^3 - 329*z^4))/(9*(-1 + z)*z) + 
           (4*(81 - 548*z + 54*z^2 - 578*z^3 + 81*z^4)*H[0, z])/
            (9*(-1 + z)*z) - (4*(23 - 72*z + 23*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + ((-4*(79 + 66*plu - 24*z + 154*z^2))/(9*(-1 + z)) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((8*(60 - 90*z + 139*z^2 - 195*z^3 - 137*z^4 + 439*z^5 - 248*z^6 + 
              36*z^7))/(3*(-1 + z)^3*z*(1 + z)) + (8*(161 - 24*z + 161*z^2)*
             H[-1, z])/(3*(1 + z)) + (8*(-27 + 43*z - 3*z^2 + 35*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) - (16*(35 + 48*z + 35*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, -1, z] + 
         ((-4*(81 + 41*z - 358*z^2 - 13*z^3 - 262*z^4 + 81*z^5))/
            (9*(-1 + z)*z*(1 + z)) - (256*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(-15 - 11*z - 97*z^2 + 27*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(25 - 24*z + 25*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (32*(-25 + 82*z - 12*z^2 + 57*z^3)*H[0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 99*z + 67*z^2 + 51*z^3)*
           H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-311 + 739*z - 193*z^2 + 405*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-1 + 11*z + 205*z^2 + 33*z^3)*
           H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(19 + 99*z + 67*z^2 + 51*z^3)*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-47 + 25*z - 13*z^2 + 11*z^3)*
           H[0, 1, 1, z])/(3*(-1 + z)*(1 + z))) + 
       ((-8*(262 + 87*z + 265*z^2))/(9*(1 + z)) + 
         (32*(-57 + 59*z - 76*z^2 + 30*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, -1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-8*(24 - 124*z + 401*z^2 - 611*z^3 + 423*z^4 - 
            135*z^5 + 24*z^6))/(3*(-1 + z)^3*z) - (112*(1 + z^2)*H[-1, z])/
          (3*(1 + z)) - (16*(14 + 80*z + 31*z^2 + 47*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(3 + 4*z + 3*z^2)*H[1, z])/(-1 + z))*
        H[0, -1, 0, 1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-4*(288 + 1102*z + 1191*z^2 + 1105*z^3 + 
            288*z^4))/(9*z*(1 + z)) + (32*(15 - 8*z + 15*z^2)*H[-1, z])/
          (1 + z) + (8*(-45 + 181*z - 115*z^2 + 107*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(36 - 365*z + 347*z^2 + 1499*z^3 - 797*z^4 - 
            1723*z^5 + 535*z^6 + 409*z^7 - 49*z^8 + 180*z^9))/
          (9*(-1 + z)^3*z*(1 + z)^3) + (32*(49 - 12*z + 49*z^2)*H[-1, z])/
          (3*(1 + z)) + (8*(-10 - 79*z - 32*z^2 + z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(7 + 12*z + 7*z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((8*(-36 - 98*z + 381*z^2 + 13*z^3 - 724*z^4 + 
            867*z^5 - 658*z^6 + 261*z^7))/(9*(-1 + z)^3*z*(1 + z)) - 
         (8*(23 - 8*z + 23*z^2)*H[-1, z])/(1 + z) - 
         (16*(19 + 67*z + 4*z^2 + 40*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(109 + 24*z + 109*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((32*(36 + 62*z + 63*z^2 + 62*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((-4*(153 + 33*z + 365*z^2 + 174*z^3 - 334*z^4 + 
            153*z^5))/(9*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/
          (1 + z) - (16*(-2 - z - 12*z^2 + 11*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (832*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
        H[0, 0, 1, 1, z] + ((64*(1 + z)*(12 + 5*z + 12*z^2))/(3*z) - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((-8*(49 - 75*z + 4*z^2))/(9*(-1 + z)) + 
         (8*(67 + 71*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, 1, z] + 
       (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (8*(107 + 221*z + 193*z^2 + 135*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, -1, 1, 1, z])/(3*(1 + z)) - 
       (16*(51 + 37*z + 31*z^2 + 57*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, 1, -1, z])/(3*(1 + z)) - 
       (16*(181 + 339*z + 349*z^2 + 171*z^3)*H[0, -1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, 1, -1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, 1, -1, 1, z])/(3*(1 + z)) - 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, -1, 1, 1, -1, z])/
        (3*(1 + z)) - (64*(3 + 53*z - 19*z^2 + 51*z^3)*H[0, 0, -1, -1, -1, 
          z])/(3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*
         H[0, 0, -1, -1, 1, z])/(3*(1 + z)) - 
       (4*(57 + 287*z + 11*z^2 + 45*z^3)*H[0, 0, -1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (8*(145 + 473*z + 165*z^2 + 233*z^3)*
         H[0, 0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(25 - 24*z + 25*z^2)*H[0, 0, -1, 1, -1, z])/(3*(1 + z)) - 
       (32*(137 + 183*z + 233*z^2 + 87*z^3)*H[0, 0, -1, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (4*(-221 + 1349*z - 455*z^2 + 527*z^3)*
         H[0, 0, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (4*(187 + 557*z + 181*z^2 + 307*z^3)*H[0, 0, 0, -1, 1, z])/
        ((-1 + z)*(1 + z)) - (16*(-46 - 11*z - 68*z^2 + 61*z^3)*
         H[0, 0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(-3 + 82*z - 19*z^2 + 44*z^3)*H[0, 0, 0, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(187 + 557*z + 181*z^2 + 307*z^3)*
         H[0, 0, 0, 1, -1, z])/((-1 + z)*(1 + z)) - 
       (16*(204 + 121*z + 324*z^2 + 31*z^3)*H[0, 0, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*H[0, 0, 1, -1, -1, 
          z])/(3*(1 + z)) + (160*(1 + z^2)*H[0, 0, 1, -1, 1, z])/(1 + z) + 
       (4*(233 + 495*z + 243*z^2 + 261*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (8*(217 + 161*z + 329*z^2 + 89*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(107 + 213*z + 203*z^2 + 117*z^3)*H[0, 0, 1, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(177 + 157*z)*(1 + z^2)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(11 - 8*z + 11*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (1280*(1 + z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) + 
       (1280*(1 + z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) + 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (40*(19 + 15*z)*(1 + z^2)*H[0, 1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, 1, 1, -1, -1, z])/
        (3*(1 + z)) + (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z))) + 
     CA*(CF*NF*TF*((16*z5*Delta[1 - z])/3 + (-35186 - 321812*plu + 690048*z - 
           654862*z^2 - 428649*Delta[1 - z] + 428649*z*Delta[1 - z])/
          (729*(-1 + z)) - (16*z2^2*(-270 + 234*plu + 99*z + 234*plu*z + 
            18*z^2 + 261*z^3 - 72*z^4 - 311*Delta[1 - z] + 
            311*z^2*Delta[1 - z]))/(135*(-1 + z)*(1 + z)) + 
         ((-4*(14302 - 2356*z + 6651*z^2 + 21221*z^3))/(81*(-1 + z)*
             (1 + z)) - (16*(423 + 1063*z + 948*z^2 + 1063*z^3 + 423*z^4)*
             H[-1, z])/(81*z*(1 + z)) + (32*(3 + 7*z - 12*z^2 + 7*z^3 + 
              3*z^4)*H[-1, z]^2)/(9*z*(1 + z)) - (128*(1 - 3*z + z^2)*
             H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
         ((4*(-6972 - 1852*z - 2763*z^2 - 5509*z^3 + 846*z^4))/
            (81*(-1 + z)*(1 + z)) - (32*(27 + 91*z + 48*z^2 + 91*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) + (32*(4 - 9*z + 4*z^2)*
             H[-1, z]^2)/(9*(1 + z)))*H[0, z]^2 + 
         ((8*(-579 - 409*z - 201*z^2 - 97*z^3 + 108*z^4))/
            (81*(-1 + z)*(1 + z)) - (16*(25 - 18*z + 25*z^2)*H[-1, z])/
            (27*(1 + z)))*H[0, z]^3 - (92*(1 + z^2)*H[0, z]^4)/
          (27*(-1 + z)*(1 + z)) + 
         ((-4*(-983 + 7531*plu - 9822*z + 10805*z^2))/(81*(-1 + z)) - 
           (8*(469 - 294*z + 541*z^2)*H[0, z])/(27*(-1 + z)) - 
           (16*(11 + 15*z + 11*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
           (16*(1 - 18*z + z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
         ((-4*(-328 + 776*plu - 291*z + 619*z^2))/(27*(-1 + z)) - 
           (4*(-11 + 39*z - 16*z^2 + 36*z^3)*H[0, z])/(9*(-1 + z)) - 
           (4*(6 - 19*z - 19*z^3 + 6*z^4)*H[0, z]^2)/(9*(-1 + z)*z))*
          H[1, z]^2 + ((-176*(-1 + 2*plu + z^2))/(27*(-1 + z)) + 
           (8*(11 + 6*z + 11*z^2)*H[0, z])/(27*(-1 + z)))*H[1, z]^3 + 
         z3*((4*(-4674 + 3492*plu - 4296*z + 3492*plu*z + 996*z^2 - 
              2838*z^3 + 864*z^4 + 9157*Delta[1 - z] - 9157*z^2*Delta[
                1 - z]))/(81*(-1 + z)*(1 + z)) + (64*(1 - 6*z + z^2)*
             H[-1, z])/(9*(1 + z)) + (16*(-38 - 57*z - 20*z^2 - 39*z^3 + 
              6*z^4)*H[0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(6 - 37*z + 18*plu*z + 18*z^2 - 19*z^3 + 6*z^4)*H[1, z])/
            (9*(-1 + z)*z)) + ((16*(423 + 1063*z + 948*z^2 + 1063*z^3 + 
              423*z^4))/(81*z*(1 + z)) - (64*(3 + 7*z - 12*z^2 + 7*z^3 + 
              3*z^4)*H[-1, z])/(9*z*(1 + z)) + (128*(1 - 3*z + z^2)*
             H[-1, z]^2)/(9*(1 + z)) + ((32*(-6 - 38*z - 25*z^2 - 33*z^3 + 
                12*z^4 + 12*z^5))/(9*(-1 + z)*z*(1 + z)) - 
             (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)))*H[0, z] - 
           (32*(3 + 3*z + 2*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
           (64*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
         ((-8*(774 - 375*z + 704*z^2))/(27*(-1 + z)) - 
           (64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (8*(62 - 41*z + 10*z^2 + 36*z^3)*H[0, z])/
            (9*(-1 + z)) - (8*(1 - 8*z - z^2 + 2*z^3)*H[0, z]^2)/
            (3*(-1 + z)) + ((16*(-55 + 39*z - 60*z^2 + 36*z^3))/
              (9*(-1 + z)) + (16*(6 - 13*z + 6*z^2 - 13*z^3 + 6*z^4)*H[0, z])/
              (9*(-1 + z)*z))*H[1, z] - (8*(13 + 12*z + 13*z^2)*H[1, z]^2)/
            (9*(-1 + z)) - (64*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*
          H[0, 1, z] - (16*(3 - 5*z - 15*z^2 - 8*z^3 + 3*z^4)*H[0, 1, z]^2)/
          (9*(-1 + z)*z) + z2*((-112*z3*Delta[1 - z])/3 + 
           (4*(5058 + 4960*plu - 1516*z + 4960*plu*z + 3916*z^2 + 7470*z^3 - 
              1692*z^4 - 20431*Delta[1 - z] + 20431*z^2*Delta[1 - z]))/
            (81*(-1 + z)*(1 + z)) + (32*(27 + 107*z + 60*z^2 + 107*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) - (64*(1 - 3*z + z^2)*
             H[-1, z]^2)/(9*(1 + z)) + ((-8*(-814 - 591*z - 265*z^2 - 
                144*z^3 + 252*z^4))/(27*(-1 + z)*(1 + z)) + 
             (64*(2 - 3*z + 2*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] - 
           (8*(-28 - 21*z - 34*z^2 - 15*z^3 + 6*z^4)*H[0, z]^2)/
            (9*(-1 + z)*(1 + z)) + ((8*(-12 - z + 128*plu*z + 9*z^2 + 
                132*z^3 - 48*z^4))/(9*(-1 + z)*z) - (32*(3 - 14*z - 21*z^2 - 
                14*z^3 + 3*z^4)*H[0, z])/(9*(-1 + z)*z))*H[1, z] + 
           (16*(-1 + 6*plu + 15*z + 5*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
           (32*(1 + 9*z + 3*z^2 + 3*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(6 - 8*z - 15*z^2 - 11*z^3 + 6*z^4)*H[0, 1, z])/
            (9*(-1 + z)*z)) + ((64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/
            (9*z*(1 + z)) - (256*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) + 
           (64*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
         ((64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-64*(9 - 50*z - 118*z^2 - 56*z^3 - 28*z^4 + 9*z^5))/
            (27*(-1 + z)*z*(1 + z)) - (128*(1 - 3*z + z^2)*H[-1, z])/
            (9*(1 + z)) + (64*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (128*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
          H[0, 0, -1, z] + ((8*(-254 - 153*z - 191*z^2 + 264*z^3 + 396*z^4))/
            (27*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
           (16*(-5 - 9*z - 20*z^2 + 12*z^3)*H[0, z])/(9*(-1 + z)) - 
           (16*(17 + 42*z + 17*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
         ((64*(9 + 43*z + 48*z^2 + 43*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
         ((-8*(-107 + 117*z - 150*z^2 + 108*z^3))/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
           (16*(6 - 17*z + 9*z^2 - 14*z^3 + 6*z^4)*H[0, z])/(9*(-1 + z)*z) + 
           (32*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] + 
         (256*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) + 
         (128*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) + 
         (224*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) - 
         (64*(-1 - 3*z - z^2 + 3*z^3)*H[0, 0, 0, 1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 1, -1, z])/(9*(1 + z)) + 
         (32*(3 + 6*z + 8*z^2 + 9*z^3 - z^4 + 3*z^5)*H[0, 0, 1, 1, z])/
          (9*(-1 + z)*z*(1 + z)) - (128*(1 + z^2)*H[0, 1, -1, 1, z])/
          (9*(1 + z)) - (128*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) + 
         (32*(5 - 12*z + 5*z^2)*H[0, 1, 1, 1, z])/(9*(-1 + z))) + 
       CF^2*((-33556*z2^3*Delta[1 - z])/315 + (1016*z3^2*Delta[1 - z])/3 + 
         (801292 - 152829*plu - 1337678*z + 536386*z^2 - 
           164898*Delta[1 - z] + 164898*z*Delta[1 - z])/(216*(-1 + z)) + 
         (2*z5*(-8499 + 540*plu - 3495*z + 540*plu*z - 3117*z^2 + 663*z^3 + 
            2476*Delta[1 - z] - 2476*z^2*Delta[1 - z]))/
          (9*(-1 + z)*(1 + z)) + ((273223 - 768769*z - 1010281*z^2 + 
             479407*z^3)/(324*(-1 + z)*(1 + z)) - 
           (2*(11646 + 47273*z + 57462*z^2 + 52565*z^3 + 14778*z^4)*H[-1, z])/
            (81*z*(1 + z)) - (2*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 
              622*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
           (4*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z]^3)/
            (27*z*(1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z]^4)/(1 + z))*
          H[0, z] + ((-54651 - 103046*z - 56086*z^2 + 131961*z^3 + 29556*z^4)/
            (162*(-1 + z)*(1 + z)) + (2*(282 - 3748*z + 8969*z^2 - 
              11069*z^3 + 8807*z^4 - 3667*z^5 + 282*z^6)*H[-1, z])/
            (27*(-1 + z)^2*z*(1 + z)) + ((-1224 - 1483*z - 3168*z^2 - 
              1681*z^3 - 1224*z^4)*H[-1, z]^2)/(9*z*(1 + z)) + 
           (8*(67 - 41*z + 67*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z]^2 + 
         ((16469 + 17781*z - 21612*z^2 - 61776*z^3 + 6847*z^4 + 43995*z^5 - 
             1128*z^6)/(162*(-1 + z)^2*(1 + z)^2) + 
           (2*(432 + 694*z + 3588*z^2 + 721*z^3 + 432*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (2*(251 - 64*z + 251*z^2)*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z]^3 + ((-129 + 2225*z - 2093*z^2 - 2671*z^3 + 
             3037*z^4 - 1333*z^5 + 289*z^6 + 1779*z^7 - 1296*z^8)/
            (108*(-1 + z)^3*(1 + z)^3) + ((299 - 108*z + 299*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z]^4 + ((29 + 71*z^2)*H[0, z]^5)/
          (15*(-1 + z)*(1 + z)) + ((105765 - 11126*plu - 206112*z + 
             100347*z^2)/(36*(-1 + z)) + ((122777 - 197556*z + 171170*z^2)*
             H[0, z])/(81*(-1 + z)) + ((13795 - 15066*z + 16576*z^2)*
             H[0, z]^2)/(27*(-1 + z)) - (2*(216 - 1810*z + 1716*z^2 - 
              1837*z^3 + 216*z^4)*H[0, z]^3)/(27*(-1 + z)*z) + 
           ((197 + 108*z + 197*z^2)*H[0, z]^4)/(9*(-1 + z)))*H[1, z] + 
         ((10372 + 8425*plu - 32006*z + 21634*z^2)/(18*(-1 + z)) - 
           (2*(-2238 + 1172*z - 2943*z^2 + 462*z^3)*H[0, z])/(9*(-1 + z)) + 
           ((-240 + 1397*z + 216*z^2 + 1535*z^3 - 240*z^4)*H[0, z]^2)/
            (9*(-1 + z)*z) + (2*(101 + 40*z + 101*z^2)*H[0, z]^3)/
            (3*(-1 + z)))*H[1, z]^2 + ((2*(-273 + 866*plu - 434*z + 707*z^2))/
            (9*(-1 + z)) + (4*(382 + 81*z + 358*z^2)*H[0, z])/(27*(-1 + z)) + 
           (8*(53 - 21*z + 53*z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
         ((110*(-1 + 2*plu + z^2))/(9*(-1 + z)) - (4*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^4 + z2^2*((-31971 + 28215*plu + 15747*z + 
             28215*plu*z + 105870*z^2 - 56430*plu*z^2 + 15708*z^3 - 
             56430*plu*z^3 - 92499*z^4 + 28215*plu*z^4 - 87225*z^5 + 
             28215*plu*z^5 + 11472*z^6 + 50874*z^7 + 14328*z^8 - 
             87632*Delta[1 - z] + 262896*z^2*Delta[1 - z] - 
             262896*z^4*Delta[1 - z] + 87632*z^6*Delta[1 - z])/
            (135*(-1 + z)^3*(1 + z)^3) + (4*(179 - 306*z + 179*z^2)*H[-1, z])/
            (15*(1 + z)) + (8*(-427 - 82*z - 83*z^2 + 278*z^3)*H[0, z])/
            (15*(-1 + z)*(1 + z)) - (4*(528 - 191*plu - 70*z + 337*z^2)*
             H[1, z])/(5*(-1 + z))) + 
         ((2*(11646 + 47273*z + 57462*z^2 + 52565*z^3 + 14778*z^4))/
            (81*z*(1 + z)) + (4*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 
              622*z^4)*H[-1, z])/(9*z*(1 + z)) - 
           (4*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-1, z]^3)/(1 + z) + 
           ((4*(-622 + 913*z - 827*z^2 + 737*z^3 + 4179*z^4 - 2178*z^5 - 
                2634*z^6 + 528*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
             (4*(384 + 869*z + 1256*z^2 + 893*z^3 + 384*z^4)*H[-1, z])/
              (3*z*(1 + z)) - (8*(121 - 70*z + 121*z^2)*H[-1, z]^2)/(1 + z))*
            H[0, z] + ((2*(96 - 292*z + 512*z^2 - 697*z^3 + 255*z^4 + 
                721*z^5 - 843*z^6 + 264*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
             (4*(157 + 84*z + 157*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (8*(5 + 137*z - 36*z^2 + 178*z^3)*H[0, z]^3)/(9*(-1 + z)*
             (1 + z)) + ((8*(72 - 206*z + 80*z^2 - 179*z^3 + 72*z^4)*H[0, z])/
              (3*(-1 + z)*z) - (176*(1 + 3*z + z^2)*H[0, z]^2)/(3*(-1 + z)))*
            H[1, z] - (8*(37 + 24*z + 37*z^2)*H[0, z]*H[1, z]^2)/(-1 + z))*
          H[0, -1, z] + ((8*(-2 + 42*z + 16*z^2 + 26*z^3 + 53*z^4))/
            ((-1 + z)*z*(1 + z)) - (24*(1 + z^2)*H[-1, z])/(1 + z) + 
           (4*(151 + 391*z + 195*z^2 + 239*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(173 + 12*z + 173*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z]^2 + ((497 - 6247*z - 8845*z^2 + 2507*z^3)/
            (9*(-1 + z)*(1 + z)) + (4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 
              2782*z^4 + 6065*z^5 + 1866*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
             (1 + z)) - (8*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*
             H[-1, z]^2)/(3*z*(1 + z)) + (16*(29 - 20*z + 29*z^2)*H[-1, z]^3)/
            (1 + z) + ((-2*(-559 - 6391*z - 5788*z^2 + 3680*z^3 + 2772*z^4))/
              (27*(-1 + z)*(1 + z)) + (16*(6 + 151*z + 254*z^2 + 151*z^3 + 
                6*z^4)*H[-1, z])/(3*z*(1 + z)) - (16*(115 - 6*z + 115*z^2)*
               H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-2*(-72 + 11*z - 331*z^2 - 166*z^3 + 208*z^4 + 8*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (16*(13 + 4*z + 13*z^2)*H[-1, z])/
              (1 + z))*H[0, z]^2 + (4*(5 + 25*z - 63*z^2 + 29*z^3)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((4*(-41 - 763*z - 695*z^2 + 924*z^3))/
              (9*(-1 + z)) + (16*(60 - 94*z - 63*z^2 - 124*z^3 + 60*z^4)*H[0, 
                z])/(9*(-1 + z)*z) - (4*(131 + 156*z + 131*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((2*(-65 - 168*z + z^2))/(9*(-1 + z)) - 
             (8*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 + 
           (160*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((8*(72 - 206*z + 80*z^2 - 179*z^3 + 72*z^4))/(3*(-1 + z)*z) - 
             (32*(59 + 101*z + 75*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(37 + 24*z + 37*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z])*H[0, 1, z] + 
         ((-4*(120 - 373*z - 610*z^2 - 205*z^3 + 68*z^4 + 120*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (80*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-115 - 17*z - 27*z^2 + 35*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(29 - 18*z + 29*z^2)*H[1, z])/(-1 + z))*H[0, 1, z]^2 + 
         z3*((33823 - 9912*plu + 37861*z - 9912*plu*z - 14328*z^2 + 
             9912*plu*z^2 - 30696*z^3 + 9912*plu*z^3 - 56227*z^4 - 7453*z^5 + 
             35292*z^6 - 57771*Delta[1 - z] + 115542*z^2*Delta[1 - z] - 
             57771*z^4*Delta[1 - z])/(27*(-1 + z)^2*(1 + z)^2) - 
           (2*(3312 + 9229*z + 11154*z^2 + 9607*z^3 + 3312*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (8*(596 - 297*z + 596*z^2)*H[-1, z]^2)/
            (3*(1 + z)) + ((2*(-4603 - 1659*z + 14113*z^2 + 5085*z^3 - 
                9521*z^4 - 5025*z^5 - 3805*z^6 + 1695*z^7 + 4296*z^8))/
              (9*(-1 + z)^3*(1 + z)^3) - (16*(331 - 135*z + 331*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z] + (8*(-123 + 24*z - 211*z^2 + 
              72*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((-2*(-984 + 1181*z + 240*plu*z + 1410*z^2 + 1691*z^3 - 984*z^4))/
              (9*(-1 + z)*z) - (8*(143 + 94*z + 143*z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (8*(62 + 30*plu + 11*z + 92*z^2)*H[1, z]^2)/(-1 + z) - 
           (4*(175 + 1363*z + 381*z^2 + 881*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (4*(-547 - 285*z - 657*z^2 + 433*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z))) + 
         ((-4*(622 - 1695*z - 1824*z^2 - 1605*z^3 + 622*z^4))/(9*z*(1 + z)) + 
           (8*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (48*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-408 + 19*z - 195*z^2 + 675*z^3 + 1145*z^4 + 384*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(62 - 35*z + 62*z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (8*(100 + 235*z + 156*z^2 + 257*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (16*(173 + 12*z + 173*z^2)*
             H[0, z]*H[1, z])/(3*(-1 + z)) - (16*(107 - 38*z + 101*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(173 + 12*z + 173*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, -1, z] + 
         ((-4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 2782*z^4 + 6065*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 424*z - 332*z^2 + 107*z^3 + 183*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) - (16*(157 + 144*z + 157*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-4*(-3450 + 2012*z + 259*z^2 + 2322*z^3 + 22812*z^4 - 7928*z^5 - 
              19189*z^6 + 3450*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(1080 + 3731*z + 4368*z^2 + 3677*z^3 + 1080*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (16*(54 - 29*z + 54*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(48 - 254*z + 166*z^2 + 899*z^3 - 731*z^4 - 492*z^5 + 
                940*z^6 - 625*z^7 - 327*z^8 + 504*z^9))/(3*(-1 + z)^3*z*
               (1 + z)^3) + (8*(313 - 252*z + 313*z^2)*H[-1, z])/(3*(1 + z)))*
            H[0, z] - (4*(-103 + 411*z - 295*z^2 + 307*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((-16*(72 - 206*z + 80*z^2 - 179*z^3 + 
                72*z^4))/(3*(-1 + z)*z) + (16*(13 + 34*z + 13*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (16*(37 + 24*z + 37*z^2)*H[1, z]^2)/
            (-1 + z) - (8*(-55 + 385*z + 5*z^2 + 121*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(107 + 158*z + 106*z^2 + 79*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
         ((-7211 + 7676*z + 15118*z^2 - 12316*z^3 - 11859*z^4 + 9168*z^5)/
            (27*(-1 + z)^2*(1 + z)) + (8*(540 + 922*z + 861*z^2 + 949*z^3 + 
              540*z^4)*H[-1, z])/(9*z*(1 + z)) - (16*(98 - 93*z + 98*z^2)*
             H[-1, z]^2)/(3*(1 + z)) + ((4*(-216 - 62*z - 80*z^2 - 305*z^3 - 
                545*z^4 + 192*z^5))/(9*(-1 + z)*z*(1 + z)) - 
             (24*(5 + 12*z + 5*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
           (8*(26 + 151*z + 7*z^2 + 98*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((-8*(265 - 135*z + 211*z^2))/(9*(-1 + z)) - 
             (8*(61 - 204*z + 61*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
           (32*(3 + z + 3*z^2)*H[1, z]^2)/(-1 + z) + 
           (16*(2 + 217*z + 58*z^2 + 143*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (8*(273 + 221*z + 377*z^2 + 37*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
         ((-4*(1866 + 6065*z - 2782*z^2 - 10586*z^3 - 2782*z^4 + 6065*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 424*z - 332*z^2 + 107*z^3 + 183*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(187 + 271*z + 331*z^2 + 
              127*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
         ((-4*(-764 - 1487*z - 1525*z^2 + 728*z^3 + 1386*z^4))/
            (9*(-1 + z)*(1 + z)) + (16*(18 + 659*z + 1050*z^2 + 659*z^3 + 
              18*z^4)*H[-1, z])/(9*z*(1 + z)) - (16*(155 - 6*z + 155*z^2)*
             H[-1, z]^2)/(3*(1 + z)) + ((-4*(80 - 73*z - 209*z^2 - 262*z^3 - 
                138*z^4 + 80*z^5))/(3*(-1 + z)*z*(1 + z)) + 
             (112*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
           (4*(59 + 277*z + 283*z^2 + 177*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((4*(71 + 6*z + 53*z^2))/(3*(-1 + z)) + 
             (16*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
           (40*(1 + z^2)*H[1, z]^2)/(-1 + z) + (16*(37 + 24*z + 37*z^2)*
             H[0, -1, z])/(-1 + z) - (8*(59 + 15*z + 19*z^2 + 47*z^3)*
             H[0, 1, z])/((-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
         z2*((4*z3*(558 + 900*plu - 2070*z + 900*plu*z + 3234*z^2 - 
              1650*z^3 + 1661*Delta[1 - z] - 1661*z^2*Delta[1 - z]))/
            (9*(-1 + z)*(1 + z)) + (49318 - 161310*plu + 423314*z - 
             161310*plu*z + 192394*z^2 - 387466*z^3 - 59112*z^4 - 
             312351*Delta[1 - z] + 312351*z^2*Delta[1 - z])/
            (162*(-1 + z)*(1 + z)) - (2*(5598 + 3313*z + 1000*z^2 - 
              20128*z^3 + 460*z^4 + 3583*z^5 + 5598*z^6)*H[-1, z])/
            (27*(-1 + z)^2*z*(1 + z)) + (2*(2124 + 4351*z + 4362*z^2 + 
              4567*z^3 + 2124*z^4)*H[-1, z]^2)/(9*z*(1 + z)) - 
           (8*(61 - 42*z + 61*z^2)*H[-1, z]^3)/(1 + z) + 
           ((34129 + 22557*z - 26004*z^2 - 7392*z^3 - 18661*z^4 - 15741*z^5 + 
               9384*z^6)/(27*(-1 + z)^2*(1 + z)^2) - (8*(738 + 2762*z + 
                3879*z^2 + 2780*z^3 + 738*z^4)*H[-1, z])/(9*z*(1 + z)) + 
             (8*(731 - 264*z + 731*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-3609 - 5759*z + 11175*z^2 + 14717*z^3 - 8067*z^4 - 11821*z^5 - 
               2091*z^6 + 3055*z^7 + 2976*z^8)/(9*(-1 + z)^3*(1 + z)^3) - 
             (28*(89 - 48*z + 89*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (4*(-55 + 48*z - 109*z^2 + 24*z^3)*H[0, z]^3)/(3*(-1 + z)*
             (1 + z)) + ((-2*(-622 - 1675*z + 4374*plu*z - 2046*z^2 + 
                2891*z^3 + 302*z^4))/(9*(-1 + z)*z) + 
             (4*(4 - 57*z - 14*z^2 - 53*z^3 + 4*z^4)*H[0, z])/
              (3*(-1 + z)*z) - (8*(35 + 162*z + 35*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((-4*(-18 - 478*z + 543*plu*z + 
                270*z^2 + 128*z^3 - 18*z^4))/(9*(-1 + z)*z) + 
             (8*(1 - 108*z + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
           (8*(-7 + 36*plu + 18*z + 29*z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((-4*(420 - 310*z + 288*z^2 - 1085*z^3 - 451*z^4 + 2331*z^5 - 
                1377*z^6 + 216*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
             (16*(311 - 54*z + 311*z^2)*H[-1, z])/(3*(1 + z)) - 
             (8*(-143 + 601*z + 35*z^2 + 519*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) + (8*(47 + 92*z + 47*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z] + ((4*(60 + 329*z - 1129*z^2 + 317*z^3 - 655*z^4 + 
                24*z^5))/(9*(-1 + z)*z*(1 + z)) + (8*(33 - 4*z + 33*z^2)*H[
                -1, z])/(1 + z) - (16*(-61 - 40*z - 180*z^2 + 33*z^3)*H[0, 
                z])/(3*(-1 + z)*(1 + z)) - (96*(-2 + z)*(-1 + 2*z)*H[1, z])/
              (-1 + z))*H[0, 1, z] + (16*(-155 + 659*z - 83*z^2 + 473*z^3)*
             H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(7 + 88*z + 51*z^2 + 40*z^3)*H[0, -1, 1, z])/
            ((-1 + z)*(1 + z)) + (8*(-463 + 1445*z - 435*z^2 + 853*z^3)*
             H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(71 + 13*z + 293*z^2 + 95*z^3)*H[0, 0, 1, z])/
            (3*(-1 + z)*(1 + z)) - (16*(7 + 88*z + 51*z^2 + 40*z^3)*
             H[0, 1, -1, z])/((-1 + z)*(1 + z)) - 
           (16*(-93 + 91*z + 19*z^2 + 17*z^3)*H[0, 1, 1, z])/
            (3*(-1 + z)*(1 + z))) + 
         ((-8*(36 - 569*z - 546*z^2 - 461*z^3 + 36*z^4))/(9*z*(1 + z)) + 
           (96*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
           (16*(-479 + 513*z - 645*z^2 + 271*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
         ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, -1, -1, 1, z] + 
         ((8*(96 - 276*z + 663*z^2 - 584*z^3 - 354*z^4 + 736*z^5 - 349*z^6 + 
              84*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (32*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (8*(81 + 483*z + 189*z^2 + 311*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(23 + 36*z + 23*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, 0, 1, z] + ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 
              174*z^4))/(3*z*(1 + z)) + (96*(29 - 20*z + 29*z^2)*H[-1, z])/
            (1 + z) - (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, 1, -1, z] + 
         ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, -1, 1, 1, z] + ((4*(1080 + 3731*z + 4368*z^2 + 3677*z^3 + 
              1080*z^4))/(9*z*(1 + z)) - (32*(54 - 29*z + 54*z^2)*H[-1, z])/
            (1 + z) - (8*(-259 + 831*z - 499*z^2 + 519*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
         ((-8*(540 + 922*z + 861*z^2 + 949*z^3 + 540*z^4))/(9*z*(1 + z)) + 
           (32*(98 - 93*z + 98*z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 0, -1, 1, z] + 
         ((4*(-1124 + 3308*z + 4385*z^2 - 6581*z^3 - 3670*z^4 + 4246*z^5 - 
              1319*z^6 - 397*z^7 + 1728*z^8))/(9*(-1 + z)^3*(1 + z)^3) - 
           (8*(219 - 104*z + 219*z^2)*H[-1, z])/(1 + z) - 
           (16*(27 - 65*z + 148*z^2 + 78*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(17 + 36*z + 17*z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, z] + 
         ((-2*(-432 + 73*z + 1057*z^2 + 3344*z^3 - 8564*z^4 + 7879*z^5 - 
              5805*z^6 + 2544*z^7))/(9*(-1 + z)^3*z*(1 + z)) + 
           (16*(37 - 12*z + 37*z^2)*H[-1, z])/(1 + z) + 
           (16*(15 + 227*z + 36*z^2 + 134*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(275 - 24*z + 275*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, 0, 0, 1, z] + ((-8*(540 + 922*z + 861*z^2 + 949*z^3 + 
              540*z^4))/(9*z*(1 + z)) + (32*(98 - 93*z + 98*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, 1, -1, z] + 
         ((4*(240 + 331*z + 347*z^2 - 119*z^3 - 1063*z^4 + 168*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (32*(58 - 3*z + 58*z^2)*H[-1, z])/
            (3*(1 + z)) + (16*(8 - 70*z - 83*z^2 + 23*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (16*(149 - 48*z + 149*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
         ((-16*(174 + 410*z + 409*z^2 + 419*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 1, -1, -1, z] + 
         ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, 1, -1, 1, z] + ((-16*(18 + 659*z + 1050*z^2 + 659*z^3 + 
              18*z^4))/(9*z*(1 + z)) + (32*(155 - 6*z + 155*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 1, 1, -1, z] + 
         ((-4*(63 - 96*z + 137*z^2))/(3*(-1 + z)) + (96*(1 + z^2)*H[-1, z])/
            (1 + z) - (8*(77 + 53*z + 53*z^2 + 85*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 1, 1, 1, z] - (96*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/
          (1 + z) - (96*(29 - 20*z + 29*z^2)*H[0, -1, -1, -1, 1, z])/
          (1 + z) - (32*(125 + 238*z + 202*z^2 + 155*z^3)*H[0, -1, -1, 0, 1, 
            z])/(3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*
           H[0, -1, -1, 1, -1, z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*
           H[0, -1, -1, 1, 1, z])/(3*(1 + z)) + 
         (16*(205 + 147*z + 117*z^2 + 211*z^3)*H[0, -1, 0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(5 - z + 5*z^2)*H[0, -1, 0, -1, 1, z])/
          (1 + z) - (32*(5 - z + 5*z^2)*H[0, -1, 0, 1, -1, z])/(1 + z) + 
         (32*(262 + 496*z + 511*z^2 + 247*z^3)*H[0, -1, 0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*H[0, -1, 1, -1, -1, 
            z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, -1, 1, z])/
          (3*(1 + z)) + (64*(86 + 143*z + 158*z^2 + 71*z^3)*
           H[0, -1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) + 
         (32*(43 + 396*z - 132*z^2 + 373*z^3)*H[0, 0, -1, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, -1, 1, 
            z])/(3*(1 + z)) + (8*(-1 + 651*z + 71*z^2 + 327*z^3)*
           H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(227 + 863*z + 233*z^2 + 457*z^3)*H[0, 0, -1, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, 1, -1, 
            z])/(3*(1 + z)) + (32*(402 + 511*z + 693*z^2 + 226*z^3)*
           H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-110 + 487*z - 126*z^2 + 273*z^3)*H[0, 0, 0, -1, -1, z])/
          ((-1 + z)*(1 + z)) - (16*(162 + 529*z + 168*z^2 + 321*z^3)*
           H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) + 
         (8*(-143 + 443*z + 109*z^2 + 743*z^3)*H[0, 0, 0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-126 + 553*z - 36*z^2 + 281*z^3)*
           H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(162 + 529*z + 168*z^2 + 321*z^3)*H[0, 0, 0, 1, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(566 + 316*z + 941*z^2 + z^3)*
           H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(98 - 93*z + 98*z^2)*H[0, 0, 1, -1, -1, z])/(3*(1 + z)) - 
         (32*(58 - 3*z + 58*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) - 
         (16*(199 + 480*z + 217*z^2 + 284*z^3)*H[0, 0, 1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(613 + 361*z + 885*z^2 + 185*z^3)*
           H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(286 + 633*z + 571*z^2 + 342*z^3)*H[0, 0, 1, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(491 + 191*z + 245*z^2 + 389*z^3)*
           H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(29 - 20*z + 29*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) - 
         (64*(86 + 143*z + 158*z^2 + 71*z^3)*H[0, 1, 0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(239 + 59*z + 107*z^2 + 167*z^3)*
           H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, 1, -1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) - 
         (96*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) - 
         (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)))) + 
     (CF*NF^2*TF^2*((-8*(-64 + 470*plu - 684*z + 748*z^2 + 609*Delta[1 - z] - 
            609*z*Delta[1 - z]))/(81*(-1 + z)) + 
         (32*z2*(12*plu + 12*z^2 - 67*Delta[1 - z] + 67*z*Delta[1 - z]))/
          (27*(-1 + z)) - (32*(41 - 30*z + 56*z^2)*H[0, z])/(27*(-1 + z)) - 
         (32*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-32*(-10 + 29*plu - 18*z + 28*z^2))/(27*(-1 + z)) - 
           (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] - 
         (32*(-1 + 2*plu + z^2)*H[1, z]^2)/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[0, 1, z])/(9*(-1 + z))) + 
       CF^2*NF*TF*((1216*z2^2*Delta[1 - z])/15 + 
         (7826 - 11940*plu + 1472*z - 9298*z^2 - 5967*Delta[1 - z] + 
           5967*z*Delta[1 - z])/(54*(-1 + z)) - 
         (8*z3*(66 + 84*plu + 114*z + 84*plu*z + 102*z^2 + 246*z^3 - 
            425*Delta[1 - z] + 425*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((4*(-1438 - 1468*z - 111*z^2 + 495*z^3))/(27*(-1 + z)*(1 + z)) - 
           (64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4)*H[-1, z])/(9*z*(1 + z)) + 
           (64*(-1 + z)^2*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-409 - 525*z + 371*z^2 + 903*z^3 + 96*z^4))/
            (9*(-1 + z)*(1 + z)) - (32*(5 - 2*z + 5*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(-17 + 23*z + 29*z^2 + 69*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((4*(106 + 691*plu - 1542*z + 1436*z^2))/(27*(-1 + z)) + 
           (64*(32 - 18*z + 41*z^2)*H[0, z])/(9*(-1 + z)) + 
           (8*(27 - 8*z + 27*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((32*(-6 + 16*plu - 7*z + 13*z^2))/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (160*(-1 + 2*plu + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         z2*((-4*(-1980 + 2160*plu - 2364*z + 2160*plu*z + 888*z^2 + 
              2520*z^3 + 288*z^4 + 1405*Delta[1 - z] - 1405*z^2*Delta[
                1 - z]))/(27*(-1 + z)*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/
            (3*(1 + z)) - (32*(8 + 10*z + 15*z^2 + 17*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-7 + 16*plu - 4*z + 9*z^2)*H[1, z])/
            (3*(-1 + z))) + ((64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/
            (9*z*(1 + z)) - (128*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - 
           (128*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
         ((16*(-37 - 36*z + 46*z^2))/(9*(-1 + z)) + 
           (32*(-2 + 4*z + z^2)*H[0, z])/(3*(-1 + z)) - 
           (32*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] + 
         (128*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) + 
         (64*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 - 8*z + 3*z^2)*H[0, 0, 1, z])/
          (3*(-1 + z)) + (16*(1 + 3*z^2)*H[0, 1, 1, z])/(-1 + z)) + 
       CA^2*CF*(40*z5*Delta[1 - z] + (25763 - 50689*plu + 23202*z - 
           48965*z^2 - 49620*Delta[1 - z] + 49620*z*Delta[1 - z])/
          (81*(-1 + z)) - (2*z2^2*(189 + 264*plu - 21*z + 264*plu*z + 
            363*z^2 + 93*z^3 - 796*Delta[1 - z] + 796*z^2*Delta[1 - z]))/
          (15*(-1 + z)*(1 + z)) + ((-2*(6845 + 11*z + 4856*z^2 + 9458*z^3))/
            (27*(-1 + z)*(1 + z)) - (8*(66 + 263*z + 126*z^2 + 263*z^3 + 
              66*z^4)*H[-1, z])/(9*z*(1 + z)) + (8*(23 + 2*z + 23*z^2)*
             H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-931 - 681*z - 463*z^2 - 45*z^3 + 132*z^4))/
            (9*(-1 + z)*(1 + z)) - (4*(37 - 58*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((-4*(43 + 85*z^2))/(9*(-1 + z)*(1 + z)) + (8*(1 + z^2)*H[-1, z])/
            (1 + z))*H[0, z]^3 + ((3 + 5*z^2)*H[0, z]^4)/
          (3*(-1 + z)*(1 + z)) + ((-2*(-3652 + 4649*plu + 1764*z + 1888*z^2))/
            (27*(-1 + z)) - (484*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
           (2*(35 - 92*z + 35*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[0, z]^3)/(-1 + z))*H[1, z] + 
         ((-242*(-1 + 2*plu + z^2))/(9*(-1 + z)) + (44*(1 + z^2)*H[0, z])/
            (3*(-1 + z)) + (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         z3*((8*(-158 + 99*plu - 123*z + 99*plu*z + 108*z^2 - 15*z^3 + 
              193*Delta[1 - z] - 193*z^2*Delta[1 - z]))/(3*(-1 + z)*
             (1 + z)) - (192*(1 + z^2)*H[-1, z])/(1 + z) - 
           (16*(7 + 9*z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
           (144*(1 + z^2)*H[1, z])/(-1 + z)) + 
         ((8*(66 + 263*z + 126*z^2 + 263*z^3 + 66*z^4))/(9*z*(1 + z)) - 
           (16*(23 + 2*z + 23*z^2)*H[-1, z])/(3*(1 + z)) + 
           ((-16*(19 - 25*z + 27*z^2 + 27*z^3))/(3*(-1 + z)*(1 + z)) + 
             (128*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (4*(1 + 3*z - z^2 + 5*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (96*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (8*(5 - 2*z + 5*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(85 + 157*z^2))/(9*(-1 + z)) + 160*(1 + z)*H[-1, z] - 
           (128*(1 + z^2)*H[-1, z]^2)/(1 + z) - (4*(35 - 92*z + 35*z^2)*
             H[0, z])/(3*(-1 + z)) - (2*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) + 
           ((-176*(1 + z^2))/(3*(-1 + z)) - (64*(1 + z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (96*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, z] + 
         (32*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
         z2*((2*(540 + 3060*plu - 1824*z + 3060*plu*z + 3312*z^2 + 1668*z^3 - 
              792*z^4 - 11143*Delta[1 - z] + 11143*z^2*Delta[1 - z]))/
            (27*(-1 + z)*(1 + z)) - (8*(37 + 118*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) + (128*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
           ((4*(19 - 75*z + 127*z^2 + 141*z^3))/(3*(-1 + z)*(1 + z)) - 
             (176*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (2*(7 - 8*z + 9*z^2)*H[0, z]^2)/(1 + z) + 
           ((16*(6 + 11*plu - z + 17*z^2))/(3*(-1 + z)) + 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (8*(7 + 5*z^2)*H[0, -1, z])/(1 + z) - (8*(-3 + 5*z - z^2 + 7*z^3)*
             H[0, 1, z])/((-1 + z)*(1 + z))) + 
         ((16*(23 + 2*z + 23*z^2))/(3*(1 + z)) - 
           (16*(-3 + 11*z - 5*z^2 + 13*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
         ((8*(39 - 5*z + 13*z^2 + 145*z^3))/(3*(-1 + z)*(1 + z)) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(-1 + 13*z - 3*z^2 + 15*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) + (192*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-8*(-7 - 2*z + 53*z^2))/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(3 + z^2)*H[0, z])/(-1 + z))*
          H[0, 0, 1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
         ((88*(1 + z^2))/(-1 + z) + (64*(1 + z^2)*H[0, z])/(-1 + z))*
          H[0, 1, 1, z] - (256*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
         (128*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (128*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (192*z*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (64*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z)) + 
       CA*(CF*NF*TF*((592*z2^2*Delta[1 - z])/15 + 
           (4*(577 + 7531*plu - 12906*z + 12329*z^2 + 8274*Delta[1 - z] - 
              8274*z*Delta[1 - z]))/(81*(-1 + z)) - 
           (32*z3*(-7 + 3*plu - 9*z + 3*plu*z - 6*z^3 + 14*Delta[1 - z] - 
              14*z^2*Delta[1 - z]))/(3*(-1 + z)*(1 + z)) + 
           ((64*(172 + 31*z + 58*z^2 + 181*z^3))/(27*(-1 + z)*(1 + z)) + 
             (32*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4)*H[-1, z])/
              (9*z*(1 + z)) - (32*(-1 + z)^2*H[-1, z]^2)/(3*(1 + z)))*
            H[0, z] + ((-8*(-128 - 99*z - 56*z^2 - 33*z^3 + 12*z^4))/
              (9*(-1 + z)*(1 + z)) + (16*(5 - 2*z + 5*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z]^2 + (80*(1 + z^2)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((8*(-253 + 776*plu - 450*z + 703*z^2))/
              (27*(-1 + z)) + (352*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
             (8*(1 - 4*z + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
           ((176*(-1 + 2*plu + z^2))/(9*(-1 + z)) - (16*(1 + z^2)*H[0, z])/
              (3*(-1 + z)))*H[1, z]^2 + z2*((-16*(81 + 192*plu - 33*z + 
                192*plu*z + 147*z^2 + 105*z^3 - 36*z^4 - 902*Delta[1 - z] + 
                902*z^2*Delta[1 - z]))/(27*(-1 + z)*(1 + z)) - 
             (32*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - (16*(5 + 3*z)*(1 + z^2)*H[
                0, z])/(3*(-1 + z)*(1 + z)) - (64*(plu + z + z^2)*H[1, z])/
              (3*(-1 + z))) + ((-32*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/
              (9*z*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)) + 
             (64*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
           ((16*(31 + 13*z^2))/(9*(-1 + z)) + (16*(1 - 4*z + z^2)*H[0, z])/
              (3*(-1 + z)) + (64*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
            H[0, 1, z] - (64*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) - 
           (32*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(1 + z)^2*H[0, 0, 1, z])/
            (3*(-1 + z)) - (32*(1 + z^2)*H[0, 1, 1, z])/(-1 + z)) + 
         CF^2*(120*z5*Delta[1 - z] + (-344110 + 203556*plu + 419216*z - 
             75106*z^2 + 112077*Delta[1 - z] - 112077*z*Delta[1 - z])/
            (216*(-1 + z)) + (z2^2*(3252 - 2292*plu + 3492*z - 2292*plu*z - 
              1104*z^2 - 1248*z^3 + 2777*Delta[1 - z] - 2777*z^2*Delta[
                1 - z]))/(15*(-1 + z)*(1 + z)) + 
           ((722 + 27152*z + 21435*z^2 - 16515*z^3)/(27*(-1 + z)*(1 + z)) + 
             (4*(264 + 1241*z + 630*z^2 + 1241*z^3 + 264*z^4)*H[-1, z])/
              (9*z*(1 + z)) + (8*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4)*H[-1, z]^
                2)/(3*z*(1 + z)) - (16*(7 - 4*z + 7*z^2)*H[-1, z]^3)/
              (3*(1 + z)))*H[0, z] + ((2507 + 5595*z - 1105*z^2 - 10257*z^3 - 
               1056*z^4)/(18*(-1 + z)*(1 + z)) - (4*(12 + z + 287*z^2 + 
                10*z^3 + 12*z^4)*H[-1, z])/(3*z*(1 + z)) + 
             (8*(26 - 3*z + 26*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
           ((49 - 517*z + 167*z^2 - 495*z^3 + 48*z^4)/(9*(-1 + z)*(1 + z)) - 
             (4*(51 - 4*z + 51*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 + 
           ((-17 - 43*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
           ((-21440 - 8489*plu + 59100*z - 37660*z^2)/(27*(-1 + z)) - 
             (4*(1987 - 1602*z + 2365*z^2)*H[0, z])/(9*(-1 + z)) - 
             (4*(189 - 107*z + 198*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
             (4*(29 + 4*z + 29*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
           ((-8*(-51 + 200*plu - 128*z + 179*z^2))/(3*(-1 + z)) - 
             (2*(87 + 8*z + 87*z^2)*H[0, z])/(-1 + z) - 
             (4*(11 + 2*z + 11*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
           ((-440*(-1 + 2*plu + z^2))/(9*(-1 + z)) + (8*(1 + z^2)*H[0, z])/
              (-1 + z))*H[1, z]^3 + z3*((-4*(-2235 + 771*plu - 1896*z + 
                771*plu*z + 942*z^2 + 51*z^3 + 180*z^4 + 3113*Delta[1 - z] - 
                3113*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
             (56*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
             (8*(-49 + 12*z - 79*z^2 + 36*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
             (8*(27 + 34*plu + 14*z + 61*z^2)*H[1, z])/(-1 + z)) + 
           ((-4*(264 + 1241*z + 630*z^2 + 1241*z^3 + 264*z^4))/
              (9*z*(1 + z)) - (16*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4)*H[-1, 
                z])/(3*z*(1 + z)) + (16*(7 - 4*z + 7*z^2)*H[-1, z]^2)/
              (1 + z) + ((8*(-12 + 13*z - 136*z^2 + 207*z^3 + 174*z^4))/
                (3*(-1 + z)*z*(1 + z)) - (16*(39 - 2*z + 39*z^2)*H[-1, z])/
                (1 + z))*H[0, z] - (4*(17 + 17*z - 7*z^2 + 37*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + (208*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
            H[0, -1, z] - (8*(21 - 8*z + 21*z^2)*H[0, -1, z]^2)/(-1 + z) + 
           ((-4*(154 - 377*z - 379*z^2 + 8*z^3))/(9*(-1 + z)*(1 + z)) - 
             (32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4)*H[-1, z])/(z*(1 + z)) + 
             (16*(33 - 2*z + 33*z^2)*H[-1, z]^2)/(1 + z) + 
             ((4*(53 - 220*z + 155*z^2))/(3*(-1 + z)) - (96*(1 + z^2)*
                 H[-1, z])/(1 + z))*H[0, z] + (8*(6 + z + 8*z^2)*H[0, z]^2)/
              (-1 + z) + ((64*(1 + 3*z + z^2))/(3*(-1 + z)) + 
               (16*(11 + 2*z + 11*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
             (32*(1 + z^2)*H[1, z]^2)/(-1 + z) + (208*(1 + z^2)*H[0, -1, z])/
              (-1 + z))*H[0, 1, z] - (8*(5 - 2*z + 7*z^2)*H[0, 1, z]^2)/
            (-1 + z) + z2*(-160*z3*Delta[1 - z] + (-11088 + 25056*plu - 24960*
                z + 25056*plu*z - 2724*z^2 + 28476*z^3 + 3168*z^4 + 19277*
                Delta[1 - z] - 19277*z^2*Delta[1 - z])/(27*(-1 + z)*(1 + 
                z)) + (8*(18 + 206*z + 437*z^2 + 215*z^3 + 18*z^4)*H[-1, z])/
              (3*z*(1 + z)) - (8*(73 - 8*z + 73*z^2)*H[-1, z]^2)/(1 + z) + 
             ((-8*(-205 - 308*z - 18*z^2 + 65*z^3 + 24*z^4))/(3*(-1 + z)*
                 (1 + z)) + (16*(55 - 4*z + 55*z^2)*H[-1, z])/(1 + z))*
              H[0, z] - (16*(-9 + 6*z - 17*z^2 + 3*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + ((4*(-12 - 217*z + 370*plu*z - 10*z^2 + 
                  171*z^3 - 12*z^4))/(3*(-1 + z)*z) + (16*(9 + 4*z + 9*z^2)*
                 H[0, z])/(-1 + z))*H[1, z] + (32*(-1 + 3*plu + z + 2*z^2)*
               H[1, z]^2)/(-1 + z) - (16*(-23 + 8*z - 17*z^2 + 2*z^3)*H[0, 
                -1, z])/((-1 + z)*(1 + z)) + (8*(-25 + 5*z - 19*z^2 + 19*z^3)*
               H[0, 1, z])/((-1 + z)*(1 + z))) + 
           ((16*(6 - 46*z - 7*z^2 - 37*z^3 + 6*z^4))/(3*z*(1 + z)) - 
             (32*(7 - 4*z + 7*z^2)*H[-1, z])/(1 + z) + 
             (32*(-9 + 27*z - 14*z^2 + 30*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, -1, z] + ((32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, 1, z] + ((8*(12 - 15*z - 14*z^2 - 137*z^3 - 350*z^4 + 
                12*z^5))/(3*(-1 + z)*z*(1 + z)) + (32*(13 + z + 13*z^2)*H[-1, 
                z])/(1 + z) + (8*(-7 + 79*z - 47*z^2 + 87*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (416*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 0, -1, z] + ((8*(-67 - 59*z + 68*z^2 + 108*z^3 + 12*z^4))/
              (3*(-1 + z)*(1 + z)) - (32*(15 - z + 15*z^2)*H[-1, z])/
              (1 + z) - (8*(7 - 5*z + 15*z^2 + 3*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (16*(7 + 4*z + 7*z^2)*H[1, z])/(-1 + z))*
            H[0, 0, 1, z] + ((32*(1 + 21*z + 37*z^2 + 21*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, 1, -1, z] + ((-8*(16 + 12*z + 3*z^2))/(-1 + z) - 
             (96*(1 + z^2)*H[-1, z])/(1 + z) - (8*(21 + 4*z + 19*z^2)*H[0, 
                z])/(-1 + z) + (48*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 1, 1, z] + (32*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/
            (1 + z) + (32*(33 - 2*z + 33*z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
           (16*(13 - 2*z + 13*z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
           (32*(33 - 2*z + 33*z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
           (32*(13 + z + 13*z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
           (32*(15 - z + 15*z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
           (8*(-21 + 131*z - 65*z^2 + 99*z^3)*H[0, 0, 0, -1, z])/
            ((-1 + z)*(1 + z)) + (16*(-6 - 11*z^2 + z^3)*H[0, 0, 0, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(15 - z + 15*z^2)*H[0, 0, 1, -1, z])/
            (1 + z) + (32*(3 + 7*z + 5*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(33 - 2*z + 33*z^2)*H[0, 1, -1, -1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z))) + 
       CF^3*(-48*z5*Delta[1 - z] + (3894 - 1900*plu - 5312*z + 1418*z^2 - 
           1001*Delta[1 - z] + 1001*z*Delta[1 - z])/(8*(-1 + z)) - 
         (2*z2^2*(-36 + 188*plu + 324*z + 188*plu*z - 32*z^2 + 280*z^3 + 
            93*Delta[1 - z] - 93*z^2*Delta[1 - z]))/(5*(-1 + z)*(1 + z)) + 
         ((249 - 1087*z - 522*z^2 + 1006*z^3)/((-1 + z)*(1 + z)) - 
           (56*(3 + 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
           (16*(2 - 2*z + z^2 + 2*z^3)*H[-1, z]^2)/z + 
           (32*(7 - 4*z + 7*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
         ((90 + 54*z - 7*z^2 + 109*z^3)/((-1 + z)*(1 + z)) + 
           (8*(4 + 25*z + 57*z^2 + 28*z^3 + 4*z^4)*H[-1, z])/(z*(1 + z)) - 
           (48*(6 - z + 6*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((61 + 361*z - 77*z^2 - 241*z^3 - 32*z^4)/(3*(-1 + z)*(1 + z)) + 
           (8*(39 - 4*z + 39*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
         (11*(3 + 2*z + 7*z^2)*H[0, z]^4)/(6*(1 + z)) + 
         ((622 + 129*plu - 1508*z + 886*z^2)/(-1 + z) + 
           (2*(247 - 188*z + 261*z^2)*H[0, z])/(-1 + z) - 
           (8*(1 - 11*z + 4*z^2)*H[0, z]^2)/(-1 + z) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
         ((-21 + 216*plu - 148*z + 169*z^2)/(-1 + z) - 
           (4*(29 - 40*z + 47*z^2)*H[0, z])/(-1 + z) - 
           (16*(5 - z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         ((-24*(-1 + 3*plu - 2*z + 3*z^2))/(-1 + z) - (96*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^3 - (20*(-1 + 2*plu + z^2)*H[1, z]^4)/
          (-1 + z) + z3*((2*(-418 + 276*plu - 614*z + 276*plu*z + 62*z^2 + 
              482*z^3 + 80*z^4 + 245*Delta[1 - z] - 245*z^2*Delta[1 - z]))/
            ((-1 + z)*(1 + z)) - (16*(71 - 14*z + 71*z^2)*H[-1, z])/(1 + z) + 
           (16*(-16 + 17*z - 24*z^2 + 55*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (16*(19 - 14*plu + 14*z + 5*z^2)*H[1, z])/(-1 + z)) + 
         ((56*(3 + 2*z + 3*z^2))/(1 + z) + (32*(2 - 2*z + z^2 + 2*z^3)*
             H[-1, z])/z - (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-16*(-4 - 21*z - 12*z^2 + 33*z^3 + 22*z^4))/((-1 + z)*z*(1 + 
                z)) + (32*(23 - 2*z + 23*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (8*(15 + 11*z - 5*z^2 + 27*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (16*(11 - 4*z + 11*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(-65 - 25*z + 58*z^2 + 50*z^3))/((-1 + z)*(1 + z)) + 
           (64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4)*H[-1, z])/(z*(1 + z)) - 
           (32*(17 - 2*z + 17*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-51 - 52*z + 127*z^2))/(-1 + z) + (192*(1 + z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (4*(9 + 4*z + 35*z^2)*H[0, z]^2)/(-1 + z) + 
           (32*(-1 + z) - (64*(3 + z + 3*z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (32*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(1 + z^2)*H[0, -1, z])/
            (-1 + z))*H[0, 1, z] - (16*(1 + 2*z)*H[0, 1, z]^2)/(-1 + z) + 
         z2*(-224*z3*Delta[1 - z] + (-58 - 528*plu + 310*z - 528*plu*z + 
             142*z^2 - 322*z^3 - 225*Delta[1 - z] + 225*z^2*Delta[1 - z])/
            ((-1 + z)*(1 + z)) - (16*(6 + 44*z + 67*z^2 + 47*z^3 + 6*z^4)*
             H[-1, z])/(z*(1 + z)) + (16*(41 - 8*z + 41*z^2)*H[-1, z]^2)/
            (1 + z) + ((4*(-133 - 261*z + 71*z^2 + 279*z^3 + 32*z^4))/
              ((-1 + z)*(1 + z)) - (32*(33 - 4*z + 33*z^2)*H[-1, z])/(1 + z))*
            H[0, z] + (16*(-9 + 10*z - 6*z^2 + 21*z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) + ((8*(4 - 11*z + 36*plu*z - 34*z^2 + 37*z^3 + 
                4*z^4))/((-1 + z)*z) + (16*(15 - 8*z + 15*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (16*(-9 + 18*plu - 4*z + 9*z^2)*H[1, z]^2)/
            (-1 + z) - (32*(16 - z + 12*z^2 + 3*z^3)*H[0, -1, z])/
            ((-1 + z)*(1 + z)) - (32*(-4 + 3*z - 10*z^2 + z^3)*H[0, 1, z])/
            ((-1 + z)*(1 + z))) + ((-32*(2 - 2*z + z^2 + 2*z^3))/z + 
           (64*(7 - 4*z + 7*z^2)*H[-1, z])/(1 + z) - 
           (64*(-6 + 16*z - 9*z^2 + 17*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + ((-64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4))/
            (z*(1 + z)) + (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, 1, z] + ((-16*(4 + 21*z - 8*z^2 - 37*z^3 - 20*z^4 + 
              4*z^5))/((-1 + z)*z*(1 + z)) - (64*(5 + z + 5*z^2)*H[-1, z])/
            (1 + z) - (16*(-5 + 53*z - 41*z^2 + 57*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-4*(-35 - 15*z - 35*z^2 + 9*z^3 + 16*z^4))/
            ((-1 + z)*(1 + z)) + (64*(7 - z + 7*z^2)*H[-1, z])/(1 + z) + 
           (8*(21 - 3*z + 31*z^2 + 7*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
           (16*(15 + 8*z + 15*z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
         ((-64*(1 + 11*z + 17*z^2 + 11*z^3 + z^4))/(z*(1 + z)) + 
           (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, 1, -1, z] + ((-8*(-32 - 26*z + 49*z^2))/(-1 + z) + 
           (192*(1 + z^2)*H[-1, z])/(1 + z) + (32*(9 + 2*z + 2*z^2)*H[0, z])/
            (-1 + z) - (48*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] - 
         (64*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/(1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (32*(5 - 2*z + 5*z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
         (64*(5 + z + 5*z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (64*(7 - z + 7*z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (16*(-21 + 83*z - 65*z^2 + 51*z^3)*H[0, 0, 0, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(1 + 5*z + 13*z^2 + 5*z^3)*
           H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (64*(7 - z + 7*z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (32*(2 + 10*z + 3*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
          ((-1 + z)*(1 + z)) - (64*(17 - 2*z + 17*z^2)*H[0, 1, -1, -1, z])/
          (1 + z) - (192*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 
         96*(1 + z)*H[0, 1, 1, 1, z]))*Log[Q2/mu2] + 
     (CF*NF^2*TF^2*((-128*z2*Delta[1 - z])/9 + 
         (8*(-20 + 58*plu - 36*z + 56*z^2 + 57*Delta[1 - z] - 
            57*z*Delta[1 - z]))/(27*(-1 + z)) + (64*(1 + z^2)*H[0, z])/
          (9*(-1 + z)) + (32*(-1 + 2*plu + z^2)*H[1, z])/(9*(-1 + z))) + 
       CA^2*CF*(44*z3*Delta[1 - z] + (400 + 9298*plu - 12276*z + 11876*z^2 + 
           8013*Delta[1 - z] - 8013*z*Delta[1 - z])/(54*(-1 + z)) - 
         (88*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 11*Delta[1 - z] + 
            11*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((44*(17 + 5*z^2))/(9*(-1 + z)) + (88*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (44*(1 + z^2)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (242*(-1 + 2*plu + z^2)*H[1, z])/
          (9*(-1 + z)) - (88*(1 + z^2)*H[0, -1, z])/(3*(1 + z))) + 
       CF^2*NF*TF*(64*z3*Delta[1 - z] + (2*(-260 + 501*plu - 62*z + 322*z^2 + 
            216*Delta[1 - z] - 216*z*Delta[1 - z]))/(9*(-1 + z)) + 
         (8*z2*(-69 + 96*plu - 45*z + 96*plu*z + 45*z^2 + 69*z^3 - 
            4*Delta[1 - z] + 4*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
         ((-16*(-10 - 33*z + 45*z^2))/(9*(-1 + z)) + (64*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] - (4*(-1 + 7*z + 13*z^2 + 21*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-8*(-34 + 107*plu - 66*z + 100*z^2))/
            (9*(-1 + z)) - (160*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (24*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         (64*(1 + z^2)*H[0, -1, z])/(3*(1 + z)) - 8*(1 + z)*H[0, 1, z]) + 
       CA*(CF*NF*TF*(-16*z3*Delta[1 - z] - (2*(-218 + 1552*plu - 1512*z + 
              1730*z^2 + 1407*Delta[1 - z] - 1407*z*Delta[1 - z]))/
            (27*(-1 + z)) + (32*z2*(3*plu - 3*z + 3*plu*z + 3*z^2 - 
              22*Delta[1 - z] + 22*z^2*Delta[1 - z]))/(9*(-1 + z)*(1 + z)) + 
           ((-64*(7 + 4*z^2))/(9*(-1 + z)) - (32*(1 + z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(1 + z^2)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) - (176*(-1 + 2*plu + z^2)*H[1, z])/
            (9*(-1 + z)) + (32*(1 + z^2)*H[0, -1, z])/(3*(1 + z))) + 
         CF^2*(32*z2^2*Delta[1 - z] + (4942 - 6267*plu - 2726*z - 2216*z^2 - 
             2727*Delta[1 - z] + 2727*z*Delta[1 - z])/(18*(-1 + z)) + 
           (4*z3*(-22 + 12*plu - 6*z + 12*plu*z - 22*z^2 + 18*z^3 + 
              53*Delta[1 - z] - 53*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
           ((4*(10 - 543*z + 603*z^2))/(9*(-1 + z)) - 
             (8*(19 - 24*z + 19*z^2)*H[-1, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
           ((1 + 125*z + 59*z^2 + 183*z^3)/(3*(-1 + z)*(1 + z)) + 
             (24*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
           (8*(1 + 3*z^2)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
           ((2*(-110 + 1369*plu - 1446*z + 1556*z^2))/(9*(-1 + z)) + 
             (440*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (8*(1 + z^2)*H[0, z]^2)/
              (-1 + z))*H[1, z] + (66*(-1 + 2*plu + z^2)*H[1, z]^2)/
            (-1 + z) + z2*((-2*(-471 + 948*plu - 243*z + 948*plu*z + 99*z^2 + 
                615*z^3 - 140*Delta[1 - z] + 140*z^2*Delta[1 - z]))/
              (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(3 + 5*z^2)*H[0, z])/((-1 + z)*(1 + z)) - 
             (32*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)) + 
           ((8*(19 - 24*z + 19*z^2))/(3*(1 + z)) + (64*(1 + z^2)*H[-1, z])/
              (1 + z) - (32*H[0, z])/(1 + z))*H[0, -1, z] + 
           (-10*(1 + z) + (32*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] - 
           (64*(1 + z^2)*H[0, -1, -1, z])/(1 + z) - 
           (32*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
           (16*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) + 
           (16*(3 + z)*(1 + z^2)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, 1, -1, z])/(1 + z))) + 
       CF^3*((128*z2^2*Delta[1 - z])/5 + (3*(-182 + 77*plu + 278*z - 96*z^2 + 
            24*Delta[1 - z] - 24*z*Delta[1 - z]))/(2*(-1 + z)) - 
         (4*z3*(-73 + 56*plu - 41*z + 56*plu*z - 31*z^2 + 49*z^3 + 
            18*Delta[1 - z] - 18*z^2*Delta[1 - z]))/((-1 + z)*(1 + z)) + 
         ((-79 + 122*z - 97*z^2)/(-1 + z) - (16*(1 + 8*z + z^2)*H[-1, z])/
            (1 + z) + (64*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
         ((-17 - 93*z + 5*z^2 + 33*z^3)/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
         (2*(-5 + 3*z - 3*z^2 + 21*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-3*(-7 + 66*plu - 64*z + 71*z^2))/(-1 + z) + 
           (24*(-6 + z)*z*H[0, z])/(-1 + z) + (40*(1 + z^2)*H[0, z]^2)/
            (-1 + z))*H[1, z] + (4*(-5 + 11*z) + (88*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z]^2 + (32*(-1 + 2*plu + z^2)*H[1, z]^3)/
          (-1 + z) + z2*((2*(21 + 36*plu + 85*z + 36*plu*z - 45*z^2 - 
              61*z^3 - 27*Delta[1 - z] + 27*z^2*Delta[1 - z]))/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-11 + 13*z + 3*z^2 + 43*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (112*(-1 + 2*plu + z^2)*H[1, z])/(-1 + z)) + 
         ((16*(1 + 8*z + z^2))/(1 + z) - (128*(1 + z^2)*H[-1, z])/(1 + z) + 
           (64*H[0, z])/(1 + z))*H[0, -1, z] + 
         (98*(1 + z) - (64*(1 + z^2)*H[-1, z])/(1 + z) + 
           (8*(1 + 11*z^2)*H[0, z])/(-1 + z))*H[0, 1, z] + 
         (128*(1 + z^2)*H[0, -1, -1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
         (32*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) - 
         (4*(27 + 11*z + 37*z^2 + 21*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 40*(1 + z)*H[0, 1, 1, z]))*
      Log[Q2/mu2]^2 + ((-121*CA^2*CF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(27*(-1 + z)) - 
       (16*CF*NF^2*TF^2*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
          3*z*Delta[1 - z]))/(27*(-1 + z)) + CF^2*NF*TF*
        ((-32*z2*Delta[1 - z])/3 - (2*(-20 + 24*plu + 16*z + 4*z^2 + 
            9*Delta[1 - z] - 9*z*Delta[1 - z]))/(3*(-1 + z)) + 
         (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
         (32*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z))) + 
       CA*((88*CF*NF*TF*(-2 + 4*plu + 2*z^2 + 3*Delta[1 - z] - 
            3*z*Delta[1 - z]))/(27*(-1 + z)) + CF^2*((88*z2*Delta[1 - z])/3 + 
           (11*(-20 + 24*plu + 16*z + 4*z^2 + 9*Delta[1 - z] - 
              9*z*Delta[1 - z]))/(6*(-1 + z)) - (22*(1 + 3*z^2)*H[0, z])/
            (3*(-1 + z)) - (88*(-1 + 2*plu + z^2)*H[1, z])/(3*(-1 + z)))) + 
       CF^3*((64*z3*Delta[1 - z])/3 + (8*z2*(-3 + 4*plu + 3*z^2 + 
            3*Delta[1 - z] - 3*z*Delta[1 - z]))/(-1 + z) + 
         (26 - 36*plu - 16*z - 10*z^2 - 9*Delta[1 - z] + 9*z*Delta[1 - z])/
          (2*(-1 + z)) + (2*(1 + 8*z + 3*z^2)*H[0, z])/(-1 + z) - 
         (2*(1 + 7*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((8*(-5 + 6*plu + 4*z + z^2))/(-1 + z) - (16*(1 + z^2)*H[0, z])/
            (-1 + z))*H[1, z] - (16*(-1 + 2*plu + z^2)*H[1, z]^2)/(-1 + z) - 
         8*(1 + z)*H[0, 1, z]))*Log[Q2/mu2]^3), 
 CqG1NS[z, Larin] -> 
  CF*as[MS]*(2*(-2 + 5*z) + (2*(1 + z^2)*H[0, z])/(-1 + z) + 
     2*(1 + z)*H[1, z] - 2*(1 + z)*Log[Q2/mu2]) + 
   as[MS]^2*(CF*NF*TF*((-4*(-2 + 211*z))/27 + (16*z^2*z2)/(3*(-1 + z)) - 
       (4*(14 - 14*z + 19*z^2)*H[0, z])/(3*(-1 + z)) - 
       (10*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
       ((-8*(5 + 14*z))/9 - (8*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
       (4*(1 + z)*H[1, z]^2)/3 - (8*(1 + z^2)*H[0, 1, z])/(3*(-1 + z)) + 
       ((8*(5 + 14*z))/9 + (16*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
         (8*(1 + z)*H[1, z])/3)*Log[Q2/mu2] - (4*(1 + z)*Log[Q2/mu2]^2)/3) + 
     CA*CF*((-1402 + 3947*z)/27 + (4*(8 + 13*z - 6*z^2 + 3*z^3)*z3)/
        ((-1 + z)*(1 + z)) + ((262 + z^2 + 215*z^3)/(3*(-1 + z)*(1 + z)) + 
         (4*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, z])/z - (4*(-1 + z)^2*H[-1, z]^2)/
          (1 + z))*H[0, z] + ((151 - 60*z + 43*z^2 - 24*z^3)/(6*(-1 + z)) + 
         (4*(2 - z + 2*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
       (2*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) + 
       ((2*(31 + 193*z))/9 + (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
         (2*(1 + z)^2*H[0, z]^2)/(-1 + z))*H[1, z] + 
       ((11*(1 + z))/3 - (2*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       ((-4*(1 + z)*(2 + 3*z + 2*z^2))/z + (8*(-1 + z)^2*H[-1, z])/(1 + z) + 
         (8*(2 + z + 3*z^2)*H[0, z])/((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((-2*(-23 + z^2))/(3*(-1 + z)) + (8*(1 + z^2)*H[-1, z])/(1 + z) - 
         (4*(1 + z)^2*H[0, z])/(-1 + z) + (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] - (8*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) - 
       (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
       (8*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(3 + 3*z + 5*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - (12*(1 + z^2)*H[0, 1, 1, z])/
        (-1 + z) + ((-2*(-23 + 256*z))/9 + ((-4*(17 + 5*z^2))/(3*(-1 + z)) - 
           (8*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - (4*(1 + z^2)*H[0, z]^2)/
          ((-1 + z)*(1 + z)) - (22*(1 + z)*H[1, z])/3 + 
         (8*(1 + z^2)*H[0, -1, z])/(1 + z))*Log[Q2/mu2] + 
       (11*(1 + z)*Log[Q2/mu2]^2)/3 + z2*((4*(-21 + 15*z - 11*z^2 + 6*z^3))/
          (3*(-1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
         (8*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)) - (8*z*(1 + z)*H[1, z])/
          (-1 + z) + (8*z*Log[Q2/mu2])/(1 + z))) + 
     CF^2*(-17*(-1 + 4*z) - (8*(3 + 8*z - z^2 + 8*z^3)*z3)/
        ((-1 + z)*(1 + z)) + ((-37 - 39*z - 40*z^2 - 6*z^3)/
          ((-1 + z)*(1 + z)) - (8*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, z])/z + 
         (8*(-1 + z)^2*H[-1, z]^2)/(1 + z))*H[0, z] + 
       ((-21 - 18*z + 34*z^2 + 8*z^3)/(-1 + z) - (8*(2 - z + 2*z^2)*H[-1, z])/
          (1 + z))*H[0, z]^2 + ((-7 + 5*z + 3*z^2 + 15*z^3)*H[0, z]^3)/
        (3*(-1 + z)*(1 + z)) + (2*(-25 + 17*z) + 
         (12*(5 - 8*z + 6*z^2)*H[0, z])/(-1 + z) + 
         (2*(5 - 4*z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
       (6*(-1 + 5*z) + (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
       4*(1 + z)*H[1, z]^3 + ((8*(1 + z)*(2 + 3*z + 2*z^2))/z - 
         (16*(-1 + z)^2*H[-1, z])/(1 + z) - (16*(2 + z + 3*z^2)*H[0, z])/
          ((-1 + z)*(1 + z)))*H[0, -1, z] + 
       ((4*(-10 + 4*z + 3*z^2))/(-1 + z) - (16*(1 + z^2)*H[-1, z])/(1 + z) + 
         (8*z*(2 + z)*H[0, z])/(-1 + z) - (8*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, 1, z] + (16*(-1 + z)^2*H[0, -1, -1, z])/(1 + z) + 
       (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
       (16*(1 + 2*z)*(2 + z + z^2)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(-3 - 3*z - 7*z^2 + z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
       (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + (8*(1 + 2*z^2)*H[0, 1, 1, z])/
        (-1 + z) + (2*(4 + 23*z) + ((-4*(-2 - 12*z + 11*z^2))/(-1 + z) + 
           (16*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (4*(-1 + z + z^2 + 3*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
         (-24*(-1 + 2*z) - (24*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         12*(1 + z)*H[1, z]^2 - (16*(1 + z^2)*H[0, -1, z])/(1 + z) - 
         4*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
       (-2*(5 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z])*
        Log[Q2/mu2]^2 + z2*((-4*(-14 - 10*z + 17*z^2 + 4*z^3))/(-1 + z) + 
         (8*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
         (8*(1 + 3*z + 3*z^2 + 5*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
         (16*(-1 - z + z^2)*H[1, z])/(-1 + z) + 
         (4*(7 + 10*z + 7*z^2)*Log[Q2/mu2])/(1 + z)))) + 
   as[MS]^3*(CF*NF^2*TF^2*((16*(7 + 4912*z))/729 - (128*(2 + z^2)*z3)/
        (27*(-1 + z)) + (16*(461 - 580*z + 764*z^2)*H[0, z])/(81*(-1 + z)) + 
       (16*(190 - 138*z + 253*z^2)*H[0, z]^2)/(81*(-1 + z)) + 
       (368*(1 + z^2)*H[0, z]^3)/(81*(-1 + z)) + 
       ((32*(16 + 187*z))/81 + (32*(19 - 18*z + 28*z^2)*H[0, z])/
          (27*(-1 + z)) + (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z] + 
       ((32*(5 + 14*z))/27 + (32*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[1, z]^2 + 
       (32*(1 + z)*H[1, z]^3)/27 + ((64*(11 - 6*z + 14*z^2))/(27*(-1 + z)) + 
         (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*H[0, 1, z] + 
       (64*(1 + z^2)*H[0, 1, 1, z])/(9*(-1 + z)) + 
       ((-32*(16 + 187*z))/81 - (32*(41 - 30*z + 56*z^2)*H[0, z])/
          (27*(-1 + z)) - (32*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-64*(5 + 14*z))/27 - (64*(1 + z^2)*H[0, z])/(9*(-1 + z)))*
          H[1, z] - (32*(1 + z)*H[1, z]^2)/9 - (64*(1 + z^2)*H[0, 1, z])/
          (9*(-1 + z)))*Log[Q2/mu2] + ((32*(5 + 14*z))/27 + 
         (64*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (32*(1 + z)*H[1, z])/9)*
        Log[Q2/mu2]^2 - (32*(1 + z)*Log[Q2/mu2]^3)/27 + 
       z2*((-64*(6 - 15*z + 28*z^2))/(27*(-1 + z)) - (64*(1 + z^2)*H[0, z])/
          (3*(-1 + z)) - (64*(1 + z)*H[1, z])/9 + (128*z^2*Log[Q2/mu2])/
          (9*(-1 + z)))) + CA^2*CF*((1430903 + 661007*z)/1458 - 
       (8*(-25 + 68*z - 14*z^2 + 11*z^3)*z5)/(3*(-1 + z)*(1 + z)) + 
       ((52274 + 41800*z + 101691*z^2 + 69433*z^3)/(81*(-1 + z)*(1 + z)) + 
         (4*(4059 + 17291*z + 22341*z^2 + 17615*z^3 + 4221*z^4)*H[-1, z])/
          (81*z*(1 + z)) + (2*(67 - 1393*z - 1818*z^2 - 1363*z^3 + 67*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) + (4*(262 + 87*z + 265*z^2)*H[-1, z]^3)/
          (27*(1 + z)))*H[0, z] + 
       ((-2*(-23848 - 2375*z - 12064*z^2 - 17039*z^3 + 4221*z^4))/
          (81*(-1 + z)*(1 + z)) + (2*(591 + 947*z - 4501*z^2 + 5935*z^3 - 
            4447*z^4 + 920*z^5 + 591*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + ((288 + 494*z + 1875*z^2 + 461*z^3 + 288*z^4)*
           H[-1, z]^2)/(9*z*(1 + z)) - (8*(13 - 8*z + 13*z^2)*H[-1, z]^3)/
          (3*(1 + z)))*H[0, z]^2 + 
       ((-9127 - 5675*z + 4044*z^2 + 5784*z^3 + 6193*z^4 - 109*z^5 - 
           1182*z^6)/(81*(-1 + z)^2*(1 + z)^2) - 
         (4*(36 - 41*z + 576*z^2 - 50*z^3 + 36*z^4)*H[-1, z])/
          (27*z*(1 + z)) + (8*(35 - 6*z + 35*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((118 + 320*z^2 - 907*z^4 + 409*z^6 + 72*z^8)/
          (27*(-1 + z)^3*(1 + z)^3) - (2*(23 - 12*z + 23*z^2)*H[-1, z])/
          (9*(1 + z)))*H[0, z]^4 - (2*(3 + 5*z^2)*H[0, z]^5)/
        (15*(-1 + z)*(1 + z)) + ((125435 - 50419*z)/81 + 
         (2*(502 + 3300*z + 133*z^2)*H[0, z])/(27*(-1 + z)) - 
         (4*(55 - 393*z + 64*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
         (4*(36 - 209*z + 504*z^2 - 200*z^3 + 36*z^4)*H[0, z]^3)/
          (27*(-1 + z)*z) - (2*(23 + 12*z + 23*z^2)*H[0, z]^4)/(9*(-1 + z)))*
        H[1, z] + ((-4*(-1531 + 137*z))/27 + 
         (4*(-45 + 18*z - 85*z^2 + 99*z^3)*H[0, z])/(9*(-1 + z)) + 
         ((153 - 563*z + 546*z^2 - 575*z^3 + 153*z^4)*H[0, z]^2)/
          (9*(-1 + z)*z) - (8*(23 + 6*z + 23*z^2)*H[0, z]^3)/(9*(-1 + z)))*
        H[1, z]^2 + ((242*(1 + z))/27 - (14*(19 + 6*z + 19*z^2)*H[0, z])/
          (27*(-1 + z)) - (160*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
       ((-4*(4059 + 17291*z + 22341*z^2 + 17615*z^3 + 4221*z^4))/
          (81*z*(1 + z)) - (4*(67 - 1393*z - 1818*z^2 - 1363*z^3 + 67*z^4)*
           H[-1, z])/(9*z*(1 + z)) - (4*(262 + 87*z + 265*z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((-4*(-67 + 380*z - 1287*z^2 + 484*z^3 + 3001*z^4 - 
              1128*z^5 - 1623*z^6 + 264*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(96 + 330*z + 639*z^2 + 325*z^3 + 96*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(12 - 103*z + 173*z^2 - 84*z^3 - 72*z^4 + 188*z^5 - 
              148*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (32*(4 + 3*z + 4*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 - 
         (8*(-8 + 22*z - 3*z^2 + 29*z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-16*(12 - 61*z + 52*z^2 - 62*z^3 + 12*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(25 + 24*z + 25*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-8*(51 - 50*z + 53*z^2))/(3*(-1 + z)) + 
         (8*(1 + z^2)*H[-1, z])/(1 + z) - (2*(65 + 183*z + 83*z^2 + 69*z^3)*
           H[0, z])/(3*(-1 + z)*(1 + z)) - (112*(1 + z^2)*H[1, z])/(-1 + z))*
        H[0, -1, z]^2 + ((2*(-1591 - 3121*z + 10485*z^2 + 8991*z^3))/
          (27*(-1 + z)*(1 + z)) - (4*(201 + 5359*z - 83*z^2 - 11026*z^3 - 
            83*z^4 + 5359*z^5 + 201*z^6)*H[-1, z])/(27*(-1 + z)^2*z*
           (1 + z)) + (32*(1 + z)*(4 + 7*z + 4*z^2)*H[-1, z]^2)/z - 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(322 - 803*z + 396*z^2 + 198*z^3))/(9*(-1 + z)) - 
           192*(1 + z)*H[-1, z] + (448*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((2*(-24 + 28*z - 132*z^2 - 109*z^3 + 78*z^4 + 27*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (8*(17 + 6*z + 17*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 - (4*(13 + 17*z - 15*z^2 + 13*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
         ((-4*(-422 + 75*z - 585*z^2 + 396*z^3))/(9*(-1 + z)) - 
           (4*(153 - 479*z + 546*z^2 - 479*z^3 + 153*z^4)*H[0, z])/
            (9*(-1 + z)*z) + (8*(19 + 12*z + 19*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + ((2*(161 + 81*z + 176*z^2))/(9*(-1 + z)) + 
           (296*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((-16*(12 - 61*z + 52*z^2 - 62*z^3 + 12*z^4))/(3*(-1 + z)*z) + 
           (32*(22 + 36*z + 27*z^2 + 17*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(19 + 12*z + 19*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((2*(153 - 698*z + 354*z^2 - 446*z^3 + 153*z^4))/
          (9*(-1 + z)*z) - (80*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(25 + 13*z + 14*z^2 + 2*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (256*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       ((4*(67 - 1393*z - 1818*z^2 - 1363*z^3 + 67*z^4))/(9*z*(1 + z)) + 
         (8*(262 + 87*z + 265*z^2)*H[-1, z])/(9*(1 + z)) + 
         ((4*(-96 - 30*z - 305*z^2 + 326*z^3 + 441*z^4 + 96*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(29 - 16*z + 29*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (2*(79 + 201*z + 165*z^2 + 211*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + (224*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + 
         (16*(27 - 10*z + 27*z^2)*H[0, -1, z])/(3*(-1 + z)) - 
         (224*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, z] + 
       ((4*(201 + 5359*z - 83*z^2 - 11026*z^3 - 83*z^4 + 5359*z^5 + 201*z^6))/
          (27*(-1 + z)^2*z*(1 + z)) - (64*(1 + z)*(4 + 7*z + 4*z^2)*H[-1, z])/
          z + (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 97*z + 52*z^2 - 26*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) + 
         (128*(7 + 6*z + 7*z^2)*H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((4*(-993 + 742*z - 4168*z^2 + 1470*z^3 + 16518*z^4 - 3241*z^5 - 
            11249*z^6 + 993*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) + 
         (4*(288 + 1486*z + 1959*z^2 + 1489*z^3 + 288*z^4)*H[-1, z])/
          (9*z*(1 + z)) - (16*(15 - 8*z + 15*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(12 - 111*z - 75*z^2 + 378*z^3 + 64*z^4 - 358*z^5 + 70*z^6 + 
              35*z^7 - 59*z^8 + 60*z^9))/(3*(-1 + z)^3*z*(1 + z)^3) - 
           (128*(5 - 3*z + 5*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(-27 + 90*z - 17*z^2 + 66*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((32*(12 - 61*z + 52*z^2 - 62*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (64*(8 + 9*z + 8*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (32*(19 + 12*z + 19*z^2)*H[1, z]^2)/(3*(-1 + z)) - 
         (4*(13 - 181*z + 15*z^2 + 9*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(63 + 95*z + 59*z^2 + 43*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, z] + ((-4*(-682 - 1793*z + 5384*z^2 + 94*z^3 - 4548*z^4 + 
            1581*z^5))/(27*(-1 + z)^2*(1 + z)) - 
         (32*(36 + 110*z + 159*z^2 + 110*z^3 + 36*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (16*(25 - 24*z + 25*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-72 - 241*z + 32*z^2 - 172*z^3 - 283*z^4 + 234*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (8*(19 + 24*z + 19*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (2*(81 + 185*z + 15*z^2 + 119*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((4*(319 + 105*z + 358*z^2))/(9*(-1 + z)) + 
           (16*(7 - 4*z + 7*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         (8*(1 + z^2)*H[1, z]^2)/(-1 + z) - (4*(9 + 191*z + 83*z^2 + 117*z^3)*
           H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(49 + 43*z + 69*z^2 + 15*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, z] + ((4*(201 + 5359*z - 83*z^2 - 11026*z^3 - 83*z^4 + 
            5359*z^5 + 201*z^6))/(27*(-1 + z)^2*z*(1 + z)) - 
         (64*(1 + z)*(4 + 7*z + 4*z^2)*H[-1, z])/z + 
         (32*(11 - 8*z + 11*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 97*z + 52*z^2 - 26*z^3 + 12*z^4))/(3*(-1 + z)*z) - 
           (896*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (16*(21 + 19*z + 30*z^2 + 4*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) - 
         (32*(19 + 12*z + 19*z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) + 
         (224*(1 + z^2)*H[0, -1, z])/(-1 + z) - 
         (32*(33 + 47*z + 57*z^2 + 23*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, z] + ((4*(-660 + 117*z - 613*z^2 + 594*z^3))/
          (9*(-1 + z)) - (64*(43 + 75*z + 43*z^2)*H[-1, z])/(9*(1 + z)) + 
         (640*(1 + z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((4*(153 - 445*z + 594*z^2 - 574*z^3 + 153*z^4))/(9*(-1 + z)*z) + 
           (80*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] - 
         (2*(43 + 123*z + 133*z^2 + 117*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(28 + 39*z + 43*z^2))/(3*(-1 + z)) - 
           (560*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(19 + 12*z + 19*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (8*(61 + 53*z)*(1 + z^2)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
       ((-8*(262 + 87*z + 265*z^2))/(9*(1 + z)) + 
         (32*(-57 + 59*z - 76*z^2 + 30*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, -1, z] + ((64*(1 + z)*(4 + 7*z + 4*z^2))/z - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-8*(24 - 92*z + 273*z^2 - 419*z^3 + 295*z^4 - 
            103*z^5 + 24*z^6))/(3*(-1 + z)^3*z) - (112*(1 + z^2)*H[-1, z])/
          (3*(1 + z)) - (16*(14 + 80*z + 31*z^2 + 47*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(3 + 4*z + 3*z^2)*H[1, z])/(-1 + z))*
        H[0, -1, 0, 1, z] + ((64*(1 + z)*(4 + 7*z + 4*z^2))/z - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-4*(288 + 1486*z + 1959*z^2 + 1489*z^3 + 
            288*z^4))/(9*z*(1 + z)) + (32*(15 - 8*z + 15*z^2)*H[-1, z])/
          (1 + z) + (8*(-45 + 181*z - 115*z^2 + 107*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((32*(36 + 110*z + 159*z^2 + 110*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(36 - 365*z + 59*z^2 + 1499*z^3 + 67*z^4 - 
            1723*z^5 - 329*z^6 + 409*z^7 + 239*z^8 + 180*z^9))/
          (9*(-1 + z)^3*z*(1 + z)^3) + (32*(49 - 12*z + 49*z^2)*H[-1, z])/
          (3*(1 + z)) + (8*(-10 - 79*z - 32*z^2 + z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(7 + 12*z + 7*z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((8*(-36 - 194*z + 573*z^2 + 13*z^3 - 916*z^4 + 
            963*z^5 - 658*z^6 + 261*z^7))/(9*(-1 + z)^3*z*(1 + z)) - 
         (8*(23 - 8*z + 23*z^2)*H[-1, z])/(1 + z) - 
         (16*(19 + 67*z + 4*z^2 + 40*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(109 + 24*z + 109*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((32*(36 + 110*z + 159*z^2 + 110*z^3 + 36*z^4))/(9*z*(1 + z)) - 
         (32*(25 - 24*z + 25*z^2)*H[-1, z])/(3*(1 + z)) - 
         (8*(93 + 147*z + 85*z^2 + 91*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((-4*(153 - 159*z + 557*z^2 + 366*z^3 - 526*z^4 + 
            153*z^5))/(9*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/
          (1 + z) - (16*(-2 - z - 12*z^2 + 11*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (832*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
        H[0, 0, 1, 1, z] + ((64*(1 + z)*(4 + 7*z + 4*z^2))/z - 
         (64*(11 - 8*z + 11*z^2)*H[-1, z])/(1 + z) + 
         (224*(-7 + z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((64*(43 + 75*z + 43*z^2))/(9*(1 + z)) - 
         (1280*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (16*(43 + 57*z + 67*z^2 + 33*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((-8*(49 - 75*z + 4*z^2))/(9*(-1 + z)) + 
         (8*(67 + 71*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, 1, z] + 
       (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (8*(107 + 221*z + 193*z^2 + 135*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, -1, 1, 1, z])/(3*(1 + z)) - 
       (16*(51 + 37*z + 31*z^2 + 57*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (112*(1 + z^2)*H[0, -1, 0, 1, -1, z])/(3*(1 + z)) - 
       (16*(181 + 339*z + 349*z^2 + 171*z^3)*H[0, -1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(11 - 8*z + 11*z^2)*H[0, -1, 1, -1, -1, 
          z])/(1 + z) + (1280*(1 + z^2)*H[0, -1, 1, -1, 1, z])/(3*(1 + z)) - 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, -1, 1, 1, -1, z])/
        (3*(1 + z)) - (64*(3 + 53*z - 19*z^2 + 51*z^3)*H[0, 0, -1, -1, -1, 
          z])/(3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*
         H[0, 0, -1, -1, 1, z])/(3*(1 + z)) - 
       (4*(57 + 287*z + 11*z^2 + 45*z^3)*H[0, 0, -1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (8*(145 + 473*z + 165*z^2 + 233*z^3)*
         H[0, 0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(25 - 24*z + 25*z^2)*H[0, 0, -1, 1, -1, z])/(3*(1 + z)) - 
       (32*(137 + 183*z + 233*z^2 + 87*z^3)*H[0, 0, -1, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) - (4*(-221 + 1349*z - 455*z^2 + 527*z^3)*
         H[0, 0, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (4*(187 + 557*z + 181*z^2 + 307*z^3)*H[0, 0, 0, -1, 1, z])/
        ((-1 + z)*(1 + z)) - (16*(-46 - 11*z - 68*z^2 + 61*z^3)*
         H[0, 0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(-3 + 82*z - 19*z^2 + 44*z^3)*H[0, 0, 0, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(187 + 557*z + 181*z^2 + 307*z^3)*
         H[0, 0, 0, 1, -1, z])/((-1 + z)*(1 + z)) - 
       (16*(204 + 121*z + 324*z^2 + 31*z^3)*H[0, 0, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (32*(25 - 24*z + 25*z^2)*H[0, 0, 1, -1, -1, 
          z])/(3*(1 + z)) + (160*(1 + z^2)*H[0, 0, 1, -1, 1, z])/(1 + z) + 
       (4*(233 + 495*z + 243*z^2 + 261*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (8*(217 + 161*z + 329*z^2 + 89*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (32*(107 + 213*z + 203*z^2 + 117*z^3)*H[0, 0, 1, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(177 + 157*z)*(1 + z^2)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(11 - 8*z + 11*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (1280*(1 + z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) + 
       (1280*(1 + z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) + 
       (32*(61 + 99*z + 109*z^2 + 51*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (40*(19 + 15*z)*(1 + z^2)*H[0, 1, 0, 1, 1, z])/
        (3*(-1 + z)*(1 + z)) + (1280*(1 + z^2)*H[0, 1, 1, -1, -1, z])/
        (3*(1 + z)) + (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)) + 
       ((-25763 - 48965*z)/81 + ((-2*(6845 + 11*z + 4856*z^2 + 9458*z^3))/
            (27*(-1 + z)*(1 + z)) - (8*(66 + 263*z + 126*z^2 + 263*z^3 + 
              66*z^4)*H[-1, z])/(9*z*(1 + z)) + (8*(23 + 2*z + 23*z^2)*
             H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((2*(-931 - 681*z - 463*z^2 - 45*z^3 + 132*z^4))/
            (9*(-1 + z)*(1 + z)) - (4*(37 - 58*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((-4*(43 + 85*z^2))/(9*(-1 + z)*(1 + z)) + (8*(1 + z^2)*H[-1, z])/
            (1 + z))*H[0, z]^3 + ((3 + 5*z^2)*H[0, z]^4)/
          (3*(-1 + z)*(1 + z)) + ((-8*(913 + 472*z))/27 - 
           (484*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (2*(35 - 92*z + 35*z^2)*
             H[0, z]^2)/(3*(-1 + z)) + (8*(1 + z^2)*H[0, z]^3)/(-1 + z))*
          H[1, z] + ((-242*(1 + z))/9 + (44*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
           (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         ((8*(66 + 263*z + 126*z^2 + 263*z^3 + 66*z^4))/(9*z*(1 + z)) - 
           (16*(23 + 2*z + 23*z^2)*H[-1, z])/(3*(1 + z)) + 
           ((-16*(19 - 25*z + 27*z^2 + 27*z^3))/(3*(-1 + z)*(1 + z)) + 
             (128*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (4*(1 + 3*z - z^2 + 5*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (96*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (8*(5 - 2*z + 5*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(85 + 157*z^2))/(9*(-1 + z)) + 160*(1 + z)*H[-1, z] - 
           (128*(1 + z^2)*H[-1, z]^2)/(1 + z) - (4*(35 - 92*z + 35*z^2)*
             H[0, z])/(3*(-1 + z)) - (2*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) + 
           ((-176*(1 + z^2))/(3*(-1 + z)) - (64*(1 + z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (96*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, z] + 
         (32*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
         ((16*(23 + 2*z + 23*z^2))/(3*(1 + z)) - 
           (16*(-3 + 11*z - 5*z^2 + 13*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, -1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
         ((8*(39 - 5*z + 13*z^2 + 145*z^3))/(3*(-1 + z)*(1 + z)) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(-1 + 13*z - 3*z^2 + 15*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) + (192*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-8*(-7 - 2*z + 53*z^2))/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - (8*(3 + z^2)*H[0, z])/(-1 + z))*
          H[0, 0, 1, z] + (-160*(1 + z) + (256*(1 + z^2)*H[-1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
         ((88*(1 + z^2))/(-1 + z) + (64*(1 + z^2)*H[0, z])/(-1 + z))*
          H[0, 1, 1, z] - (256*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
         (128*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (128*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (192*z*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (64*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
         (256*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))*Log[Q2/mu2] + 
       ((2*(-100 + 2969*z))/27 + ((44*(17 + 5*z^2))/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (44*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         (242*(1 + z)*H[1, z])/9 - (88*(1 + z^2)*H[0, -1, z])/(3*(1 + z)))*
        Log[Q2/mu2]^2 - (242*(1 + z)*Log[Q2/mu2]^3)/27 + 
       z2^2*((-2*(-847 + 983*z + 2081*z^2 - 2427*z^3 - 848*z^4 + 1786*z^5 - 
            934*z^6 - 410*z^7 + 648*z^8))/(15*(-1 + z)^3*(1 + z)^3) - 
         (4*(59 + 24*z + 59*z^2)*H[-1, z])/(15*(1 + z)) + 
         (8*(156 + 45*z + 54*z^2 + 5*z^3)*H[0, z])/(15*(-1 + z)*(1 + z)) + 
         (4*(139 + 40*z + 183*z^2)*H[1, z])/(5*(-1 + z)) - 
         (2*(63 - 7*z + 121*z^2 + 31*z^3)*Log[Q2/mu2])/
          (5*(-1 + z)*(1 + z))) + 
       z3*((-2*(13668 + 19005*z - 18760*z^2 - 27073*z^3 + 343*z^4 + 
            8032*z^5 + 4569*z^6))/(27*(-1 + z)^2*(1 + z)^2) + 
         (4*(432 + 1738*z + 2961*z^2 + 1735*z^3 + 432*z^4)*H[-1, z])/
          (9*z*(1 + z)) - (8*(145 - 72*z + 145*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
         ((-4*(-808 + 108*z + 3136*z^2 - 69*z^3 - 3116*z^4 - 165*z^5 + 
              191*z^6 + 138*z^7 + 657*z^8))/(9*(-1 + z)^3*(1 + z)^3) + 
           (16*(65 - 36*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (4*(53 + 91*z^2)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-4*(225 - 1049*z + 702*z^2 - 497*z^3 + 225*z^4))/(9*(-1 + z)*z) + 
           (8*(127 + 84*z + 127*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(11 + 2*z + 11*z^2)*H[1, z]^2)/(-1 + z) + 
         (4*(-35 + 323*z + 71*z^2 + 217*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-85 - 65*z - 129*z^2 + 35*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((-8*(158 + 123*z - 108*z^2 + 15*z^3))/(3*(-1 + z)*(1 + z)) - 
           (192*(1 + z^2)*H[-1, z])/(1 + z) - (16*(7 + 9*z^2)*H[0, z])/
            ((-1 + z)*(1 + z)) - (144*(1 + z^2)*H[1, z])/(-1 + z))*
          Log[Q2/mu2]) + z2*((4*(-3567 + 7010*z - 16151*z^2 - 13686*z^3 + 
            4221*z^4))/(81*(-1 + z)*(1 + z)) + 
         (4*(-117 + 65*z - 239*z^2 + 99*z^3)*z3)/(3*(-1 + z)*(1 + z)) + 
         (2*(603 + 6137*z + 2939*z^2 - 19412*z^3 + 2759*z^4 + 6227*z^5 + 
            603*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) - 
         (2*(576 + 1898*z + 3081*z^2 + 1895*z^3 + 576*z^4)*H[-1, z]^2)/
          (9*z*(1 + z)) + (32*(11 - 8*z + 11*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((4*(1318 - 3333*z + 1503*z^2 + 9516*z^3 - 2941*z^4 - 6147*z^5 + 
              192*z^6))/(27*(-1 + z)^2*(1 + z)^2) + 
           (4*(360 + 1862*z + 3291*z^2 + 1859*z^3 + 360*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (16*(89 - 30*z + 89*z^2)*H[-1, z]^2)/(3*(1 + z)))*
          H[0, z] + ((-2*(-31 - 540*z + 1399*z^2 + 2049*z^3 - 2366*z^4 - 
              2436*z^5 + 767*z^6 + 951*z^7 + 279*z^8))/(9*(-1 + z)^3*
             (1 + z)^3) + (8*(65 - 42*z + 65*z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z]^2 - (4*(-16 + 45*z - 40*z^2 + 27*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((2*(-67 - 1037*z + 1896*z^2 - 2193*z^3 + 
              329*z^4))/(9*(-1 + z)*z) + (4*(81 - 596*z + 150*z^2 - 626*z^3 + 
              81*z^4)*H[0, z])/(9*(-1 + z)*z) - (4*(23 - 72*z + 23*z^2)*
             H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((-4*(79 - 24*z + 154*z^2))/(9*(-1 + z)) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (16*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
         ((8*(60 - 66*z + 115*z^2 - 243*z^3 - 89*z^4 + 463*z^5 - 272*z^6 + 
              36*z^7))/(3*(-1 + z)^3*z*(1 + z)) + (8*(161 - 24*z + 161*z^2)*
             H[-1, z])/(3*(1 + z)) + (8*(-27 + 43*z - 3*z^2 + 35*z^3)*
             H[0, z])/((-1 + z)*(1 + z)) - (16*(35 + 48*z + 35*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, -1, z] + 
         ((-4*(81 + 89*z - 214*z^2 - 61*z^3 - 406*z^4 + 81*z^5))/
            (9*(-1 + z)*z*(1 + z)) - (256*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(-15 - 11*z - 97*z^2 + 27*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(25 - 24*z + 25*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
         (32*(-25 + 82*z - 12*z^2 + 57*z^3)*H[0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 99*z + 67*z^2 + 51*z^3)*
           H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-311 + 739*z - 193*z^2 + 405*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-1 + 11*z + 205*z^2 + 33*z^3)*
           H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(19 + 99*z + 67*z^2 + 51*z^3)*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-47 + 25*z - 13*z^2 + 11*z^3)*
           H[0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((-8*(-45 + 152*z - 276*z^2 - 139*z^3 + 66*z^4))/
            (9*(-1 + z)*(1 + z)) - (8*(37 + 118*z + 37*z^2)*H[-1, z])/
            (3*(1 + z)) + (128*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
           ((4*(19 - 75*z + 127*z^2 + 141*z^3))/(3*(-1 + z)*(1 + z)) - 
             (176*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (2*(7 - 8*z + 9*z^2)*H[0, z]^2)/(1 + z) + 
           ((16*(6 - z + 17*z^2))/(3*(-1 + z)) + (16*(1 + z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (8*(7 + 5*z^2)*H[0, -1, z])/(1 + z) - 
           (8*(-3 + 5*z - z^2 + 7*z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
          Log[Q2/mu2] - (88*z*Log[Q2/mu2]^2)/(3*(1 + z)))) + 
     CF^2*NF*TF*((14739 - 10754*z)/27 - (16*(145 - 143*z + 304*z^2 + 136*z^3)*
         z2^2)/(45*(-1 + z)*(1 + z)) + 
       ((-9377 + 35423*z + 46499*z^2 - 15005*z^3)/(81*(-1 + z)*(1 + z)) + 
         (32*(423 + 1303*z + 1428*z^2 + 1303*z^3 + 423*z^4)*H[-1, z])/
          (81*z*(1 + z)) - (64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4)*H[-1, z]^2)/
          (9*z*(1 + z)) + (256*(1 - 3*z + z^2)*H[-1, z]^3)/(27*(1 + z)))*
        H[0, z] + ((-2*(-7833 - 10882*z - 230*z^2 + 12315*z^3 + 3384*z^4))/
          (81*(-1 + z)*(1 + z)) + (64*(27 + 97*z + 60*z^2 + 97*z^3 + 27*z^4)*
           H[-1, z])/(27*z*(1 + z)) - (64*(4 - 9*z + 4*z^2)*H[-1, z]^2)/
          (9*(1 + z)))*H[0, z]^2 + 
       ((-2*(-1843 - 2667*z + 1949*z^2 + 4965*z^3 + 864*z^4))/
          (81*(-1 + z)*(1 + z)) + (32*(25 - 18*z + 25*z^2)*H[-1, z])/
          (27*(1 + z)))*H[0, z]^3 + ((93 - 91*z - 89*z^2 - 273*z^3)*
         H[0, z]^4)/(27*(-1 + z)*(1 + z)) + 
       ((17257 - 18247*z)/27 - (4*(11419 - 19158*z + 15406*z^2)*H[0, z])/
          (81*(-1 + z)) - (4*(1445 - 1878*z + 1688*z^2)*H[0, z]^2)/
          (27*(-1 + z)) - (8*(89 - 72*z + 89*z^2)*H[0, z]^3)/(27*(-1 + z)))*
        H[1, z] + ((-4*(-181 + 658*z))/9 + 
         (8*(-210 + 166*z - 267*z^2 + 42*z^3)*H[0, z])/(9*(-1 + z)) - 
         (364*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^2 + 
       ((-8*(19 + 63*z))/9 - (32*(19 + 3*z + 19*z^2)*H[0, z])/(27*(-1 + z)))*
        H[1, z]^3 - (40*(1 + z)*H[1, z]^4)/9 + 
       ((-32*(423 + 1303*z + 1428*z^2 + 1303*z^3 + 423*z^4))/(81*z*(1 + z)) + 
         (128*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4)*H[-1, z])/(9*z*(1 + z)) - 
         (256*(1 - 3*z + z^2)*H[-1, z]^2)/(9*(1 + z)) + 
         ((-64*(-6 - 38*z - 25*z^2 - 33*z^3 + 12*z^4 + 12*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (128*(-1 + z)^2*H[-1, z])/(3*(1 + z)))*
          H[0, z] + (64*(3 + 3*z + 2*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (128*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
       ((4*(573 - 436*z + 311*z^2))/(9*(-1 + z)) + 
         (128*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4)*H[-1, z])/(27*z*(1 + z)) + 
         (8*(493 - 678*z - 200*z^2 + 252*z^3)*H[0, z])/(27*(-1 + z)) - 
         (8*(-5 + 16*z + z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         ((-16*(-37 + 10*z - 70*z^2 + 84*z^3))/(9*(-1 + z)) + 
           (16*(5 - 12*z + 5*z^2)*H[0, z])/(9*(-1 + z)))*H[1, z] + 
         (16*(5 + 12*z + 5*z^2)*H[1, z]^2)/(9*(-1 + z)) + 
         (128*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*H[0, 1, z] + 
       (8*(5 - 72*z + 5*z^2)*H[0, 1, z]^2)/(9*(-1 + z)) + 
       ((-128*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/(9*z*(1 + z)) + 
         (512*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) - 
         (128*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
       ((-128*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
       ((128*(9 - 44*z - 112*z^2 - 62*z^3 - 34*z^4 + 9*z^5))/
          (27*(-1 + z)*z*(1 + z)) + (256*(1 - 3*z + z^2)*H[-1, z])/
          (9*(1 + z)) - (128*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) - (256*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
        H[0, 0, -1, z] + ((-4*(409 - 687*z - 1493*z^2 + 2043*z^3 + 1800*z^4))/
          (27*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (16*(17 - 24*z + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
         (64*(4 + 21*z + 4*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
       ((-128*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4))/(27*z*(1 + z)) - 
         (128*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
       ((16*(-22 + 24*z - 143*z^2 + 126*z^3))/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
         (32*(2 - 4*z + 5*z^2)*H[0, z])/(3*(-1 + z)) - 
         (64*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] - 
       (512*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) + 
       (256*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) - 
       (256*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) - 
       (128*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) - 
       (448*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) + 
       (8*(89 + 57*z + 95*z^2 + 63*z^3)*H[0, 0, 0, 1, z])/
        (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[0, 0, 1, -1, z])/
        (9*(1 + z)) - (16*(35 + 43*z + 65*z^2 + 25*z^3)*H[0, 0, 1, 1, z])/
        (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[0, 1, -1, 1, z])/
        (9*(1 + z)) + (256*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) - 
       (16*(-3 - 16*z + 3*z^2)*H[0, 1, 1, 1, z])/(3*(-1 + z)) + 
       ((-6505 - 2057*z)/27 + ((4*(-610 - 2008*z - 939*z^2 + 1035*z^3))/
            (27*(-1 + z)*(1 + z)) - (64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4)*
             H[-1, z])/(9*z*(1 + z)) + (64*(-1 + z)^2*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z] + 
         ((2*(-289 - 645*z + 251*z^2 + 1023*z^3 + 96*z^4))/
            (9*(-1 + z)*(1 + z)) - (32*(5 - 2*z + 5*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z]^2 + (4*(-17 + 23*z + 29*z^2 + 69*z^3)*
           H[0, z]^3)/(9*(-1 + z)*(1 + z)) + ((5320*(-1 + 2*z))/27 + 
           (64*(44 - 42*z + 53*z^2)*H[0, z])/(9*(-1 + z)) + 
           (8*(27 - 8*z + 27*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
         ((32*(4 + 15*z))/3 + (64*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         (160*(1 + z)*H[1, z]^3)/9 + 
         ((64*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/(9*z*(1 + z)) - 
           (128*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - 
           (128*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
         ((16*(-61 + 12*z + 22*z^2))/(9*(-1 + z)) + 
           (32*(-2 + 4*z + z^2)*H[0, z])/(3*(-1 + z)) - 
           (32*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z] + 
         (128*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) + 
         (64*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 - 8*z + 3*z^2)*H[0, 0, 1, z])/
          (3*(-1 + z)) + (16*(1 + 3*z^2)*H[0, 1, 1, z])/(-1 + z))*
        Log[Q2/mu2] + ((4*(142 + 149*z))/9 + 
         ((-16*(-4 - 45*z + 51*z^2))/(9*(-1 + z)) + (64*(1 + z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] - (4*(-1 + 7*z + 13*z^2 + 21*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-16*(5 + 62*z))/9 - 
           (160*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         24*(1 + z)*H[1, z]^2 - (64*(1 + z^2)*H[0, -1, z])/(3*(1 + z)) - 
         8*(1 + z)*H[0, 1, z])*Log[Q2/mu2]^2 + 
       ((-8*(5 + z))/3 + (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
         (32*(1 + z)*H[1, z])/3)*Log[Q2/mu2]^3 + 
       z3*((-4*(-2501 - 113*z - 875*z^2 - 5351*z^3 + 792*z^4))/
          (27*(-1 + z)*(1 + z)) - (128*(1 - 6*z + z^2)*H[-1, z])/
          (9*(1 + z)) + (8*(257 + 297*z + 239*z^2 + 375*z^3)*H[0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(41 - 36*z + 83*z^2)*H[1, z])/
          (9*(-1 + z)) - (16*(11 + 19*z + 17*z^2 + 41*z^3)*Log[Q2/mu2])/
          (3*(-1 + z)*(1 + z))) + 
       z2*((4*(-7117 - 15311*z - 1627*z^2 + 12607*z^3 + 3384*z^4))/
          (81*(-1 + z)*(1 + z)) - (64*(27 + 83*z + 12*z^2 + 83*z^3 + 27*z^4)*
           H[-1, z])/(27*z*(1 + z)) + (128*(1 - 3*z + z^2)*H[-1, z]^2)/
          (9*(1 + z)) + ((4*(911 - 813*z + 2039*z^2 + 5211*z^3 + 1080*z^4))/
            (27*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z] + (4*(93 + 133*z + 231*z^2 + 271*z^3)*
           H[0, z]^2)/(9*(-1 + z)*(1 + z)) + 
         ((16*(12 - 44*z - 204*z^2 + 169*z^3 + 54*z^4))/(9*(-1 + z)*z) + 
           (16*(19 - 28*z + 19*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (16*(-17 - 30*z + 25*z^2)*H[1, z]^2)/(9*(-1 + z)) - 
         (64*(1 + 9*z + 3*z^2 + 3*z^3)*H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-5 + 18*z + 4*z^2)*H[0, 1, z])/(9*(-1 + z)) + 
         ((-16*(-141 - 221*z + 50*z^2 + 234*z^3 + 24*z^4))/
            (9*(-1 + z)*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - 
           (32*(8 + 10*z + 15*z^2 + 17*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(-7 - 4*z + 9*z^2)*H[1, z])/(3*(-1 + z)))*Log[Q2/mu2] + 
         (8*(23 + 38*z + 23*z^2)*Log[Q2/mu2]^2)/(3*(1 + z)))) + 
     CF^3*((223246 - 214237*z)/36 - (8*(-951 - 489*z - 377*z^2 + 153*z^3)*z5)/
        (3*(-1 + z)*(1 + z)) + ((-141161 + 60591*z + 167363*z^2 - 57909*z^3)/
          (36*(-1 + z)*(1 + z)) + (4*(-270 - 1387*z - 1934*z^2 - 943*z^3 + 
            6*z^4)*H[-1, z])/(9*z*(1 + z)) + 
         (4*(488 - 241*z - 852*z^2 - 211*z^3 + 488*z^4)*H[-1, z]^2)/
          (9*z*(1 + z)) - (8*(12 + 105*z + 116*z^2 + 143*z^3 + 12*z^4)*
           H[-1, z]^3)/(9*z*(1 + z)) + (8*(3 - 2*z + 3*z^2)*H[-1, z]^4)/
          (1 + z))*H[0, z] + ((-19927 - 1633*z + 20260*z^2 - 698*z^3 - 
           24*z^4)/(18*(-1 + z)*(1 + z)) - 
         (4*(488 + 850*z - 11*z^2 - 2669*z^3 - 29*z^4 + 859*z^5 + 488*z^6)*
           H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (2*(216 + 1029*z + 1534*z^2 + 1117*z^3 + 216*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (16*(41 - 25*z + 41*z^2)*H[-1, z]^3)/(3*(1 + z)))*
        H[0, z]^2 + ((4935 + 4770*z - 8815*z^2 - 7497*z^3 + 1832*z^4 + 
           2727*z^5 + 1952*z^6)/(27*(-1 + z)^2*(1 + z)^2) - 
         (4*(32 + 226*z + 404*z^2 + 233*z^3 + 32*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (4*(473 - 144*z + 473*z^2)*H[-1, z]^2)/(9*(1 + z)))*
        H[0, z]^3 + ((-771 - 1755*z + 2825*z^2 + 5049*z^3 - 2777*z^4 - 
           4833*z^5 + 307*z^6 + 1539*z^7 + 480*z^8)/(36*(-1 + z)^3*
           (1 + z)^3) - (2*(69 - 20*z + 69*z^2)*H[-1, z])/(3*(1 + z)))*
        H[0, z]^4 + ((-53 + 15*z - 99*z^2 + 105*z^3)*H[0, z]^5)/
        (30*(-1 + z)*(1 + z)) + ((129827 - 129101*z)/36 + 
         ((-3523 + 6436*z - 4104*z^2)*H[0, z])/(3*(-1 + z)) + 
         ((22 - 238*z + 31*z^2)*H[0, z]^2)/(-1 + z) + 
         (8*(4 + 3*z - 9*z^2 + 7*z^3 + 4*z^4)*H[0, z]^3)/(3*(-1 + z)*z) - 
         (2*(7 + 20*z + 7*z^2)*H[0, z]^4)/(3*(-1 + z)))*H[1, z] + 
       ((1417 - 1906*z)/3 + ((895 - 2664*z + 1025*z^2)*H[0, z])/
          (3*(-1 + z)) + (2*(22 + 192*z - 440*z^2 + 213*z^3 + 22*z^4)*
           H[0, z]^2)/(3*(-1 + z)*z) - (8*(19 + 36*z + 19*z^2)*H[0, z]^3)/
          (9*(-1 + z)))*H[1, z]^2 + 
       (-111 + 97*z + (4*(401 - 552*z + 475*z^2)*H[0, z])/(9*(-1 + z)) + 
         (4*(9 + 28*z + 9*z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^3 + 
       (4*(-1 + 10*z) + (28*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^4 + 
       4*(1 + z)*H[1, z]^5 + 
       ((-4*(-270 - 1387*z - 1934*z^2 - 943*z^3 + 6*z^4))/(9*z*(1 + z)) - 
         (8*(488 - 241*z - 852*z^2 - 211*z^3 + 488*z^4)*H[-1, z])/
          (9*z*(1 + z)) + (8*(12 + 105*z + 116*z^2 + 143*z^3 + 12*z^4)*
           H[-1, z]^2)/(3*z*(1 + z)) - (32*(3 - 2*z + 3*z^2)*H[-1, z]^3)/
          (1 + z) + ((8*(488 + 783*z + 1589*z^2 - 1641*z^3 - 4849*z^4 + 
              858*z^5 + 2724*z^6))/(9*(-1 + z)^2*z*(1 + z)^2) - 
           (8*(192 + 817*z + 1194*z^2 + 851*z^3 + 192*z^4)*H[-1, z])/
            (3*z*(1 + z)) + (16*(65 - 38*z + 65*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((-4*(48 + 136*z - 404*z^2 + 23*z^3 + 575*z^4 - 431*z^5 - 
              59*z^6 + 120*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
           (8*(31 + 12*z + 31*z^2)*H[-1, z])/(1 + z))*H[0, z]^2 - 
         (16*(7 + 31*z - 10*z^2 + 40*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-16*(24 - 18*z - 16*z^2 + 13*z^3 + 24*z^4)*H[0, z])/
            (3*(-1 + z)*z) - (32*(14 - 9*z + 14*z^2)*H[0, z]^2)/(3*(-1 + z)))*
          H[1, z] + (16*(35 + 24*z + 35*z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*
        H[0, -1, z] + ((-16*(-6 + 110*z - 4*z^2 - 14*z^3 + 103*z^4))/
          (3*(-1 + z)*z*(1 + z)) + (16*(1 + z^2)*H[-1, z])/(1 + z) - 
         (16*(43 + 104*z + 56*z^2 + 85*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(89 + 12*z + 89*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z]^2 + 
       ((2*(-4139 - 2396*z + 5027*z^2 + 2708*z^3))/(9*(-1 + z)*(1 + z)) - 
         (8*(488 + 2365*z - 872*z^2 - 4010*z^3 - 872*z^4 + 2365*z^5 + 
            488*z^6)*H[-1, z])/(9*(-1 + z)^2*z*(1 + z)) + 
         (16*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4)*H[-1, z]^2)/
          (3*z*(1 + z)) - (32*(43 - 28*z + 43*z^2)*H[-1, z]^3)/(3*(1 + z)) + 
         ((2*(-685 - 1547*z + 34*z^2 + 1088*z^3))/(3*(-1 + z)*(1 + z)) - 
           (32*(2 + 33*z + 50*z^2 + 33*z^3 + 2*z^4)*H[-1, z])/(z*(1 + z)) + 
           (32*(59 - 6*z + 59*z^2)*H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
         ((-2*(48 + 9*z + 532*z^2 - 443*z^3 + 4*z^4))/(3*(-1 + z)*z) - 
           (64*(11 + 3*z + 11*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
         (4*(-1 - 9*z + 29*z^2 + 5*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         ((-4*(319 - 674*z + 270*z^2))/(3*(-1 + z)) - 
           (8*(22 - 168*z + 96*z^2 - 203*z^3 + 22*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (8*(73 + 108*z + 73*z^2)*H[0, z]^2)/
            (3*(-1 + z)))*H[1, z] + ((-8*(10 - 14*z + 13*z^2))/(-1 + z) + 
           (8*(33 - 28*z + 33*z^2)*H[0, z])/(-1 + z))*H[1, z]^2 - 
         (16*(1 + z^2)*H[1, z]^3)/(-1 + z) + 
         ((-16*(24 - 18*z - 16*z^2 + 13*z^3 + 24*z^4))/(3*(-1 + z)*z) + 
           (64*(15 + 29*z + 21*z^2 + 11*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(35 + 24*z + 35*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z])*
        H[0, 1, z] + ((8*(11 - 53*z - 41*z^2 - 6*z^3 - 6*z^4 + 11*z^5))/
          (3*(-1 + z)*z*(1 + z)) - (160*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
         (4*(75 + 50*z + 39*z^2)*H[0, z])/(3*(1 + z)) - 
         (16*(29 - 54*z + 29*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, z]^2 + 
       ((8*(488 - 241*z - 852*z^2 - 211*z^3 + 488*z^4))/(9*z*(1 + z)) - 
         (16*(12 + 105*z + 116*z^2 + 143*z^3 + 12*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (96*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(-216 - 185*z - 393*z^2 + 287*z^3 + 1071*z^4 + 192*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(33 - 19*z + 33*z^2)*H[-1, z])/
            (1 + z))*H[0, z] + (8*(121 + 269*z + 147*z^2 + 303*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(53 - 18*z + 47*z^2)*H[0, -1, z])/
          (3*(-1 + z)) - (32*(89 + 12*z + 89*z^2)*H[0, 1, z])/(3*(-1 + z)))*
        H[0, -1, -1, z] + ((8*(488 + 2365*z - 872*z^2 - 4010*z^3 - 872*z^4 + 
            2365*z^5 + 488*z^6))/(9*(-1 + z)^2*z*(1 + z)) - 
         (32*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 180*z - 136*z^2 + 99*z^3 + 223*z^4 + 36*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(59 - 6*z + 59*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (32*(-8 + 21*z - 11*z^2 + 36*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (32*(35 + 24*z + 35*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/
          (3*(-1 + z)) + (32*(15 + 16*z + 15*z^2)*H[0, 1, z])/(-1 + z))*
        H[0, -1, 1, z] + ((8*(-488 - 228*z - 2339*z^2 + 602*z^3 + 7000*z^4 - 
            886*z^5 - 4101*z^6 + 488*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
         (8*(168 + 437*z + 417*z^2 + 168*z^3)*H[-1, z])/(3*z) - 
         (32*(24 - 13*z + 24*z^2)*H[-1, z]^2)/(1 + z) + 
         ((8*(-50 - 30*z + 107*z^2 + 501*z^3 + 220*z^4 - 828*z^5 - 525*z^6 + 
              405*z^7 + 264*z^8))/(3*(-1 + z)^3*(1 + z)^3) - 
           (16*(51 - 52*z + 51*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
         (8*(-49 + 231*z - 261*z^2 + 175*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((32*(24 - 18*z - 16*z^2 + 13*z^3 + 24*z^4))/
            (3*(-1 + z)*z) + (160*(5 - 6*z + 5*z^2)*H[0, z])/(3*(-1 + z)))*
          H[1, z] - (32*(35 + 24*z + 35*z^2)*H[1, z]^2)/(3*(-1 + z)) + 
         (32*(-21 + 102*z + 10*z^2 + 65*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(44 + 63*z + 47*z^2 + 36*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
       ((4*(2097 - 1818*z - 1874*z^2 - 70*z^3 + 641*z^4 + 976*z^5))/
          (9*(-1 + z)^2*(1 + z)) - (16*(84 + 238*z + 311*z^2 + 247*z^3 + 
            84*z^4)*H[-1, z])/(3*z*(1 + z)) + (32*(16 - 15*z + 16*z^2)*
           H[-1, z]^2)/(1 + z) + ((4*(48 - 199*z + 69*z^2 + 437*z^3 + 
              381*z^4 + 8*z^5))/(3*(-1 + z)*z*(1 + z)) + 
           (16*(7 + 60*z + 7*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
         (16*(-2 + 71*z + 14*z^2 + 53*z^3)*H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
         ((-8*(114 - 74*z + 149*z^2))/(3*(-1 + z)) + 
           (16*(1 - 156*z + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
         (8*(19 + 8*z + 19*z^2)*H[1, z]^2)/(-1 + z) - 
         (16*(-5 + 243*z + 33*z^2 + 169*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(111 + 83*z + 135*z^2 + 11*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
       ((8*(488 + 2365*z - 872*z^2 - 4010*z^3 - 872*z^4 + 2365*z^5 + 
            488*z^6))/(9*(-1 + z)^2*z*(1 + z)) - 
         (32*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4)*H[-1, z])/
          (3*z*(1 + z)) + (32*(43 - 28*z + 43*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(12 - 180*z - 136*z^2 + 99*z^3 + 223*z^4 + 36*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (64*(59 - 6*z + 59*z^2)*H[-1, z])/
            (3*(1 + z)))*H[0, z] + (32*(-8 + 21*z - 11*z^2 + 36*z^3)*
           H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (32*(35 + 24*z + 35*z^2)*H[0, z]*
           H[1, z])/(3*(-1 + z)) + (32*(89 + 12*z + 89*z^2)*H[0, -1, z])/
          (3*(-1 + z)) - (32*(55 + 83*z + 103*z^2 + 35*z^3)*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
       ((4*(-37 - 283*z - 37*z^2 + 241*z^3))/((-1 + z)*(1 + z)) - 
         (32*(1 + 18*z + z^2)*(2 + 3*z + 2*z^2)*H[-1, z])/(z*(1 + z)) + 
         (32*(25 - 2*z + 25*z^2)*H[-1, z]^2)/(1 + z) + 
         ((16*(11 - 151*z - 111*z^2 + 20*z^3 - 26*z^4 + 11*z^5))/
            (3*(-1 + z)*z*(1 + z)) - (544*(1 + z^2)*H[-1, z])/(3*(1 + z)))*
          H[0, z] - (4*(129 + 405*z + 307*z^2 + 127*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((8*(16 - 30*z + 23*z^2))/(-1 + z) - 
           (16*(101 - 84*z + 101*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
         (24*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(35 + 24*z + 35*z^2)*
           H[0, -1, z])/(3*(-1 + z)) + (16*(-61 - 6*z + 47*z^2)*H[0, 1, z])/
          (3*(1 + z)))*H[0, 1, 1, z] + 
       ((16*(12 + 105*z + 116*z^2 + 143*z^3 + 12*z^4))/(3*z*(1 + z)) - 
         (192*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) + 
         (32*(-251 + 277*z - 341*z^2 + 151*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
       ((32*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, -1, 1, z] + ((-16*(48 - 128*z + 241*z^2 - 220*z^3 - 82*z^4 + 
            268*z^5 - 155*z^6 + 36*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(8 - 3*z + 8*z^2)*H[-1, z])/(3*(1 + z)) - 
         (16*(25 + 163*z + 65*z^2 + 123*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(5 + 12*z + 5*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, 0, 1, z] + 
       ((32*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, -1, z] + ((32*(1 + 18*z + z^2)*(2 + 3*z + 2*z^2))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, -1, 1, 1, z] + ((-8*(168 + 437*z + 417*z^2 + 168*z^3))/(3*z) + 
         (64*(24 - 13*z + 24*z^2)*H[-1, z])/(1 + z) + 
         (16*(-169 + 469*z - 269*z^2 + 305*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
       ((16*(84 + 238*z + 311*z^2 + 247*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, -1, 1, z] + ((-8*(-16 - 88*z + 168*z^2 + 197*z^3 - 241*z^4 - 
            18*z^5 + 98*z^6 - 203*z^7 + 23*z^8 + 112*z^9))/
          ((-1 + z)^3*z*(1 + z)^3) + (16*(265 - 216*z + 265*z^2)*H[-1, z])/
          (3*(1 + z)) + (32*(37 + 14*z + 180*z^2 + 77*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (96*(1 + 4*z + z^2)*H[1, z])/(-1 + z))*
        H[0, 0, 0, -1, z] + ((2*(-96 + 11*z + 57*z^2 + 286*z^3 - 1270*z^4 + 
            2711*z^5 - 2323*z^6 + 656*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
         (64*(7 - 2*z + 7*z^2)*H[-1, z])/(1 + z) - 
         (8*(-27 + 437*z + 199*z^2 + 303*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 - 72*z + 103*z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 0, 1, z] + 
       ((16*(84 + 238*z + 311*z^2 + 247*z^3 + 84*z^4))/(3*z*(1 + z)) - 
         (64*(16 - 15*z + 16*z^2)*H[-1, z])/(1 + z) - 
         (16*(163 + 169*z + 211*z^2 + 145*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 0, 1, -1, z] + ((8*(-22 + 145*z + 43*z^2 + 66*z^3 + 360*z^4 + 
            2*z^5))/(3*(-1 + z)*z*(1 + z)) - (64*(28 - 3*z + 28*z^2)*
           H[-1, z])/(3*(1 + z)) + (16*(1 + 161*z + 125*z^2 + 5*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(121 - 96*z + 121*z^2)*H[1, z])/
          (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
       ((32*(78 + 310*z + 401*z^2 + 319*z^3 + 78*z^4))/(3*z*(1 + z)) - 
         (64*(43 - 28*z + 43*z^2)*H[-1, z])/(1 + z) + 
         (32*(-207 + 29*z - 231*z^2 + 29*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, -1, z] + ((32*(1 + 18*z + z^2)*(2 + 3*z + 2*z^2))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, -1, 1, z] + ((32*(1 + 18*z + z^2)*(2 + 3*z + 2*z^2))/
          (z*(1 + z)) - (64*(25 - 2*z + 25*z^2)*H[-1, z])/(1 + z) + 
         (64*(9 + 38*z + 21*z^2 + 26*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
        H[0, 1, 1, -1, z] + ((40*(37 + 13*z))/3 - (192*(1 + z^2)*H[-1, z])/
          (1 + z) + (64*(22 + 2*z + 13*z^2 + 35*z^3)*H[0, z])/
          (3*(-1 + z)*(1 + z)))*H[0, 1, 1, 1, z] + 
       (192*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/(1 + z) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, -1, 1, z])/(1 + z) + 
       (32*(143 + 255*z + 211*z^2 + 175*z^3)*H[0, -1, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(43 - 28*z + 43*z^2)*H[0, -1, -1, 1, -1, 
          z])/(1 + z) + (64*(25 - 2*z + 25*z^2)*H[0, -1, -1, 1, 1, z])/
        (1 + z) - (32*(103 + 73*z + 55*z^2 + 97*z^3)*H[0, -1, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, -1, 1, z])/
        (3*(1 + z)) + (64*(8 - 3*z + 8*z^2)*H[0, -1, 0, 1, -1, z])/
        (3*(1 + z)) - (64*(81 + 157*z + 162*z^2 + 76*z^3)*
         H[0, -1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, -1, 1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, -1, 1, z])/(1 + z) - 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, -1, 1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(25 - 2*z + 25*z^2)*H[0, -1, 1, 1, -1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) - 
       (64*(31 + 184*z - 56*z^2 + 169*z^3)*H[0, 0, -1, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, -1, 1, 
          z])/(1 + z) - (32*(-29 + 182*z + 30*z^2 + 141*z^3)*
         H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(41 + 195*z + 34*z^2 + 112*z^3)*H[0, 0, -1, 0, 1, z])/
        (3*(-1 + z)*(1 + z)) + (64*(16 - 15*z + 16*z^2)*H[0, 0, -1, 1, -1, 
          z])/(1 + z) - (64*(128 + 145*z + 227*z^2 + 52*z^3)*
         H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
       (16*(-439 + 1573*z - 301*z^2 + 1111*z^3)*H[0, 0, 0, -1, -1, z])/
        (3*(-1 + z)*(1 + z)) + (16*(137 + 501*z + 155*z^2 + 335*z^3)*
         H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (16*(41 + 487*z + 381*z^2 + 499*z^3)*H[0, 0, 0, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) + (4*(-335 + 1021*z + 319*z^2 + 579*z^3)*
         H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (16*(137 + 501*z + 155*z^2 + 335*z^3)*H[0, 0, 0, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (16*(-471 - 303*z - 701*z^2 + 7*z^3)*
         H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(16 - 15*z + 16*z^2)*H[0, 0, 1, -1, -1, z])/(1 + z) + 
       (64*(28 - 3*z + 28*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) + 
       (16*(165 + 465*z + 191*z^2 + 307*z^3)*H[0, 0, 1, 0, -1, z])/
        (3*(-1 + z)*(1 + z)) - (16*(249 + 109*z + 281*z^2 + 61*z^3)*
         H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(24 + 69*z + 55*z^2 + 36*z^3)*H[0, 0, 1, 1, -1, z])/
        ((-1 + z)*(1 + z)) - (128*(43 - 22*z - 14*z^2 + 32*z^3)*
         H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(43 - 28*z + 43*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, -1, 1, z])/(1 + z) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, -1, 1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) + 
       (128*(25 + 44*z + 49*z^2 + 20*z^3)*H[0, 1, 0, 1, -1, z])/
        (3*(-1 + z)*(1 + z)) - (32*(36 - 34*z - 27*z^2 + 23*z^3)*
         H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
       (64*(25 - 2*z + 25*z^2)*H[0, 1, 1, -1, -1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) + 
       (192*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) + 
       96*(1 + z)*H[0, 1, 1, 1, 1, z] + ((-7211 + 5973*z)/4 + 
         ((3*(323 - 157*z - 414*z^2 + 130*z^3))/((-1 + z)*(1 + z)) + 
           (8*(15 + 58*z + 15*z^2)*H[-1, z])/(1 + z) - 
           (16*(1 + 2*z)*(2 + 6*z + z^2)*H[-1, z]^2)/z + 
           (32*(7 - 4*z + 7*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
         ((218 + 206*z - 135*z^2 - 43*z^3)/((-1 + z)*(1 + z)) + 
           (8*(4 + 9*z + z^2)*(1 + 8*z + 4*z^2)*H[-1, z])/(z*(1 + z)) - 
           (48*(6 - z + 6*z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
         ((109 + 409*z - 125*z^2 - 289*z^3 - 32*z^4)/(3*(-1 + z)*(1 + z)) + 
           (8*(39 - 4*z + 39*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
         (11*(3 + 2*z + 7*z^2)*H[0, z]^4)/(6*(1 + z)) + 
         (2*(-427 + 559*z) + (2*(95 + 116*z + 109*z^2)*H[0, z])/(-1 + z) - 
           (8*(13 - 35*z + 16*z^2)*H[0, z]^2)/(-1 + z) - 
           (8*(5 - 4*z + 5*z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
         (261 - 71*z - (4*(85 - 152*z + 103*z^2)*H[0, z])/(-1 + z) - 
           (16*(5 - z + 5*z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
         (-8*(-5 + 17*z) - (96*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^3 - 
         20*(1 + z)*H[1, z]^4 + ((-8*(15 + 58*z + 15*z^2))/(1 + z) + 
           (32*(1 + 2*z)*(2 + 6*z + z^2)*H[-1, z])/z - 
           (32*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-16*(-4 - 25*z - 16*z^2 + 37*z^3 + 26*z^4))/((-1 + z)*z*(1 + 
                z)) + (32*(23 - 2*z + 23*z^2)*H[-1, z])/(1 + z))*H[0, z] + 
           (8*(15 + 11*z - 5*z^2 + 27*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
         (16*(11 - 4*z + 11*z^2)*H[0, -1, z]^2)/(-1 + z) + 
         ((-4*(-105 - 57*z + 98*z^2 + 82*z^3))/((-1 + z)*(1 + z)) + 
           (64*(1 + 13*z + 21*z^2 + 13*z^3 + z^4)*H[-1, z])/(z*(1 + z)) - 
           (32*(17 - 2*z + 17*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-27 - 100*z + 151*z^2))/(-1 + z) + (192*(1 + z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (4*(9 + 4*z + 35*z^2)*H[0, z]^2)/(-1 + z) + 
           (32*(-1 + z) - (64*(3 + z + 3*z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (32*(1 + z^2)*H[1, z]^2)/(-1 + z) - (32*(1 + z^2)*H[0, -1, z])/
            (-1 + z))*H[0, 1, z] - (16*(1 + 2*z)*H[0, 1, z]^2)/(-1 + z) + 
         ((-32*(1 + 2*z)*(2 + 6*z + z^2))/z + (64*(7 - 4*z + 7*z^2)*H[-1, z])/
            (1 + z) - (64*(-6 + 16*z - 9*z^2 + 17*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
         ((-64*(1 + 13*z + 21*z^2 + 13*z^3 + z^4))/(z*(1 + z)) + 
           (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, -1, 1, z] + ((-16*(4 + 13*z - 16*z^2 - 29*z^3 - 12*z^4 + 
              4*z^5))/((-1 + z)*z*(1 + z)) - (64*(5 + z + 5*z^2)*H[-1, z])/
            (1 + z) - (16*(-5 + 53*z - 41*z^2 + 57*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 0, -1, z] + ((-4*(-99 + 17*z + 29*z^2 - 23*z^3 + 16*z^4))/
            ((-1 + z)*(1 + z)) + (64*(7 - z + 7*z^2)*H[-1, z])/(1 + z) + 
           (8*(21 - 3*z + 31*z^2 + 7*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
           (16*(15 + 8*z + 15*z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
         ((-64*(1 + 13*z + 21*z^2 + 13*z^3 + z^4))/(z*(1 + z)) + 
           (64*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
           (32*(-7 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
          H[0, 1, -1, z] + ((-24*(-16 + 2*z + 11*z^2))/(-1 + z) + 
           (192*(1 + z^2)*H[-1, z])/(1 + z) + (32*(9 + 2*z + 2*z^2)*H[0, z])/
            (-1 + z) - (48*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] - 
         (64*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/(1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
         (32*(5 - 2*z + 5*z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
         (64*(17 - 2*z + 17*z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
         (64*(5 + z + 5*z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
         (64*(7 - z + 7*z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
         (16*(-21 + 83*z - 65*z^2 + 51*z^3)*H[0, 0, 0, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(1 + 5*z + 13*z^2 + 5*z^3)*
           H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (64*(7 - z + 7*z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
         (32*(2 + 10*z + 3*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
          ((-1 + z)*(1 + z)) - (64*(17 - 2*z + 17*z^2)*H[0, 1, -1, -1, z])/
          (1 + z) - (192*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
         (192*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 
         96*(1 + z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       (-3*(-79 + 36*z) + ((-79 + 90*z - 65*z^2)/(-1 + z) - 
           (16*(1 + 8*z + z^2)*H[-1, z])/(1 + z) + (64*(1 + z^2)*H[-1, z]^2)/
            (1 + z))*H[0, z] + ((-9 - 101*z - 3*z^2 + 41*z^3)/
            ((-1 + z)*(1 + z)) - (48*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
         (2*(-5 + 3*z - 3*z^2 + 21*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
         (-53 - 181*z + (8*(8 - 34*z + 11*z^2)*H[0, z])/(-1 + z) + 
           (40*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
         (12*(-7 + 9*z) + (88*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
         32*(1 + z)*H[1, z]^3 + ((16*(1 + 8*z + z^2))/(1 + z) - 
           (128*(1 + z^2)*H[-1, z])/(1 + z) + (64*H[0, z])/(1 + z))*
          H[0, -1, z] + (98*(1 + z) - (64*(1 + z^2)*H[-1, z])/(1 + z) + 
           (8*(1 + 11*z^2)*H[0, z])/(-1 + z))*H[0, 1, z] + 
         (128*(1 + z^2)*H[0, -1, -1, z])/(1 + z) + 
         (64*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
         (32*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) - 
         (4*(27 + 11*z + 37*z^2 + 21*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 40*(1 + z)*H[0, 1, 1, z])*
        Log[Q2/mu2]^2 + (-13 - 5*z + (2*(1 + 8*z + 3*z^2)*H[0, z])/(-1 + z) - 
         (2*(1 + 7*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
         (8*(5 + z) - (16*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
         16*(1 + z)*H[1, z]^2 - 8*(1 + z)*H[0, 1, z])*Log[Q2/mu2]^3 + 
       z2^2*((2*(-219 - 3601*z + 122*z^2 + 7604*z^3 + 209*z^4 - 3929*z^5 - 
            808*z^6 + 198*z^7 + 296*z^8))/(15*(-1 + z)^3*(1 + z)^3) - 
         (8*(61 - 354*z + 61*z^2)*H[-1, z])/(15*(1 + z)) + 
         (4*(1187 + 695*z + 1445*z^2 + 393*z^3)*H[0, z])/
          (15*(-1 + z)*(1 + z)) + (8*(170 - 150*z + 217*z^2)*H[1, z])/
          (5*(-1 + z)) - (8*(-9 + 81*z - 8*z^2 + 70*z^3)*Log[Q2/mu2])/
          (5*(-1 + z)*(1 + z))) + 
       z3*((-4*(2592 + 4692*z - 2771*z^2 - 9531*z^3 - 2381*z^4 + 4815*z^5 + 
            2440*z^6))/(9*(-1 + z)^2*(1 + z)^2) + 
         (4*(528 + 2583*z + 3418*z^2 + 2713*z^3 + 528*z^4)*H[-1, z])/
          (3*z*(1 + z)) - (816*(2 - z + 2*z^2)*H[-1, z]^2)/(1 + z) + 
         ((-2*(-1389 - 2333*z + 5011*z^2 + 9107*z^3 - 4367*z^4 - 11159*z^5 - 
              383*z^6 + 4417*z^7 + 1288*z^8))/(3*(-1 + z)^3*(1 + z)^3) + 
           (32*(67 - 21*z + 67*z^2)*H[-1, z])/(1 + z))*H[0, z] - 
         (2*(-429 + 323*z - 491*z^2 + 1045*z^3)*H[0, z]^2)/
          (3*(-1 + z)*(1 + z)) + ((-4*(116 - 83*z - 626*z^2 + 315*z^3 + 
              116*z^4))/(3*(-1 + z)*z) + (32*(40 + 57*z + 40*z^2)*H[0, z])/
            (3*(-1 + z)))*H[1, z] + (8*(65 + 6*z + 63*z^2)*H[1, z]^2)/
          (-1 + z) + (8*(245 + 717*z + 239*z^2 + 447*z^3)*H[0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-92 - z - 104*z^2 + 113*z^3)*
           H[0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((4*(-281 - 379*z + 103*z^2 + 313*z^3 + 40*z^4))/
            ((-1 + z)*(1 + z)) - (16*(71 - 14*z + 71*z^2)*H[-1, z])/(1 + z) + 
           (16*(-16 + 17*z - 24*z^2 + 55*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           (16*(19 + 14*z + 5*z^2)*H[1, z])/(-1 + z))*Log[Q2/mu2] - 
         (4*(-73 - 41*z - 31*z^2 + 49*z^3)*Log[Q2/mu2]^2)/
          ((-1 + z)*(1 + z))) + 
       z2*((2*(9727 - 3904*z - 10507*z^2 + 3448*z^3 + 12*z^4))/
          (9*(-1 + z)*(1 + z)) + (8*(-161 + 351*z - 327*z^2 + 625*z^3)*z3)/
          (3*(-1 + z)*(1 + z)) + (4*(488 + 1171*z - 542*z^2 - 2256*z^3 - 
            562*z^4 + 1181*z^5 + 488*z^6)*H[-1, z])/(3*(-1 + z)^2*z*
           (1 + z)) - (4*(324 + 1345*z + 1720*z^2 + 1419*z^3 + 324*z^4)*
           H[-1, z]^2)/(3*z*(1 + z)) + (16*(95 - 62*z + 95*z^2)*H[-1, z]^3)/
          (3*(1 + z)) + ((-2*(10326 + 11784*z - 13793*z^2 - 21921*z^3 - 
              629*z^4 + 10041*z^5 + 3904*z^6))/(9*(-1 + z)^2*(1 + z)^2) + 
           (16*(126 + 696*z + 988*z^2 + 703*z^3 + 126*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (16*(125 - 48*z + 125*z^2)*H[-1, z]^2)/(1 + z))*
          H[0, z] + ((1821 + 3185*z - 6275*z^2 - 10591*z^3 + 5863*z^4 + 
             11515*z^5 - 473*z^6 - 4173*z^7 - 1064*z^8)/(3*(-1 + z)^3*
             (1 + z)^3) + (8*(121 - 56*z + 121*z^2)*H[-1, z])/(1 + z))*
          H[0, z]^2 - (2*(-355 + 393*z - 325*z^2 + 735*z^3)*H[0, z]^3)/
          (9*(-1 + z)*(1 + z)) + ((-2*(976 + 2333*z - 5652*z^2 + 1877*z^3 + 
              976*z^4))/(9*(-1 + z)*z) - (16*(7 + 145*z - 202*z^2 + 175*z^3 + 
              7*z^4)*H[0, z])/(3*(-1 + z)*z) - (120*(1 - 4*z + z^2)*
             H[0, z]^2)/(-1 + z))*H[1, z] + 
         ((-8*(6 + 10*z - 176*z^2 + 127*z^3 + 6*z^4))/(3*(-1 + z)*z) - 
           (16*(41 - 84*z + 41*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
         (16*(-3 - 2*z + 3*z^2)*H[1, z]^3)/(-1 + z) + 
         ((8*(180 + 174*z - 536*z^2 - 265*z^3 + 345*z^4 + 411*z^5 - 365*z^6 + 
              72*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (320*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (16*(19 + 343*z + 53*z^2 + 309*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (16*(1 + 84*z + z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, z] + ((16*(-5 + 24*z + 95*z^2 - 55*z^3 + 63*z^4 + z^5))/
            (3*(-1 + z)*z*(1 + z)) - (16*(35 - 12*z + 35*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(-101 - 33*z - 335*z^2 + 21*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(7 - 33*z + 7*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 1, z] - (32*(-55 + 331*z - 35*z^2 + 245*z^3)*
           H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-17 + 66*z + 19*z^2 + 18*z^3)*H[0, -1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-76 + 353*z - 121*z^2 + 224*z^3)*
           H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(59 - 11*z + 77*z^2 + 51*z^3)*H[0, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-17 + 66*z + 19*z^2 + 18*z^3)*
           H[0, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + z)*(11 - 30*z + 2*z^2)*H[0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) + ((2*(-101 - 61*z + 143*z^2 + 55*z^3))/
            ((-1 + z)*(1 + z)) - (16*(6 + 64*z + 107*z^2 + 67*z^3 + 6*z^4)*
             H[-1, z])/(z*(1 + z)) + (16*(41 - 8*z + 41*z^2)*H[-1, z]^2)/
            (1 + z) + ((4*(-149 - 325*z + 87*z^2 + 343*z^3 + 32*z^4))/
              ((-1 + z)*(1 + z)) - (32*(33 - 4*z + 33*z^2)*H[-1, z])/(1 + z))*
            H[0, z] + (16*(-9 + 10*z - 6*z^2 + 21*z^3)*H[0, z]^2)/
            ((-1 + z)*(1 + z)) + ((8*(-4 - 25*z + 73*z^2 + 4*z^3))/z + 
             (16*(15 - 8*z + 15*z^2)*H[0, z])/(-1 + z))*H[1, z] + 
           (16*(-9 - 4*z + 9*z^2)*H[1, z]^2)/(-1 + z) - 
           (32*(16 - z + 12*z^2 + 3*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) - 
           (32*(-4 + 3*z - 10*z^2 + z^3)*H[0, 1, z])/((-1 + z)*(1 + z)))*
          Log[Q2/mu2] + ((-2*(-11 + 106*z + 93*z^2))/(1 + z) + 
           (128*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-11 + 13*z + 3*z^2 + 43*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
           112*(1 + z)*H[1, z])*Log[Q2/mu2]^2 + 24*(1 + z)*Log[Q2/mu2]^3)) + 
     CA*(CF*NF*TF*((-2*(-68065 + 377903*z))/729 + 
         (16*(30 - 11*z - 2*z^2 - 29*z^3 + 8*z^4)*z2^2)/
          (15*(-1 + z)*(1 + z)) + 
         ((-4*(17222 - 3620*z + 3731*z^2 + 22485*z^3))/(81*(-1 + z)*
             (1 + z)) - (16*(423 + 1303*z + 1428*z^2 + 1303*z^3 + 423*z^4)*
             H[-1, z])/(81*z*(1 + z)) + (32*(3 + 7*z - 12*z^2 + 7*z^3 + 
              3*z^4)*H[-1, z]^2)/(9*z*(1 + z)) - (128*(1 - 3*z + z^2)*
             H[-1, z]^3)/(27*(1 + z)))*H[0, z] + 
         ((4*(-7932 - 2092*z - 1803*z^2 - 5269*z^3 + 846*z^4))/
            (81*(-1 + z)*(1 + z)) - (32*(27 + 97*z + 60*z^2 + 97*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) + (32*(4 - 9*z + 4*z^2)*
             H[-1, z]^2)/(9*(1 + z)))*H[0, z]^2 + 
         ((8*(-627 - 409*z - 153*z^2 - 97*z^3 + 108*z^4))/
            (81*(-1 + z)*(1 + z)) - (16*(25 - 18*z + 25*z^2)*H[-1, z])/
            (27*(1 + z)))*H[0, z]^3 - (92*(1 + z^2)*H[0, z]^4)/
          (27*(-1 + z)*(1 + z)) + ((-4*(1775 + 10013*z))/81 - 
           (8*(469 - 294*z + 541*z^2)*H[0, z])/(27*(-1 + z)) - 
           (16*(5 + 27*z + 5*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
           (16*(1 - 18*z + z^2)*H[0, z]^3)/(27*(-1 + z)))*H[1, z] + 
         ((-4*(328 + 619*z))/27 - (4*(-11 + 39*z - 16*z^2 + 36*z^3)*H[0, z])/
            (9*(-1 + z)) - (4*(6 - 19*z - 19*z^3 + 6*z^4)*H[0, z]^2)/
            (9*(-1 + z)*z))*H[1, z]^2 + ((-176*(1 + z))/27 + 
           (8*(11 + 6*z + 11*z^2)*H[0, z])/(27*(-1 + z)))*H[1, z]^3 + 
         ((16*(423 + 1303*z + 1428*z^2 + 1303*z^3 + 423*z^4))/
            (81*z*(1 + z)) - (64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (128*(1 - 3*z + z^2)*H[-1, z]^2)/(9*(1 + z)) + 
           ((32*(-6 - 38*z - 25*z^2 - 33*z^3 + 12*z^4 + 12*z^5))/
              (9*(-1 + z)*z*(1 + z)) - (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)))*
            H[0, z] - (32*(3 + 3*z + 2*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
           (64*(1 + z)^2*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, -1, z] + 
         ((-8*(726 - 375*z + 752*z^2))/(27*(-1 + z)) - 
           (64*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (8*(86 - 89*z + 34*z^2 + 36*z^3)*H[0, z])/
            (9*(-1 + z)) - (8*(1 - 8*z - z^2 + 2*z^3)*H[0, z]^2)/
            (3*(-1 + z)) + ((16*(-55 + 39*z - 60*z^2 + 36*z^3))/
              (9*(-1 + z)) + (16*(6 - 13*z + 6*z^2 - 13*z^3 + 6*z^4)*H[0, z])/
              (9*(-1 + z)*z))*H[1, z] - (8*(13 + 12*z + 13*z^2)*H[1, z]^2)/
            (9*(-1 + z)) - (64*(1 + z)^2*H[0, -1, z])/(3*(-1 + z)))*
          H[0, 1, z] - (16*(3 - 5*z - 15*z^2 - 8*z^3 + 3*z^4)*H[0, 1, z]^2)/
          (9*(-1 + z)*z) + ((64*(3 + 7*z - 12*z^2 + 7*z^3 + 3*z^4))/
            (9*z*(1 + z)) - (256*(1 - 3*z + z^2)*H[-1, z])/(9*(1 + z)) + 
           (64*(-1 + z)^2*H[0, z])/(3*(1 + z)))*H[0, -1, -1, z] + 
         ((64*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-64*(9 - 44*z - 112*z^2 - 62*z^3 - 34*z^4 + 9*z^5))/
            (27*(-1 + z)*z*(1 + z)) - (128*(1 - 3*z + z^2)*H[-1, z])/
            (9*(1 + z)) + (64*(2 + 8*z + 3*z^2 + 3*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) + (128*(1 + z)^2*H[1, z])/(3*(-1 + z)))*
          H[0, 0, -1, z] + ((8*(-158 - 153*z - 287*z^2 + 264*z^3 + 396*z^4))/
            (27*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, z])/(9*(1 + z)) + 
           (16*(-5 - 9*z - 20*z^2 + 12*z^3)*H[0, z])/(9*(-1 + z)) - 
           (16*(17 + 42*z + 17*z^2)*H[1, z])/(9*(-1 + z)))*H[0, 0, 1, z] + 
         ((64*(9 + 31*z + 24*z^2 + 31*z^3 + 9*z^4))/(27*z*(1 + z)) + 
           (64*(1 + z)^2*H[0, z])/(3*(-1 + z)))*H[0, 1, -1, z] + 
         ((-8*(-107 + 117*z - 150*z^2 + 108*z^3))/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, z])/(9*(1 + z)) - 
           (16*(6 - 17*z + 9*z^2 - 14*z^3 + 6*z^4)*H[0, z])/(9*(-1 + z)*z) + 
           (32*(1 + 3*z + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 1, 1, z] + 
         (256*(1 - 3*z + z^2)*H[0, -1, -1, -1, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[0, -1, 1, 1, z])/(9*(1 + z)) + 
         (128*(1 - 3*z + z^2)*H[0, 0, -1, -1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, -1, 1, z])/(9*(1 + z)) + 
         (224*(1 + z^2)*H[0, 0, 0, -1, z])/(9*(1 + z)) - 
         (64*(-1 - 3*z - z^2 + 3*z^3)*H[0, 0, 0, 1, z])/(9*(1 + z)) + 
         (64*(1 + z^2)*H[0, 0, 1, -1, z])/(9*(1 + z)) + 
         (32*(3 + 6*z + 8*z^2 + 9*z^3 - z^4 + 3*z^5)*H[0, 0, 1, 1, z])/
          (9*(-1 + z)*z*(1 + z)) - (128*(1 + z^2)*H[0, 1, -1, 1, z])/
          (9*(1 + z)) - (128*(1 + z^2)*H[0, 1, 1, -1, z])/(9*(1 + z)) + 
         (32*(5 - 12*z + 5*z^2)*H[0, 1, 1, 1, z])/(9*(-1 + z)) + 
         ((4*(-577 + 12329*z))/81 + ((64*(172 + 31*z + 58*z^2 + 181*z^3))/
              (27*(-1 + z)*(1 + z)) + (32*(6 + 25*z + 18*z^2 + 25*z^3 + 
                6*z^4)*H[-1, z])/(9*z*(1 + z)) - (32*(-1 + z)^2*H[-1, z]^2)/
              (3*(1 + z)))*H[0, z] + ((-8*(-128 - 99*z - 56*z^2 - 33*z^3 + 
                12*z^4))/(9*(-1 + z)*(1 + z)) + (16*(5 - 2*z + 5*z^2)*H[-1, 
                z])/(3*(1 + z)))*H[0, z]^2 + (80*(1 + z^2)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((8*(253 + 703*z))/27 + 
             (352*(1 + z^2)*H[0, z])/(9*(-1 + z)) - (8*(1 - 4*z + z^2)*
               H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
           ((176*(1 + z))/9 - (16*(1 + z^2)*H[0, z])/(3*(-1 + z)))*
            H[1, z]^2 + ((-32*(6 + 25*z + 18*z^2 + 25*z^3 + 6*z^4))/
              (9*z*(1 + z)) + (64*(-1 + z)^2*H[-1, z])/(3*(1 + z)) + 
             (64*(2 + z + 3*z^2)*H[0, z])/(3*(-1 + z)*(1 + z)))*H[0, -1, z] + 
           ((16*(31 + 13*z^2))/(9*(-1 + z)) + (16*(1 - 4*z + z^2)*H[0, z])/
              (3*(-1 + z)) + (64*(1 + z^2)*H[1, z])/(3*(-1 + z)))*
            H[0, 1, z] - (64*(-1 + z)^2*H[0, -1, -1, z])/(3*(1 + z)) - 
           (32*(3 + 11*z + 5*z^2 + 5*z^3)*H[0, 0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(1 + z)^2*H[0, 0, 1, z])/
            (3*(-1 + z)) - (32*(1 + z^2)*H[0, 1, 1, z])/(-1 + z))*
          Log[Q2/mu2] + ((-4*(109 + 865*z))/27 + 
           ((-64*(7 + 4*z^2))/(9*(-1 + z)) - (32*(1 + z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(1 + z^2)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) - (176*(1 + z)*H[1, z])/9 + 
           (32*(1 + z^2)*H[0, -1, z])/(3*(1 + z)))*Log[Q2/mu2]^2 + 
         (176*(1 + z)*Log[Q2/mu2]^3)/27 + 
         z3*((8*(-1067 - 572*z + 454*z^2 - 617*z^3 + 144*z^4))/
            (27*(-1 + z)*(1 + z)) + (64*(1 - 6*z + z^2)*H[-1, z])/
            (9*(1 + z)) + (16*(-38 - 57*z - 20*z^2 - 39*z^3 + 6*z^4)*H[0, z])/
            (9*(-1 + z)*(1 + z)) + (16*(6 - 37*z + 18*z^2 - 19*z^3 + 6*z^4)*
             H[1, z])/(9*(-1 + z)*z) + (32*(7 + 9*z + 6*z^3)*Log[Q2/mu2])/
            (3*(-1 + z)*(1 + z))) + 
         z2*((-8*(-2865 + 902*z - 1622*z^2 - 3879*z^3 + 846*z^4))/
            (81*(-1 + z)*(1 + z)) + (32*(27 + 83*z + 12*z^2 + 83*z^3 + 
              27*z^4)*H[-1, z])/(27*z*(1 + z)) - (64*(1 - 3*z + z^2)*
             H[-1, z]^2)/(9*(1 + z)) + ((-8*(-838 - 519*z - 241*z^2 - 
                216*z^3 + 252*z^4))/(27*(-1 + z)*(1 + z)) + 
             (64*(2 - 3*z + 2*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] - 
           (8*(-28 - 21*z - 34*z^2 - 15*z^3 + 6*z^4)*H[0, z]^2)/
            (9*(-1 + z)*(1 + z)) + ((-8*(12 + z - 9*z^2 - 132*z^3 + 48*z^4))/
              (9*(-1 + z)*z) - (32*(3 - 14*z - 21*z^2 - 14*z^3 + 3*z^4)*H[0, 
                z])/(9*(-1 + z)*z))*H[1, z] + (16*(-1 + 15*z + 5*z^2)*
             H[1, z]^2)/(9*(-1 + z)) + (32*(1 + 9*z + 3*z^2 + 3*z^3)*
             H[0, -1, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(6 - 8*z - 15*z^2 - 11*z^3 + 6*z^4)*H[0, 1, z])/
            (9*(-1 + z)*z) + ((16*(-27 + 11*z - 49*z^2 - 35*z^3 + 12*z^4))/
              (9*(-1 + z)*(1 + z)) - (32*(-1 + z)^2*H[-1, z])/(3*(1 + z)) - 
             (16*(5 + 3*z)*(1 + z^2)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
             (64*z*(1 + z)*H[1, z])/(3*(-1 + z)))*Log[Q2/mu2] + 
           (32*z*Log[Q2/mu2]^2)/(3*(1 + z)))) + 
       CF^2*((-869786 + 737333*z)/108 + (2*(-2833 - 1165*z - 1039*z^2 + 
            221*z^3)*z5)/(3*(-1 + z)*(1 + z)) + 
         ((1374103 - 1324801*z - 2111161*z^2 + 1035439*z^3)/
            (324*(-1 + z)*(1 + z)) - (2*(13806 + 56681*z + 71958*z^2 + 
              61973*z^3 + 16938*z^4)*H[-1, z])/(81*z*(1 + z)) - 
           (2*(622 - 3027*z - 4488*z^2 - 2937*z^3 + 622*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) + (4*(36 - 209*z + 174*z^2 - 101*z^3 + 36*z^4)*
             H[-1, z]^3)/(27*z*(1 + z)) - (4*(3 - 2*z + 3*z^2)*H[-1, z]^4)/
            (1 + z))*H[0, z] + ((82281 - 103562*z - 197338*z^2 + 132477*z^3 + 
             33876*z^4)/(162*(-1 + z)*(1 + z)) + 
           (2*(282 + 656*z + 8969*z^2 - 19877*z^3 + 8807*z^4 + 737*z^5 + 
              282*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) + 
           ((-1224 - 4075*z - 8352*z^2 - 4273*z^3 - 1224*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) + (8*(67 - 41*z + 67*z^2)*H[-1, z]^3)/(3*(1 + z)))*
          H[0, z]^2 + ((-5083 + 19221*z + 21492*z^2 - 64656*z^3 - 14705*z^4 + 
             45435*z^5 - 1128*z^6)/(162*(-1 + z)^2*(1 + z)^2) + 
           (2*(432 + 1870*z + 5940*z^2 + 1897*z^3 + 432*z^4)*H[-1, z])/
            (27*z*(1 + z)) - (2*(251 - 64*z + 251*z^2)*H[-1, z]^2)/
            (3*(1 + z)))*H[0, z]^3 + ((1407 + 2225*z - 6701*z^2 - 2671*z^3 + 
             7645*z^4 - 1333*z^5 - 1247*z^6 + 1779*z^7 - 1296*z^8)/
            (108*(-1 + z)^3*(1 + z)^3) + ((299 - 108*z + 299*z^2)*H[-1, z])/
            (9*(1 + z)))*H[0, z]^4 + ((29 + 71*z^2)*H[0, z]^5)/
          (15*(-1 + z)*(1 + z)) + ((-741935 + 725681*z)/108 + 
           ((238385 - 428772*z + 286778*z^2)*H[0, z])/(81*(-1 + z)) + 
           ((21163 - 29802*z + 23944*z^2)*H[0, z]^2)/(27*(-1 + z)) - 
           (2*(216 - 2554*z + 3204*z^2 - 2581*z^3 + 216*z^4)*H[0, z]^3)/
            (27*(-1 + z)*z) + ((197 + 108*z + 197*z^2)*H[0, z]^4)/
            (9*(-1 + z)))*H[1, z] + ((-8870 + 14501*z)/9 - 
           (2*(-2358 + 1412*z - 3063*z^2 + 462*z^3)*H[0, z])/(9*(-1 + z)) + 
           ((-240 + 2069*z - 1128*z^2 + 2207*z^3 - 240*z^4)*H[0, z]^2)/
            (9*(-1 + z)*z) + (2*(101 + 40*z + 101*z^2)*H[0, z]^3)/
            (3*(-1 + z)))*H[1, z]^2 + ((10*(37 + 159*z))/9 + 
           (4*(310 + 225*z + 286*z^2)*H[0, z])/(27*(-1 + z)) + 
           (8*(53 - 21*z + 53*z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
         ((110*(1 + z))/9 - (4*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^4 + 
         ((2*(13806 + 56681*z + 71958*z^2 + 61973*z^3 + 16938*z^4))/
            (81*z*(1 + z)) + (4*(622 - 3027*z - 4488*z^2 - 2937*z^3 + 
              622*z^4)*H[-1, z])/(9*z*(1 + z)) - 
           (4*(36 - 209*z + 174*z^2 - 101*z^3 + 36*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-1, z]^3)/(1 + z) + 
           ((4*(-622 - 23*z - 4163*z^2 + 2609*z^3 + 10851*z^4 - 3114*z^5 - 
                5970*z^6 + 528*z^7))/(9*(-1 + z)^2*z*(1 + z)^2) + 
             (4*(384 + 1477*z + 2472*z^2 + 1501*z^3 + 384*z^4)*H[-1, z])/
              (3*z*(1 + z)) - (8*(121 - 70*z + 121*z^2)*H[-1, z]^2)/(1 + z))*
            H[0, z] + ((2*(96 - 276*z + 288*z^2 - 313*z^3 + 287*z^4 + 
                321*z^5 - 651*z^6 + 264*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
             (4*(157 + 84*z + 157*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
           (8*(5 + 137*z - 36*z^2 + 178*z^3)*H[0, z]^3)/(9*(-1 + z)*
             (1 + z)) + ((8*(72 - 262*z + 192*z^2 - 235*z^3 + 72*z^4)*H[0, 
                z])/(3*(-1 + z)*z) - (176*(1 + 3*z + z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] - (8*(37 + 24*z + 37*z^2)*H[0, z]*
             H[1, z]^2)/(-1 + z))*H[0, -1, z] + 
         ((8*(-6 + 212*z - 2*z^2 - 8*z^3 + 209*z^4))/(3*(-1 + z)*z*(1 + z)) - 
           (24*(1 + z^2)*H[-1, z])/(1 + z) + (4*(151 + 391*z + 195*z^2 + 
              239*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(173 + 12*z + 173*z^2)*H[1, z])/(3*(-1 + z)))*H[0, -1, z]^2 + 
         ((6421 + 9525*z - 14769*z^2 - 13265*z^3)/(9*(-1 + z)*(1 + z)) + 
           (4*(1866 + 17813*z - 2782*z^2 - 34082*z^3 - 2782*z^4 + 17813*z^5 + 
              1866*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) - 
           (8*(174 + 670*z + 929*z^2 + 679*z^3 + 174*z^4)*H[-1, z]^2)/
            (3*z*(1 + z)) + (16*(29 - 20*z + 29*z^2)*H[-1, z]^3)/(1 + z) + 
           ((-2*(2009 - 13711*z - 8356*z^2 + 11000*z^3 + 2772*z^4))/
              (27*(-1 + z)*(1 + z)) + (16*(2 + 57*z + 98*z^2 + 57*z^3 + 
                2*z^4)*H[-1, z])/(z*(1 + z)) - (16*(115 - 6*z + 115*z^2)*
               H[-1, z]^2)/(3*(1 + z)))*H[0, z] + 
           ((-2*(-72 + 155*z - 427*z^2 - 310*z^3 + 304*z^4 + 8*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (16*(13 + 4*z + 13*z^2)*H[-1, z])/
              (1 + z))*H[0, z]^2 + (4*(5 + 25*z - 63*z^2 + 29*z^3)*H[0, z]^3)/
            (9*(-1 + z)*(1 + z)) + ((4*(511 - 1867*z - 143*z^2 + 924*z^3))/
              (9*(-1 + z)) + (16*(60 - 262*z + 273*z^2 - 292*z^3 + 60*z^4)*H[
                0, z])/(9*(-1 + z)*z) - (4*(131 + 156*z + 131*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((2*(223 - 744*z + 289*z^2))/
              (9*(-1 + z)) - (8*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*
            H[1, z]^2 + (160*(1 + z^2)*H[1, z]^3)/(9*(-1 + z)) + 
           ((8*(72 - 262*z + 192*z^2 - 235*z^3 + 72*z^4))/(3*(-1 + z)*z) - 
             (32*(59 + 101*z + 75*z^2 + 45*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(37 + 24*z + 37*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z])*H[0, 1, z] + 
         ((-4*(120 - 565*z - 418*z^2 - 13*z^3 - 124*z^4 + 120*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (80*(1 + z^2)*H[-1, z])/(1 + z) - 
           (4*(-115 - 17*z - 27*z^2 + 35*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(29 - 18*z + 29*z^2)*H[1, z])/(-1 + z))*H[0, 1, z]^2 + 
         ((-4*(622 - 3027*z - 4488*z^2 - 2937*z^3 + 622*z^4))/(9*z*(1 + z)) + 
           (8*(36 - 209*z + 174*z^2 - 101*z^3 + 36*z^4)*H[-1, z])/
            (9*z*(1 + z)) - (48*(3 - 2*z + 3*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(-408 - 245*z - 1003*z^2 + 939*z^3 + 1953*z^4 + 384*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(62 - 35*z + 62*z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (8*(100 + 235*z + 156*z^2 + 257*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) - (16*(173 + 12*z + 173*z^2)*
             H[0, z]*H[1, z])/(3*(-1 + z)) - (16*(107 - 38*z + 101*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(173 + 12*z + 173*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, -1, z] + 
         ((-4*(1866 + 17813*z - 2782*z^2 - 34082*z^3 - 2782*z^4 + 17813*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 670*z + 929*z^2 + 679*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 520*z - 316*z^2 + 203*z^3 + 167*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) - (16*(157 + 144*z + 157*z^2)*
             H[0, 1, z])/(3*(-1 + z)))*H[0, -1, 1, z] + 
         ((-4*(-3450 + 800*z - 15353*z^2 + 4746*z^3 + 54036*z^4 - 9140*z^5 - 
              34801*z^6 + 3450*z^7))/(27*(-1 + z)^2*z*(1 + z)^2) - 
           (4*(1080 + 4787*z + 6480*z^2 + 4733*z^3 + 1080*z^4)*H[-1, z])/
            (9*z*(1 + z)) + (16*(54 - 29*z + 54*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-4*(48 - 494*z - 330*z^2 + 1619*z^3 + 757*z^4 - 1212*z^5 - 
                548*z^6 - 385*z^7 + 169*z^8 + 504*z^9))/(3*(-1 + z)^3*z*
               (1 + z)^3) + (8*(313 - 252*z + 313*z^2)*H[-1, z])/(3*(1 + z)))*
            H[0, z] - (4*(-103 + 411*z - 295*z^2 + 307*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((-16*(72 - 262*z + 192*z^2 - 235*z^3 + 
                72*z^4))/(3*(-1 + z)*z) + (16*(13 + 34*z + 13*z^2)*H[0, z])/
              (-1 + z))*H[1, z] + (16*(37 + 24*z + 37*z^2)*H[1, z]^2)/
            (-1 + z) - (8*(-55 + 385*z + 5*z^2 + 121*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) + (32*(107 + 158*z + 106*z^2 + 79*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, -1, z] + 
         ((-27347 + 11324*z + 51742*z^2 - 15964*z^3 - 28347*z^4 + 9168*z^5)/
            (27*(-1 + z)^2*(1 + z)) + (8*(540 + 1594*z + 2205*z^2 + 
              1621*z^3 + 540*z^4)*H[-1, z])/(9*z*(1 + z)) - 
           (16*(98 - 93*z + 98*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
           ((4*(-216 + 298*z + 88*z^2 - 665*z^3 - 713*z^4 + 192*z^5))/
              (9*(-1 + z)*z*(1 + z)) - (24*(5 + 12*z + 5*z^2)*H[-1, z])/
              (1 + z))*H[0, z] - (8*(26 + 151*z + 7*z^2 + 98*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((8*(-49 - 297*z + 5*z^2))/(9*(-1 + z)) - 
             (8*(61 - 204*z + 61*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
           (32*(3 + z + 3*z^2)*H[1, z]^2)/(-1 + z) + 
           (16*(2 + 217*z + 58*z^2 + 143*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (8*(273 + 221*z + 377*z^2 + 37*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
         ((-4*(1866 + 17813*z - 2782*z^2 - 34082*z^3 - 2782*z^4 + 17813*z^5 + 
              1866*z^6))/(27*(-1 + z)^2*z*(1 + z)) + 
           (16*(174 + 670*z + 929*z^2 + 679*z^3 + 174*z^4)*H[-1, z])/
            (3*z*(1 + z)) - (48*(29 - 20*z + 29*z^2)*H[-1, z]^2)/(1 + z) + 
           ((-8*(60 - 520*z - 316*z^2 + 203*z^3 + 167*z^4 + 84*z^5))/
              (3*(-1 + z)*z*(1 + z)) + (32*(115 - 6*z + 115*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] - (16*(-50 - 17*z - 71*z^2 + 28*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + (16*(37 + 24*z + 37*z^2)*
             H[0, z]*H[1, z])/(-1 + z) - (16*(173 + 12*z + 173*z^2)*
             H[0, -1, z])/(3*(-1 + z)) + (16*(187 + 271*z + 331*z^2 + 
              127*z^3)*H[0, 1, z])/(3*(-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
         ((-4*(-20 - 2663*z - 2269*z^2 + 1904*z^3 + 1386*z^4))/
            (9*(-1 + z)*(1 + z)) + (16*(18 + 695*z + 1122*z^2 + 695*z^3 + 
              18*z^4)*H[-1, z])/(9*z*(1 + z)) - (16*(155 - 6*z + 155*z^2)*
             H[-1, z]^2)/(3*(1 + z)) + ((-4*(80 - 273*z - 9*z^2 - 62*z^3 - 
                338*z^4 + 80*z^5))/(3*(-1 + z)*z*(1 + z)) + 
             (112*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z] + 
           (4*(59 + 277*z + 283*z^2 + 177*z^3)*H[0, z]^2)/
            (3*(-1 + z)*(1 + z)) + ((-4*(73 - 294*z + 91*z^2))/(3*(-1 + z)) + 
             (16*(109 - 42*z + 109*z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
           (40*(1 + z^2)*H[1, z]^2)/(-1 + z) + (16*(37 + 24*z + 37*z^2)*
             H[0, -1, z])/(-1 + z) - (8*(59 + 15*z + 19*z^2 + 47*z^3)*
             H[0, 1, z])/((-1 + z)*(1 + z)))*H[0, 1, 1, z] + 
         ((-8*(36 - 209*z + 174*z^2 - 101*z^3 + 36*z^4))/(9*z*(1 + z)) + 
           (96*(3 - 2*z + 3*z^2)*H[-1, z])/(1 + z) - 
           (16*(-479 + 513*z - 645*z^2 + 271*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, -1, -1, z] + 
         ((-16*(174 + 670*z + 929*z^2 + 679*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, -1, -1, 1, z] + 
         ((8*(96 - 264*z + 603*z^2 - 512*z^3 - 330*z^4 + 652*z^5 - 313*z^6 + 
              84*z^7))/(3*(-1 + z)^3*z*(1 + z)) + 
           (32*(5 - z + 5*z^2)*H[-1, z])/(1 + z) + 
           (8*(81 + 483*z + 189*z^2 + 311*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(23 + 36*z + 23*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, -1, 0, 1, z] + ((-16*(174 + 670*z + 929*z^2 + 679*z^3 + 
              174*z^4))/(3*z*(1 + z)) + (96*(29 - 20*z + 29*z^2)*H[-1, z])/
            (1 + z) - (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, -1, 1, -1, z] + 
         ((-16*(18 + 695*z + 1122*z^2 + 695*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, -1, 1, 1, z] + ((4*(1080 + 4787*z + 6480*z^2 + 4733*z^3 + 
              1080*z^4))/(9*z*(1 + z)) - (32*(54 - 29*z + 54*z^2)*H[-1, z])/
            (1 + z) - (8*(-259 + 831*z - 499*z^2 + 519*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, -1, -1, z] + 
         ((-8*(540 + 1594*z + 2205*z^2 + 1621*z^3 + 540*z^4))/(9*z*(1 + z)) + 
           (32*(98 - 93*z + 98*z^2)*H[-1, z])/(3*(1 + z)) + 
           (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 0, -1, 1, z] + 
         ((4*(-2252 + 1748*z + 7769*z^2 - 1901*z^3 - 7054*z^4 - 434*z^5 - 
              191*z^6 + 1163*z^7 + 1728*z^8))/(9*(-1 + z)^3*(1 + z)^3) - 
           (8*(219 - 104*z + 219*z^2)*H[-1, z])/(1 + z) - 
           (16*(27 - 65*z + 148*z^2 + 78*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(17 + 36*z + 17*z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, z] + 
         ((-2*(-432 - 359*z + 2305*z^2 + 2576*z^3 - 9428*z^4 + 9079*z^5 - 
              6189*z^6 + 2544*z^7))/(9*(-1 + z)^3*z*(1 + z)) + 
           (16*(37 - 12*z + 37*z^2)*H[-1, z])/(1 + z) + 
           (16*(15 + 227*z + 36*z^2 + 134*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(275 - 24*z + 275*z^2)*H[1, z])/(3*(-1 + z)))*
          H[0, 0, 0, 1, z] + ((-8*(540 + 1594*z + 2205*z^2 + 1621*z^3 + 
              540*z^4))/(9*z*(1 + z)) + (32*(98 - 93*z + 98*z^2)*H[-1, z])/
            (3*(1 + z)) + (8*(349 + 463*z + 381*z^2 + 327*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 0, 1, -1, z] + 
         ((4*(240 - 341*z + 1163*z^2 + 553*z^3 - 1879*z^4 + 168*z^5))/
            (9*(-1 + z)*z*(1 + z)) + (32*(58 - 3*z + 58*z^2)*H[-1, z])/
            (3*(1 + z)) + (16*(8 - 70*z - 83*z^2 + 23*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)) - (16*(149 - 48*z + 149*z^2)*H[1, z])/
            (3*(-1 + z)))*H[0, 0, 1, 1, z] + 
         ((-16*(174 + 670*z + 929*z^2 + 679*z^3 + 174*z^4))/(3*z*(1 + z)) + 
           (96*(29 - 20*z + 29*z^2)*H[-1, z])/(1 + z) - 
           (16*(-403 + 57*z - 427*z^2 + 57*z^3)*H[0, z])/(3*(-1 + z)*
             (1 + z)))*H[0, 1, -1, -1, z] + 
         ((-16*(18 + 695*z + 1122*z^2 + 695*z^3 + 18*z^4))/(9*z*(1 + z)) + 
           (32*(155 - 6*z + 155*z^2)*H[-1, z])/(3*(1 + z)) - 
           (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/(3*(-1 + z)*(1 + z)))*
          H[0, 1, -1, 1, z] + ((-16*(18 + 695*z + 1122*z^2 + 695*z^3 + 
              18*z^4))/(9*z*(1 + z)) + (32*(155 - 6*z + 155*z^2)*H[-1, z])/
            (3*(1 + z)) - (32*(52 + 95*z + 88*z^2 + 59*z^3)*H[0, z])/
            (3*(-1 + z)*(1 + z)))*H[0, 1, 1, -1, z] + 
         ((4*(129 - 288*z + 55*z^2))/(3*(-1 + z)) + (96*(1 + z^2)*H[-1, z])/
            (1 + z) - (8*(77 + 53*z + 53*z^2 + 85*z^3)*H[0, z])/
            ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, z])/(-1 + z))*
          H[0, 1, 1, 1, z] - (96*(3 - 2*z + 3*z^2)*H[0, -1, -1, -1, -1, z])/
          (1 + z) - (96*(29 - 20*z + 29*z^2)*H[0, -1, -1, -1, 1, z])/
          (1 + z) - (32*(125 + 238*z + 202*z^2 + 155*z^3)*H[0, -1, -1, 0, 1, 
            z])/(3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*
           H[0, -1, -1, 1, -1, z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*
           H[0, -1, -1, 1, 1, z])/(3*(1 + z)) + 
         (16*(205 + 147*z + 117*z^2 + 211*z^3)*H[0, -1, 0, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(5 - z + 5*z^2)*H[0, -1, 0, -1, 1, z])/
          (1 + z) - (32*(5 - z + 5*z^2)*H[0, -1, 0, 1, -1, z])/(1 + z) + 
         (32*(262 + 496*z + 511*z^2 + 247*z^3)*H[0, -1, 0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (96*(29 - 20*z + 29*z^2)*H[0, -1, 1, -1, -1, 
            z])/(1 + z) - (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, -1, 1, z])/
          (3*(1 + z)) + (64*(86 + 143*z + 158*z^2 + 71*z^3)*
           H[0, -1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, -1, 1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, -1, 1, 1, 1, z])/(1 + z) + 
         (32*(43 + 396*z - 132*z^2 + 373*z^3)*H[0, 0, -1, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, -1, 1, 
            z])/(3*(1 + z)) + (8*(-1 + 651*z + 71*z^2 + 327*z^3)*
           H[0, 0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(227 + 863*z + 233*z^2 + 457*z^3)*H[0, 0, -1, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(98 - 93*z + 98*z^2)*H[0, 0, -1, 1, -1, 
            z])/(3*(1 + z)) + (32*(402 + 511*z + 693*z^2 + 226*z^3)*
           H[0, 0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-110 + 487*z - 126*z^2 + 273*z^3)*H[0, 0, 0, -1, -1, z])/
          ((-1 + z)*(1 + z)) - (16*(162 + 529*z + 168*z^2 + 321*z^3)*
           H[0, 0, 0, -1, 1, z])/((-1 + z)*(1 + z)) + 
         (8*(-143 + 443*z + 109*z^2 + 743*z^3)*H[0, 0, 0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-126 + 553*z - 36*z^2 + 281*z^3)*
           H[0, 0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(162 + 529*z + 168*z^2 + 321*z^3)*H[0, 0, 0, 1, -1, z])/
          ((-1 + z)*(1 + z)) + (16*(566 + 316*z + 941*z^2 + z^3)*
           H[0, 0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(98 - 93*z + 98*z^2)*H[0, 0, 1, -1, -1, z])/(3*(1 + z)) - 
         (32*(58 - 3*z + 58*z^2)*H[0, 0, 1, -1, 1, z])/(3*(1 + z)) - 
         (16*(199 + 480*z + 217*z^2 + 284*z^3)*H[0, 0, 1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(613 + 361*z + 885*z^2 + 185*z^3)*
           H[0, 0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(286 + 633*z + 571*z^2 + 342*z^3)*H[0, 0, 1, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (16*(491 + 191*z + 245*z^2 + 389*z^3)*
           H[0, 0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(29 - 20*z + 29*z^2)*H[0, 1, -1, -1, -1, z])/(1 + z) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, -1, 1, z])/(3*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, -1, 1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, -1, 1, 1, z])/(1 + z) - 
         (64*(86 + 143*z + 158*z^2 + 71*z^3)*H[0, 1, 0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (8*(239 + 59*z + 107*z^2 + 167*z^3)*
           H[0, 1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(155 - 6*z + 155*z^2)*H[0, 1, 1, -1, -1, z])/(3*(1 + z)) - 
         (96*(1 + z^2)*H[0, 1, 1, -1, 1, z])/(1 + z) - 
         (96*(1 + z^2)*H[0, 1, 1, 1, -1, z])/(1 + z) - 
         (320*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)) + 
         ((291287 - 156785*z)/108 + ((-20698 + 29420*z + 42855*z^2 - 18783*
                z^3)/(27*(-1 + z)*(1 + z)) + (4*(264 + 917*z - 18*z^2 + 
                917*z^3 + 264*z^4)*H[-1, z])/(9*z*(1 + z)) + 
             (8*(6 - 10*z + 65*z^2 - z^3 + 6*z^4)*H[-1, z]^2)/(3*z*(1 + z)) - 
             (16*(7 - 4*z + 7*z^2)*H[-1, z]^3)/(3*(1 + z)))*H[0, z] + 
           ((-253 + 6195*z + 1655*z^2 - 10857*z^3 - 1056*z^4)/
              (18*(-1 + z)*(1 + z)) - (4*(12 + 49*z + 383*z^2 + 58*z^3 + 
                12*z^4)*H[-1, z])/(3*z*(1 + z)) + (8*(26 - 3*z + 26*z^2)*
               H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
           ((-95 - 517*z + 311*z^2 - 495*z^3 + 48*z^4)/(9*(-1 + z)*(1 + z)) - 
             (4*(51 - 4*z + 51*z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 + 
           ((-17 - 43*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
           ((-4*(-10886 + 14941*z))/27 - (4*(2515 - 2658*z + 2893*z^2)*H[0, 
                z])/(9*(-1 + z)) - (4*(213 - 155*z + 222*z^2)*H[0, z]^2)/
              (3*(-1 + z)) - (4*(29 + 4*z + 29*z^2)*H[0, z]^3)/(3*(-1 + z)))*
            H[1, z] + ((-8*(29 + 201*z))/3 - (2*(87 + 8*z + 87*z^2)*H[0, z])/
              (-1 + z) - (4*(11 + 2*z + 11*z^2)*H[0, z]^2)/(-1 + z))*
            H[1, z]^2 + ((-440*(1 + z))/9 + (8*(1 + z^2)*H[0, z])/(-1 + z))*
            H[1, z]^3 + ((-4*(264 + 917*z - 18*z^2 + 917*z^3 + 264*z^4))/
              (9*z*(1 + z)) - (16*(6 - 10*z + 65*z^2 - z^3 + 6*z^4)*H[-1, z])/
              (3*z*(1 + z)) + (16*(7 - 4*z + 7*z^2)*H[-1, z]^2)/(1 + z) + 
             ((8*(-12 + z - 148*z^2 + 219*z^3 + 186*z^4))/(3*(-1 + z)*z*
                 (1 + z)) - (16*(39 - 2*z + 39*z^2)*H[-1, z])/(1 + z))*
              H[0, z] - (4*(17 + 17*z - 7*z^2 + 37*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + (208*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
            H[0, -1, z] - (8*(21 - 8*z + 21*z^2)*H[0, -1, z]^2)/(-1 + z) + 
           ((4*(-106 - 103*z + 331*z^2 + 472*z^3))/(9*(-1 + z)*(1 + z)) - 
             (32*(1 + 23*z + 41*z^2 + 23*z^3 + z^4)*H[-1, z])/(z*(1 + z)) + 
             (16*(33 - 2*z + 33*z^2)*H[-1, z]^2)/(1 + z) + 
             ((4*(101 - 316*z + 203*z^2))/(3*(-1 + z)) - (96*(1 + z^2)*
                 H[-1, z])/(1 + z))*H[0, z] + (8*(6 + z + 8*z^2)*H[0, z]^2)/
              (-1 + z) + ((64*(1 + 3*z + z^2))/(3*(-1 + z)) + 
               (16*(11 + 2*z + 11*z^2)*H[0, z])/(-1 + z))*H[1, z] - 
             (32*(1 + z^2)*H[1, z]^2)/(-1 + z) + (208*(1 + z^2)*H[0, -1, z])/
              (-1 + z))*H[0, 1, z] - (8*(5 - 2*z + 7*z^2)*H[0, 1, z]^2)/
            (-1 + z) + ((16*(6 - 10*z + 65*z^2 - z^3 + 6*z^4))/
              (3*z*(1 + z)) - (32*(7 - 4*z + 7*z^2)*H[-1, z])/(1 + z) + 
             (32*(-9 + 27*z - 14*z^2 + 30*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, -1, z] + ((32*(1 + 23*z + 41*z^2 + 23*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, -1, 1, z] + ((8*(12 - 39*z - 38*z^2 - 113*z^3 - 326*z^4 + 
                12*z^5))/(3*(-1 + z)*z*(1 + z)) + (32*(13 + z + 13*z^2)*H[-1, 
                z])/(1 + z) + (8*(-7 + 79*z - 47*z^2 + 87*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (416*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 0, -1, z] + ((8*(-115 - 35*z + 116*z^2 + 84*z^3 + 12*z^4))/
              (3*(-1 + z)*(1 + z)) - (32*(15 - z + 15*z^2)*H[-1, z])/
              (1 + z) - (8*(7 - 5*z + 15*z^2 + 3*z^3)*H[0, z])/
              ((-1 + z)*(1 + z)) - (16*(7 + 4*z + 7*z^2)*H[1, z])/(-1 + z))*
            H[0, 0, 1, z] + ((32*(1 + 23*z + 41*z^2 + 23*z^3 + z^4))/
              (z*(1 + z)) - (32*(33 - 2*z + 33*z^2)*H[-1, z])/(1 + z) - 
             (16*(19 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
            H[0, 1, -1, z] + ((-8*(16 + 12*z + 3*z^2))/(-1 + z) - 
             (96*(1 + z^2)*H[-1, z])/(1 + z) - (8*(21 + 4*z + 19*z^2)*H[0, 
                z])/(-1 + z) + (48*(1 + z^2)*H[1, z])/(-1 + z))*
            H[0, 1, 1, z] + (32*(7 - 4*z + 7*z^2)*H[0, -1, -1, -1, z])/
            (1 + z) + (32*(33 - 2*z + 33*z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
           (16*(13 - 2*z + 13*z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
           (32*(33 - 2*z + 33*z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
           (32*(13 + z + 13*z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
           (32*(15 - z + 15*z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
           (8*(-21 + 131*z - 65*z^2 + 99*z^3)*H[0, 0, 0, -1, z])/
            ((-1 + z)*(1 + z)) + (16*(-6 - 11*z^2 + z^3)*H[0, 0, 0, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(15 - z + 15*z^2)*H[0, 0, 1, -1, z])/
            (1 + z) + (32*(3 + 7*z + 5*z^2 + 7*z^3)*H[0, 0, 1, 1, z])/
            ((-1 + z)*(1 + z)) + (32*(33 - 2*z + 33*z^2)*H[0, 1, -1, -1, z])/
            (1 + z) + (96*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
           (96*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z))*Log[Q2/mu2] + 
         ((-2603 - 976*z)/9 + ((4*(76 - 675*z + 669*z^2))/(9*(-1 + z)) - 
             (8*(19 - 24*z + 19*z^2)*H[-1, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z] + 
           ((1 + 125*z + 59*z^2 + 183*z^3)/(3*(-1 + z)*(1 + z)) + 
             (24*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z]^2 + 
           (8*(1 + 3*z^2)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
           ((28*(-11 + 130*z))/9 + (440*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
           66*(1 + z)*H[1, z]^2 + ((8*(19 - 24*z + 19*z^2))/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, z])/(1 + z) - (32*H[0, z])/(1 + z))*
            H[0, -1, z] + (-10*(1 + z) + (32*(1 + z^2)*H[-1, z])/(1 + z) - 
             (16*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] - 
           (64*(1 + z^2)*H[0, -1, -1, z])/(1 + z) - 
           (32*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
           (16*(-1 + 3*z^2)*H[0, 0, -1, z])/(1 + z) + 
           (16*(3 + z)*(1 + z^2)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[0, 1, -1, z])/(1 + z))*Log[Q2/mu2]^2 + 
         ((22*(5 + z))/3 - (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - 
           (88*(1 + z)*H[1, z])/3)*Log[Q2/mu2]^3 + 
         z2^2*((-12985 + 2057*z + 42274*z^2 + 14812*z^3 - 37817*z^4 - 
             38651*z^5 + 6152*z^6 + 20150*z^7 + 4776*z^8)/(45*(-1 + z)^3*
             (1 + z)^3) + (4*(179 - 306*z + 179*z^2)*H[-1, z])/(15*(1 + z)) + 
           (8*(-427 - 82*z - 83*z^2 + 278*z^3)*H[0, z])/(15*(-1 + z)*
             (1 + z)) - (4*(528 - 70*z + 337*z^2)*H[1, z])/(5*(-1 + z)) - 
           (4*(-271 - 291*z + 92*z^2 + 104*z^3)*Log[Q2/mu2])/
            (5*(-1 + z)*(1 + z))) + z3*((53071 + 64693*z - 52824*z^2 - 
             84360*z^3 - 36979*z^4 + 19379*z^5 + 35292*z^6)/
            (27*(-1 + z)^2*(1 + z)^2) - (2*(3312 + 14701*z + 22098*z^2 + 
              15079*z^3 + 3312*z^4)*H[-1, z])/(9*z*(1 + z)) + 
           (8*(596 - 297*z + 596*z^2)*H[-1, z]^2)/(3*(1 + z)) + 
           ((2*(-7171 - 2883*z + 21817*z^2 + 8757*z^3 - 17225*z^4 - 
                8697*z^5 - 1237*z^6 + 2919*z^7 + 4296*z^8))/(9*(-1 + z)^
                3*(1 + z)^3) - (16*(331 - 135*z + 331*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z] + (8*(-123 + 24*z - 211*z^2 + 72*z^3)*
             H[0, z]^2)/(3*(-1 + z)*(1 + z)) + 
           ((2*(984 - 3629*z + 3486*z^2 - 4139*z^3 + 984*z^4))/
              (9*(-1 + z)*z) - (8*(143 + 94*z + 143*z^2)*H[0, z])/(-1 + z))*
            H[1, z] - (8*(62 + 11*z + 92*z^2)*H[1, z]^2)/(-1 + z) - 
           (4*(175 + 1363*z + 381*z^2 + 881*z^3)*H[0, -1, z])/
            (3*(-1 + z)*(1 + z)) - (4*(-547 - 285*z - 657*z^2 + 433*z^3)*
             H[0, 1, z])/(3*(-1 + z)*(1 + z)) + 
           ((-4*(-853 - 740*z + 422*z^2 + 125*z^3 + 60*z^4))/(3*(-1 + z)*(1 + 
                z)) + (56*(17 - 2*z + 17*z^2)*H[-1, z])/(1 + z) - 
             (8*(-49 + 12*z - 79*z^2 + 36*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
             (8*(27 + 14*z + 61*z^2)*H[1, z])/(-1 + z))*Log[Q2/mu2] + 
           (8*(-11 - 3*z - 11*z^2 + 9*z^3)*Log[Q2/mu2]^2)/
            ((-1 + z)*(1 + z))) + z2*((-129769 + 185317*z + 254945*z^2 - 
             167393*z^3 - 33876*z^4)/(81*(-1 + z)*(1 + z)) - 
           (8*(-93 + 345*z - 539*z^2 + 275*z^3)*z3)/(3*(-1 + z)*(1 + z)) - 
           (2*(5598 + 22813*z + 1000*z^2 - 59128*z^3 + 460*z^4 + 23083*z^5 + 
              5598*z^6)*H[-1, z])/(27*(-1 + z)^2*z*(1 + z)) + 
           (2*(2124 + 7831*z + 11322*z^2 + 8047*z^3 + 2124*z^4)*H[-1, z]^2)/
            (9*z*(1 + z)) - (8*(61 - 42*z + 61*z^2)*H[-1, z]^3)/(1 + z) + 
           ((65113 + 53589*z - 87972*z^2 - 69456*z^3 + 12323*z^4 + 15291*
                z^5 + 9384*z^6)/(27*(-1 + z)^2*(1 + z)^2) - 
             (8*(738 + 3950*z + 6255*z^2 + 3968*z^3 + 738*z^4)*H[-1, z])/
              (9*z*(1 + z)) + (8*(731 - 264*z + 731*z^2)*H[-1, z]^2)/
              (3*(1 + z)))*H[0, z] + ((-5817 - 6623*z + 17799*z^2 + 17309*
                z^3 - 14691*z^4 - 14413*z^5 + 117*z^6 + 3919*z^7 + 2976*z^8)/
              (9*(-1 + z)^3*(1 + z)^3) - (28*(89 - 48*z + 89*z^2)*H[-1, z])/
              (3*(1 + z)))*H[0, z]^2 + (4*(-55 + 48*z - 109*z^2 + 24*z^3)*
             H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
           ((-2*(-622 - 1663*z - 2070*z^2 + 2903*z^3 + 302*z^4))/
              (9*(-1 + z)*z) + (4*(4 - 161*z + 194*z^2 - 157*z^3 + 4*z^4)*H[
                0, z])/(3*(-1 + z)*z) - (8*(35 + 162*z + 35*z^2)*H[0, z]^2)/
              (3*(-1 + z)))*H[1, z] + ((8*(9 + 113*z + 117*z^2 - 190*z^3 + 
                9*z^4))/(9*(-1 + z)*z) + (8*(1 - 108*z + z^2)*H[0, z])/
              (3*(-1 + z)))*H[1, z]^2 - (8*(-7 + 18*z + 29*z^2)*H[1, z]^3)/
            (9*(-1 + z)) + ((-4*(420 - 90*z - 76*z^2 - 1237*z^3 - 11*z^4 + 
                2263*z^5 - 1453*z^6 + 216*z^7))/(3*(-1 + z)^3*z*(1 + z)) - 
             (16*(311 - 54*z + 311*z^2)*H[-1, z])/(3*(1 + z)) - 
             (8*(-143 + 601*z + 35*z^2 + 519*z^3)*H[0, z])/(3*(-1 + z)*(1 + 
                z)) + (8*(47 + 92*z + 47*z^2)*H[1, z])/(-1 + z))*
            H[0, -1, z] + ((4*(60 + 701*z - 685*z^2 - 55*z^3 - 1099*z^4 + 
                24*z^5))/(9*(-1 + z)*z*(1 + z)) + (8*(33 - 4*z + 33*z^2)*H[
                -1, z])/(1 + z) - (16*(-61 - 40*z - 180*z^2 + 33*z^3)*H[0, 
                z])/(3*(-1 + z)*(1 + z)) - (96*(-2 + z)*(-1 + 2*z)*H[1, z])/
              (-1 + z))*H[0, 1, z] + (16*(-155 + 659*z - 83*z^2 + 473*z^3)*
             H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(7 + 88*z + 51*z^2 + 40*z^3)*H[0, -1, 1, z])/
            ((-1 + z)*(1 + z)) + (8*(-463 + 1445*z - 435*z^2 + 853*z^3)*
             H[0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(71 + 13*z + 293*z^2 + 95*z^3)*H[0, 0, 1, z])/
            (3*(-1 + z)*(1 + z)) - (16*(7 + 88*z + 51*z^2 + 40*z^3)*
             H[0, 1, -1, z])/((-1 + z)*(1 + z)) - 
           (16*(-93 + 91*z + 19*z^2 + 17*z^3)*H[0, 1, 1, z])/
            (3*(-1 + z)*(1 + z)) + ((4*(-120 - 2128*z - 1031*z^2 + 2421*z^3 + 
                264*z^4))/(9*(-1 + z)*(1 + z)) + (8*(18 + 266*z + 557*z^2 + 
                275*z^3 + 18*z^4)*H[-1, z])/(3*z*(1 + z)) - 
             (8*(73 - 8*z + 73*z^2)*H[-1, z]^2)/(1 + z) + 
             ((-8*(-265 - 308*z + 42*z^2 + 65*z^3 + 24*z^4))/(3*(-1 + z)*
                 (1 + z)) + (16*(55 - 4*z + 55*z^2)*H[-1, z])/(1 + z))*
              H[0, z] - (16*(-9 + 6*z - 17*z^2 + 3*z^3)*H[0, z]^2)/
              ((-1 + z)*(1 + z)) + ((-4*(12 + 145*z + 154*z^2 - 243*z^3 + 
                  12*z^4))/(3*(-1 + z)*z) + (16*(9 + 4*z + 9*z^2)*H[0, z])/
                (-1 + z))*H[1, z] + (32*(1 + z)*(-1 + 2*z)*H[1, z]^2)/
              (-1 + z) - (16*(-23 + 8*z - 17*z^2 + 2*z^3)*H[0, -1, z])/
              ((-1 + z)*(1 + z)) + (8*(-25 + 5*z - 19*z^2 + 19*z^3)*H[0, 1, 
                z])/((-1 + z)*(1 + z)))*Log[Q2/mu2] + 
           ((-2*(157 + 238*z + 205*z^2))/(3*(1 + z)) - 
             (64*(1 + z^2)*H[-1, z])/(1 + z) - (16*(3 + 5*z^2)*H[0, z])/
              ((-1 + z)*(1 + z)) - 32*(1 + z)*H[1, z])*Log[Q2/mu2]^2)))) + 
   Delta[1 - z]*(1 + CF*as[MS]*(-9 - 4*z2 + 3*Log[Q2/mu2]) + 
     as[MS]^2*(CF*NF*TF*(457/18 + (8*z3)/3 + z2*(76/3 - (32*Log[Q2/mu2])/3) - 
         (38*Log[Q2/mu2])/3 + 2*Log[Q2/mu2]^2) + 
       CA*CF*(-5465/72 + (71*z2^2)/5 + z3*(140/3 - 12*Log[Q2/mu2]) + 
         (215*Log[Q2/mu2])/6 - (11*Log[Q2/mu2]^2)/2 + 
         z2*(-251/3 + (88*Log[Q2/mu2])/3)) + 
       CF^2*(331/8 + 6*z2^2 - (51*Log[Q2/mu2])/2 + (9*Log[Q2/mu2]^2)/2 + 
         z3*(-78 + 40*Log[Q2/mu2]) + z2*(69 - 12*Log[Q2/mu2] - 
           8*Log[Q2/mu2]^2))) + as[MS]^3*
      (CF*NF^2*TF^2*(-19034/243 - (128*z2^2)/27 - (608*z3)/81 + 
         (1624*Log[Q2/mu2])/27 - (152*Log[Q2/mu2]^2)/9 + 
         (16*Log[Q2/mu2]^3)/9 + z2*(-3440/27 + (2144*Log[Q2/mu2])/27 - 
           (128*Log[Q2/mu2]^2)/9)) + CA^2*CF*(-1909753/1944 - 
         (3512*z2^3)/63 - (248*z3^2)/3 + z2^2*(25184/135 - 
           (1592*Log[Q2/mu2])/15) + (16540*Log[Q2/mu2])/27 - 
         (2671*Log[Q2/mu2]^2)/18 + (121*Log[Q2/mu2]^3)/9 + 
         z5*(-416/3 + 40*Log[Q2/mu2]) + z2*(-143255/81 + 540*z3 + 
           (22286*Log[Q2/mu2])/27 - (968*Log[Q2/mu2]^2)/9) + 
         z3*(105712/81 - (1544*Log[Q2/mu2])/3 + 44*Log[Q2/mu2]^2)) + 
       CF^2*NF*TF*(-341/18 - (1184*z5)/9 + (221*Log[Q2/mu2])/2 - 
         48*Log[Q2/mu2]^2 + 6*Log[Q2/mu2]^3 + 
         z2^2*(-32944/135 + (1216*Log[Q2/mu2])/15) + 
         z3*(2696/3 - (3400*Log[Q2/mu2])/9 + 64*Log[Q2/mu2]^2) + 
         z2*(-10982/27 - (704*z3)/9 + (5620*Log[Q2/mu2])/27 + 
           (32*Log[Q2/mu2]^2)/9 - (32*Log[Q2/mu2]^3)/3)) + 
       CF^3*(-7255/24 + (4184*z2^3)/315 - (304*z3^2)/3 + 
         z5*(1240 - 48*Log[Q2/mu2]) + (1001*Log[Q2/mu2])/8 - 
         36*Log[Q2/mu2]^2 + (9*Log[Q2/mu2]^3)/2 + 
         z2^2*(-2148/5 + (186*Log[Q2/mu2])/5 + (128*Log[Q2/mu2]^2)/5) + 
         z2*(-3379/6 + z3*(808 - 224*Log[Q2/mu2]) + 225*Log[Q2/mu2] + 
           54*Log[Q2/mu2]^2 - 24*Log[Q2/mu2]^3) + 
         z3*(-318 - 490*Log[Q2/mu2] + 72*Log[Q2/mu2]^2 + (64*Log[Q2/mu2]^3)/
            3)) + CA*(CF*NF*TF*(142883/243 + (16*z5)/3 - (11032*Log[Q2/mu2])/
            27 + (938*Log[Q2/mu2]^2)/9 - (88*Log[Q2/mu2]^3)/9 + 
           z2^2*(-4976/135 + (592*Log[Q2/mu2])/15) + 
           z3*(-36628/81 + (448*Log[Q2/mu2])/3 - 16*Log[Q2/mu2]^2) + 
           z2*(81724/81 - (112*z3)/3 - (14432*Log[Q2/mu2])/27 + 
             (704*Log[Q2/mu2]^2)/9)) + CF^2*(9161/12 - (33556*z2^3)/315 + 
           (1016*z3^2)/3 - (4151*Log[Q2/mu2])/8 + (303*Log[Q2/mu2]^2)/2 - 
           (33*Log[Q2/mu2]^3)/2 + z5*(-4952/9 + 120*Log[Q2/mu2]) + 
           z3*(-6419/3 + (12452*Log[Q2/mu2])/9 - 212*Log[Q2/mu2]^2) + 
           z2^2*(87632/135 - (2777*Log[Q2/mu2])/15 + 32*Log[Q2/mu2]^2) + 
           z2*(104117/54 + z3*(-6644/9 - 160*Log[Q2/mu2]) - 
             (19277*Log[Q2/mu2])/27 - (280*Log[Q2/mu2]^2)/9 + 
             (88*Log[Q2/mu2]^3)/3))))) + 
   plu*(CF*as[MS]*(3/(-1 + z) + (4*H[1, z])/(-1 + z) - 
       (4*Log[Q2/mu2])/(-1 + z)) + as[MS]^2*
      (CF*NF*TF*(-494/(27*(-1 + z)) + (16*z2)/(3*(-1 + z)) - 
         (8*H[1, z]^2)/(3*(-1 + z)) + (116*Log[Q2/mu2])/(9*(-1 + z)) - 
         (8*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(-116/(9*(-1 + z)) + 
           (16*Log[Q2/mu2])/(3*(-1 + z)))) + 
       CA*CF*(3155/(54*(-1 + z)) - (40*z3)/(-1 + z) + (22*H[1, z]^2)/
          (3*(-1 + z)) - (367*Log[Q2/mu2])/(9*(-1 + z)) + 
         (22*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(367/(9*(-1 + z)) - 
           (44*Log[Q2/mu2])/(3*(-1 + z))) + z2*(-44/(3*(-1 + z)) - 
           (8*H[1, z])/(-1 + z) + (8*Log[Q2/mu2])/(-1 + z))) + 
       CF^2*(-51/(2*(-1 + z)) + (8*z3)/(-1 + z) + (8*H[1, z]^3)/(-1 + z) + 
         (45*Log[Q2/mu2])/(-1 + z) - (12*Log[Q2/mu2]^2)/(-1 + z) + 
         H[1, z]^2*(18/(-1 + z) - (24*Log[Q2/mu2])/(-1 + z)) + 
         z2*(-36/(-1 + z) - (32*H[1, z])/(-1 + z) + (32*Log[Q2/mu2])/
            (-1 + z)) + H[1, z]*(-27/(-1 + z) - (12*Log[Q2/mu2])/(-1 + z) + 
           (16*Log[Q2/mu2]^2)/(-1 + z)))) + 
     as[MS]^3*(CF*NF^2*TF^2*(34856/(729*(-1 + z)) + (128*z3)/(27*(-1 + z)) + 
         (64*H[1, z]^3)/(27*(-1 + z)) - (3760*Log[Q2/mu2])/(81*(-1 + z)) + 
         (464*Log[Q2/mu2]^2)/(27*(-1 + z)) - (64*Log[Q2/mu2]^3)/
          (27*(-1 + z)) + H[1, z]^2*(464/(27*(-1 + z)) - (64*Log[Q2/mu2])/
            (9*(-1 + z))) + z2*(-928/(27*(-1 + z)) - (128*H[1, z])/
            (9*(-1 + z)) + (128*Log[Q2/mu2])/(9*(-1 + z))) + 
         H[1, z]*(3760/(81*(-1 + z)) - (928*Log[Q2/mu2])/(27*(-1 + z)) + 
           (64*Log[Q2/mu2]^2)/(9*(-1 + z)))) + 
       CF^2*NF*TF*(2003/(54*(-1 + z)) - (32*z2^2)/(-1 + z) - 
         (80*H[1, z]^4)/(9*(-1 + z)) - (1990*Log[Q2/mu2])/(9*(-1 + z)) + 
         (334*Log[Q2/mu2]^2)/(3*(-1 + z)) - (16*Log[Q2/mu2]^3)/(-1 + z) + 
         z3*(120/(-1 + z) + (224*H[1, z])/(3*(-1 + z)) - (224*Log[Q2/mu2])/
            (3*(-1 + z))) + H[1, z]^3*(-560/(9*(-1 + z)) + 
           (320*Log[Q2/mu2])/(9*(-1 + z))) + H[1, z]^2*(-1366/(9*(-1 + z)) + 
           (512*Log[Q2/mu2])/(3*(-1 + z)) - (48*Log[Q2/mu2]^2)/(-1 + z)) + 
         H[1, z]*(166/(9*(-1 + z)) + (2764*Log[Q2/mu2])/(27*(-1 + z)) - 
           (856*Log[Q2/mu2]^2)/(9*(-1 + z)) + (64*Log[Q2/mu2]^3)/
            (3*(-1 + z))) + z2*(8452/(27*(-1 + z)) + (224*H[1, z]^2)/
            (3*(-1 + z)) - (320*Log[Q2/mu2])/(-1 + z) + (256*Log[Q2/mu2]^2)/
            (3*(-1 + z)) + H[1, z]*(336/(-1 + z) - (512*Log[Q2/mu2])/
              (3*(-1 + z))))) + CA^2*CF*(599375/(729*(-1 + z)) + 
         (232*z5)/(-1 + z) + (484*H[1, z]^3)/(27*(-1 + z)) - 
         (50689*Log[Q2/mu2])/(81*(-1 + z)) + (4649*Log[Q2/mu2]^2)/
          (27*(-1 + z)) - (484*Log[Q2/mu2]^3)/(27*(-1 + z)) + 
         H[1, z]^2*(4649/(27*(-1 + z)) - (484*Log[Q2/mu2])/(9*(-1 + z))) + 
         z2^2*(652/(15*(-1 + z)) + (176*H[1, z])/(5*(-1 + z)) - 
           (176*Log[Q2/mu2])/(5*(-1 + z))) + z3*(-21032/(27*(-1 + z)) - 
           (264*H[1, z])/(-1 + z) + (264*Log[Q2/mu2])/(-1 + z)) + 
         H[1, z]*(50689/(81*(-1 + z)) - (9298*Log[Q2/mu2])/(27*(-1 + z)) + 
           (484*Log[Q2/mu2]^2)/(9*(-1 + z))) + z2*(-32126/(81*(-1 + z)) + 
           (176*z3)/(3*(-1 + z)) - (88*H[1, z]^2)/(3*(-1 + z)) + 
           (680*Log[Q2/mu2])/(3*(-1 + z)) - (88*Log[Q2/mu2]^2)/(3*(-1 + z)) + 
           H[1, z]*(-680/(3*(-1 + z)) + (176*Log[Q2/mu2])/(3*(-1 + z))))) + 
       CF^3*(1001/(8*(-1 + z)) - (432*z5)/(-1 + z) + (8*H[1, z]^5)/(-1 + z) - 
         (475*Log[Q2/mu2])/(2*(-1 + z)) + (231*Log[Q2/mu2]^2)/(2*(-1 + z)) - 
         (18*Log[Q2/mu2]^3)/(-1 + z) + z2^2*(210/(-1 + z) + 
           (376*H[1, z])/(5*(-1 + z)) - (376*Log[Q2/mu2])/(5*(-1 + z))) + 
         H[1, z]^4*(30/(-1 + z) - (40*Log[Q2/mu2])/(-1 + z)) + 
         H[1, z]^3*(-36/(-1 + z) - (72*Log[Q2/mu2])/(-1 + z) + 
           (64*Log[Q2/mu2]^2)/(-1 + z)) + H[1, z]^2*(-279/(2*(-1 + z)) + 
           (216*Log[Q2/mu2])/(-1 + z) - (32*Log[Q2/mu2]^3)/(-1 + z)) + 
         H[1, z]*(187/(2*(-1 + z)) + (129*Log[Q2/mu2])/(-1 + z) - 
           (198*Log[Q2/mu2]^2)/(-1 + z) + (48*Log[Q2/mu2]^3)/(-1 + z)) + 
         z3*(-274/(-1 + z) - (16*H[1, z]^2)/(-1 + z) + (552*Log[Q2/mu2])/
            (-1 + z) - (224*Log[Q2/mu2]^2)/(-1 + z) + 
           H[1, z]*(-360/(-1 + z) + (224*Log[Q2/mu2])/(-1 + z))) + 
         z2*(429/(-1 + z) - (32*z3)/(-1 + z) - (96*H[1, z]^3)/(-1 + z) - 
           (528*Log[Q2/mu2])/(-1 + z) + (72*Log[Q2/mu2]^2)/(-1 + z) + 
           (32*Log[Q2/mu2]^3)/(-1 + z) + H[1, z]^2*(-288/(-1 + z) + 
             (288*Log[Q2/mu2])/(-1 + z)) + H[1, z]*(240/(-1 + z) + 
             (288*Log[Q2/mu2])/(-1 + z) - (224*Log[Q2/mu2]^2)/(-1 + z)))) + 
       CA*(CF*NF*TF*(-321812/(729*(-1 + z)) - (416*z2^2)/(15*(-1 + z)) - 
           (352*H[1, z]^3)/(27*(-1 + z)) + (30124*Log[Q2/mu2])/
            (81*(-1 + z)) - (3104*Log[Q2/mu2]^2)/(27*(-1 + z)) + 
           (352*Log[Q2/mu2]^3)/(27*(-1 + z)) + z3*(1552/(9*(-1 + z)) + 
             (32*H[1, z])/(-1 + z) - (32*Log[Q2/mu2])/(-1 + z)) + 
           H[1, z]^2*(-3104/(27*(-1 + z)) + (352*Log[Q2/mu2])/(9*(-1 + z))) + 
           H[1, z]*(-30124/(81*(-1 + z)) + (6208*Log[Q2/mu2])/(27*(-1 + z)) - 
             (352*Log[Q2/mu2]^2)/(9*(-1 + z))) + z2*(19840/(81*(-1 + z)) + 
             (32*H[1, z]^2)/(3*(-1 + z)) - (1024*Log[Q2/mu2])/(9*(-1 + z)) + 
             (32*Log[Q2/mu2]^2)/(3*(-1 + z)) + H[1, z]*(1024/(9*(-1 + z)) - 
               (64*Log[Q2/mu2])/(3*(-1 + z))))) + 
         CF^2*(-16981/(24*(-1 + z)) + (120*z5)/(-1 + z) + 
           (220*H[1, z]^4)/(9*(-1 + z)) + (16963*Log[Q2/mu2])/(18*(-1 + z)) - 
           (2089*Log[Q2/mu2]^2)/(6*(-1 + z)) + (44*Log[Q2/mu2]^3)/(-1 + z) + 
           z2^2*(209/(-1 + z) + (764*H[1, z])/(5*(-1 + z)) - 
             (764*Log[Q2/mu2])/(5*(-1 + z))) + H[1, z]^3*(1732/(9*(-1 + z)) - 
             (880*Log[Q2/mu2])/(9*(-1 + z))) + H[1, z]^2*
            (8425/(18*(-1 + z)) - (1600*Log[Q2/mu2])/(3*(-1 + z)) + 
             (132*Log[Q2/mu2]^2)/(-1 + z)) + H[1, z]*(-5563/(18*(-1 + z)) - 
             (8489*Log[Q2/mu2])/(27*(-1 + z)) + (2738*Log[Q2/mu2]^2)/
              (9*(-1 + z)) - (176*Log[Q2/mu2]^3)/(3*(-1 + z))) + 
           z3*(3304/(9*(-1 + z)) - (240*H[1, z]^2)/(-1 + z) - 
             (1028*Log[Q2/mu2])/(3*(-1 + z)) + (48*Log[Q2/mu2]^2)/(-1 + z) + 
             H[1, z]*(-160/(3*(-1 + z)) + (272*Log[Q2/mu2])/(-1 + z))) + 
           z2*(-26885/(27*(-1 + z)) + (400*z3)/(-1 + z) - (32*H[1, z]^3)/
              (-1 + z) + (928*Log[Q2/mu2])/(-1 + z) - (632*Log[Q2/mu2]^2)/
              (3*(-1 + z)) + H[1, z]^2*(-724/(3*(-1 + z)) + (96*Log[Q2/mu2])/
                (-1 + z)) + H[1, z]*(-972/(-1 + z) + (1480*Log[Q2/mu2])/
                (3*(-1 + z)) - (64*Log[Q2/mu2]^2)/(-1 + z))))))), 
 CqG1PS[z, MS] -> as[MS]^2*(CF*NF*TF*((-760*(-1 + z))/3 - 16*(1 + z)*z3 - 
      (4*(-119 + 13*z)*H[0, z])/3 - (32*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) + 
      (2*(75 - 15*z + 8*z^2)*H[0, z]^2)/3 + (20*(1 + z)*H[0, z]^3)/3 + 
      z2*((-32*(9 - 3*z + z^2))/3 - 32*(1 + z)*H[0, z]) + 
      (-88*(-1 + z) - 40*(-1 + z)*H[0, z])*H[1, z] - 20*(-1 + z)*H[1, z]^2 + 
      (32*(1 + z)^3*H[0, -1, z])/(3*z) + (8*(3 + z) + 16*(1 + z)*H[0, z])*
       H[0, 1, z] + 16*(1 + z)*H[0, 1, 1, z]) + 
    CF*NF*TF*(88*(-1 + z) + 16*(1 + z)*z2 + 32*(-2 + z)*H[0, z] - 
      16*(1 + z)*H[0, z]^2 + 40*(-1 + z)*H[1, z] - 16*(1 + z)*H[0, 1, z])*
     Log[Q2/mu2] + CF*NF*TF*(-20*(-1 + z) + 8*(1 + z)*H[0, z])*
     Log[Q2/mu2]^2), CqG1PS[z, Larin] -> 
  CF*NF*TF*as[MS]^2*((-808*(-1 + z))/3 - 16*(1 + z)*z3 - 
     (4*(-137 + 19*z)*H[0, z])/3 - (32*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) + 
     (2*(87 - 9*z + 8*z^2)*H[0, z]^2)/3 + (20*(1 + z)*H[0, z]^3)/3 + 
     (-88*(-1 + z) - 40*(-1 + z)*H[0, z])*H[1, z] - 20*(-1 + z)*H[1, z]^2 + 
     (32*(1 + z)^3*H[0, -1, z])/(3*z) + (8*(3 + z) + 16*(1 + z)*H[0, z])*
      H[0, 1, z] + 16*(1 + z)*H[0, 1, 1, z] + 
     (88*(-1 + z) + 32*(-2 + z)*H[0, z] - 16*(1 + z)*H[0, z]^2 + 
       40*(-1 + z)*H[1, z] - 16*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
     (-20*(-1 + z) + 8*(1 + z)*H[0, z])*Log[Q2/mu2]^2 + 
     z2*((-32*(9 - 3*z + z^2))/3 - 32*(1 + z)*H[0, z] + 
       16*(1 + z)*Log[Q2/mu2])) + 
   as[MS]^3*(CF*NF^2*TF^2*((248864*(-1 + z))/243 + (224*(1 + z)*z2^2)/15 + 
       (128*(-2152 + 773*z)*H[0, z])/243 - (16*(2503 + 775*z + 312*z^2)*
         H[0, z]^2)/81 - (16*(457 + 133*z + 48*z^2)*H[0, z]^3)/81 - 
       (184*(1 + z)*H[0, z]^4)/27 + H[-1, z]*
        ((256*(1 + z)*(13 + 2*z + 13*z^2)*H[0, z])/(27*z) + 
         (256*(1 + z)^3*H[0, z]^2)/(9*z)) + 
       ((2336*(-1 + z))/81 + (128*(-1 + z)*H[0, z])/9)*H[1, z] + 
       ((-1472*(-1 + z))/27 - (80*(-1 + z)*H[0, z])/3)*H[1, z]^2 - 
       (320*(-1 + z)*H[1, z]^3)/27 + ((-256*(1 + z)*(13 + 2*z + 13*z^2))/
          (27*z) - (512*(3 + z^2)*H[0, z])/9)*H[0, -1, z] + 
       ((-64*(29 + 65*z))/81 - (64*(2 + 5*z)*H[0, z])/9)*H[0, 1, z] + 
       (512*(-1 + z)^3*H[0, 0, -1, z])/(9*z) + (64*(-5 + 4*z)*H[0, 0, 1, z])/
        27 + ((-64*(-13 + 5*z))/27 + (64*(1 + z)*H[0, z])/3)*H[0, 1, 1, z] - 
       (128*(1 + z)*H[0, 0, 0, 1, z])/9 + (64*(1 + z)*H[0, 0, 1, 1, z])/9 + 
       (256*(1 + z)*H[0, 1, 1, 1, z])/9 + ((-20416*(-1 + z))/27 + 
         (64*(235 + 7*z)*H[0, z])/27 - (256*(1 + z)^3*H[-1, z]*H[0, z])/
          (9*z) + (32*(53 + 11*z + 4*z^2)*H[0, z]^2)/9 + 
         (64*(1 + z)*H[0, z]^3)/3 - (128*(-1 + z)*H[1, z])/9 + 
         (80*(-1 + z)*H[1, z]^2)/3 + (256*(1 + z)^3*H[0, -1, z])/(9*z) + 
         (64*(2 + 5*z)*H[0, 1, z])/9 - (64*(1 + z)*H[0, 1, 1, z])/3)*
        Log[Q2/mu2] + ((1184*(-1 + z))/9 + (64*(-14 + z)*H[0, z])/9 - 
         (64*(1 + z)*H[0, z]^2)/3)*Log[Q2/mu2]^2 + 
       ((-160*(-1 + z))/9 + (64*(1 + z)*H[0, z])/9)*Log[Q2/mu2]^3 + 
       z3*((-32*(1 + 13*z))/27 - (64*(1 + z)*H[0, z])/9 + 
         (64*(1 + z)*Log[Q2/mu2])/3) + z2*((64*(227 + 47*z + 156*z^2))/81 + 
         (64*(17 + 26*z)*H[0, z])/27 + (64*(1 + z)*H[0, z]^2)/9 + 
         (160*(-1 + z)*H[1, z])/3 - (64*(1 + z)*H[0, 1, z])/3 - 
         (64*(14 + 5*z + 4*z^2)*Log[Q2/mu2])/9)) + 
     CA*CF*NF*TF*((-2090872*(-1 + z))/243 - 8*(33 + 155*z)*z5 + 
       ((-16*(-153052 + 137639*z))/243 - (8*(1 + z)*(673 - 1612*z + 817*z^2)*
           H[-1, z])/(27*z) - (16*(1 + z)*(2 - 129*z + 2*z^2)*H[-1, z]^2)/
          (3*z) - (688*(1 + z)*H[-1, z]^3)/9)*H[0, z] + 
       ((4*(82115 + 40265*z + 2451*z^2))/81 - 
         (8*(1 + z)*(40 + 911*z + 40*z^2)*H[-1, z])/(9*z) + 
         (2*(1 + z)*(32 + 169*z + 32*z^2)*H[-1, z]^2)/(3*z))*H[0, z]^2 + 
       ((4*(16868 - 9421*z + 240*z^2))/81 + (368*(1 + z)*H[-1, z])/3)*
        H[0, z]^3 + (350*(7 + 4*z)*H[0, z]^4)/27 - 4*(-1 + z)*H[0, z]^5 + 
       ((-533368*(-1 + z))/81 - (12952*(-1 + z)*H[0, z])/9 - 
         1024*(-1 + z)*H[0, z]^2 - (1504*(-1 + z)*H[0, z]^3)/9)*H[1, z] + 
       ((-8936*(-1 + z))/27 - (2200*(-1 + z)*H[0, z])/3 + 
         (2*(-1 + z)*(20 - 161*z + 20*z^2)*H[0, z]^2)/(3*z))*H[1, z]^2 + 
       ((-5792*(-1 + z))/27 - (680*(-1 + z)*H[0, z])/9)*H[1, z]^3 - 
       (140*(-1 + z)*H[1, z]^4)/9 + ((8*(1 + z)*(673 - 1612*z + 817*z^2))/
          (27*z) + (32*(1 + z)*(2 - 129*z + 2*z^2)*H[-1, z])/(3*z) + 
         (688*(1 + z)*H[-1, z]^2)/3 + ((16*(-12 + 897*z - 309*z^2 + 52*z^3))/
            (9*z) - (8*(1 + z)*(32 + 23*z + 32*z^2)*H[-1, z])/(3*z))*
          H[0, z] - (8*(249 - z + 16*z^2)*H[0, z]^2)/3 - 
         (320*(-1 + z)*H[0, z]^3)/9 - (224*(-1 + z)*H[0, z]*H[1, z])/3)*
        H[0, -1, z] + ((16*(-37 + 58*z))/3 + (40*(-1 + z)*H[0, z])/3)*
        H[0, -1, z]^2 + ((8*(26969 + 30299*z))/81 + 
         (64*(1 + z)*(1 - 20*z + z^2)*H[-1, z])/(3*z) + 
         (8*(1 + z)*(32 + 65*z + 32*z^2)*H[-1, z]^2)/(3*z) + 
         ((232*(-11 + 4*z))/9 + 368*(1 + z)*H[-1, z])*H[0, z] + 
         (4*(113 + 477*z + 20*z^2)*H[0, z]^2)/3 + (704*(1 + z)*H[0, z]^3)/9 + 
         ((208*(-1 + z))/3 - (16*(-1 + z)*(10 + 11*z + 10*z^2)*H[0, z])/
            (3*z))*H[1, z] + ((-224*(-1 + z))/3 + (64*(1 + z)*H[0, z])/3)*
          H[0, -1, z])*H[0, 1, z] + ((8*(-10 - 77*z + 65*z^2 + 10*z^3))/
          (3*z) + (128*(1 + z)*H[0, z])/3)*H[0, 1, z]^2 + 
       ((-32*(1 + z)*(2 - 129*z + 2*z^2))/(3*z) - (1376*(1 + z)*H[-1, z])/3 + 
         (8*(32 + 203*z - 177*z^2 + 32*z^3)*H[0, z])/(3*z) - 
         (344*(-1 + z)*H[0, z]^2)/3 - (704*(-1 + z)*H[0, -1, z])/3)*
        H[0, -1, -1, z] + ((-64*(1 + z)*(1 - 20*z + z^2))/(3*z) - 
         (16*(1 + z)*(32 + 65*z + 32*z^2)*H[-1, z])/(3*z) - 
         (16*(83 + 55*z)*H[0, z])/3)*H[0, -1, 1, z] + 
       ((-16*(-64 + 843*z - 1569*z^2 + 64*z^3))/(9*z) + 
         (8*(1 + z)*(32 - 123*z + 32*z^2)*H[-1, z])/(3*z) + 
         (16*(357 + 41*z + 32*z^2)*H[0, z])/3 + (16*(-33 + 20*z)*H[0, z]^2)/
          3 + (448*(-1 + z)*H[1, z])/3 + 176*(-1 + z)*H[0, -1, z] - 
         (128*(1 + z)*H[0, 1, z])/3)*H[0, 0, -1, z] + 
       ((-16*(-2047 + 1454*z + 36*z^2))/27 - (8*(1 + z)*(32 + 43*z + 32*z^2)*
           H[-1, z])/(3*z) - (8*(173 + 359*z + 40*z^2)*H[0, z])/3 - 
         (8*(93 + 137*z)*H[0, z]^2)/3 - (928*(-1 + z)*H[1, z])/3 + 
         (16*(-1 + z)*H[0, -1, z])/3 + (448*(1 + z)*H[0, 1, z])/3)*
        H[0, 0, 1, z] + ((-64*(1 + z)*(1 - 20*z + z^2))/(3*z) - 
         (16*(1 + z)*(32 + 65*z + 32*z^2)*H[-1, z])/(3*z) - 
         (16*(83 + 55*z)*H[0, z])/3)*H[0, 1, -1, z] + 
       ((-8*(-8 + 2197*z))/27 + (1280*(1 + z)*H[-1, z])/3 + 
         (8*(-20 + 177*z + 183*z^2 + 20*z^3)*H[0, z])/(3*z) + 
         56*(1 + z)*H[0, z]^2 + (160*(-1 + z)*H[1, z])/3)*H[0, 1, 1, z] + 
       ((1376*(1 + z))/3 + (704*(-1 + z)*H[0, z])/3)*H[0, -1, -1, -1, z] + 
       (16*(1 + z)*(32 + 65*z + 32*z^2)*H[0, -1, -1, 1, z])/(3*z) + 
       ((-8*(-32 + 169*z - 59*z^2 + 32*z^3))/(3*z) - (32*(-9 + 13*z)*H[0, z])/
          3)*H[0, -1, 0, 1, z] + (16*(1 + z)*(32 + 65*z + 32*z^2)*
         H[0, -1, 1, -1, z])/(3*z) - (1280*(1 + z)*H[0, -1, 1, 1, z])/3 + 
       ((-8*(1 + z)*(32 - 123*z + 32*z^2))/(3*z) + 32*(-5 + 9*z)*H[0, z])*
        H[0, 0, -1, -1, z] + ((8*(1 + z)*(32 + 43*z + 32*z^2))/(3*z) - 
         (128*(1 + z)*H[0, z])/3)*H[0, 0, -1, 1, z] + 
       (-32*(77 + 44*z + 8*z^2) - (32*(-46 + 31*z)*H[0, z])/3)*
        H[0, 0, 0, -1, z] + ((16*(571 + 529*z + 108*z^2))/9 + 
         32*(17 + 25*z)*H[0, z])*H[0, 0, 0, 1, z] + 
       ((8*(1 + z)*(32 + 43*z + 32*z^2))/(3*z) - (128*(1 + z)*H[0, z])/3)*
        H[0, 0, 1, -1, z] + ((-16*(-30 + 119*z + 41*z^2 + 30*z^3))/(9*z) - 
         (64*(-1 + 7*z)*H[0, z])/3)*H[0, 0, 1, 1, z] + 
       (16*(1 + z)*(32 + 65*z + 32*z^2)*H[0, 1, -1, -1, z])/(3*z) - 
       (1280*(1 + z)*H[0, 1, -1, 1, z])/3 - (1280*(1 + z)*H[0, 1, 1, -1, z])/
        3 + ((16*(334 + 157*z))/9 + (544*(1 + z)*H[0, z])/3)*
        H[0, 1, 1, 1, z] - (224*(-1 + z)*H[0, -1, -1, 0, 1, z])/3 + 
       (1408*(-1 + z)*H[0, -1, 0, -1, -1, z])/3 - 
       128*(-1 + z)*H[0, -1, 0, 1, 1, z] + 
       (2816*(-1 + z)*H[0, 0, -1, -1, -1, z])/3 - 16*(-21 + 29*z)*
        H[0, 0, -1, 0, -1, z] + (448*z*H[0, 0, -1, 0, 1, z])/3 - 
       48*(-21 + 29*z)*H[0, 0, 0, -1, -1, z] + 16*(9 + 7*z)*
        H[0, 0, 0, -1, 1, z] + 64*(-11 + 14*z)*H[0, 0, 0, 0, -1, z] - 
       (544*(3 + 5*z)*H[0, 0, 0, 0, 1, z])/3 + 16*(9 + 7*z)*
        H[0, 0, 0, 1, -1, z] - (64*(61 + 58*z)*H[0, 0, 0, 1, 1, z])/3 + 
       (16*(9 + 7*z)*H[0, 0, 1, 0, -1, z])/3 - 
       (128*(16 + 17*z)*H[0, 0, 1, 0, 1, z])/3 - 32*(-1 + 5*z)*
        H[0, 0, 1, 1, 1, z] - (64*(1 + z)*H[0, 1, 0, 1, 1, z])/3 + 
       (448*(1 + z)*H[0, 1, 1, 1, 1, z])/3 + 
       ((217232*(-1 + z))/27 + ((-8*(17503 + 3973*z))/27 + 
           (16*(1 + z)*(26 + 331*z + 26*z^2)*H[-1, z])/(9*z) - 
           48*(1 + z)*H[-1, z]^2)*H[0, z] + 
         ((-4*(3737 - 2470*z + 52*z^2))/9 - 312*(1 + z)*H[-1, z])*H[0, z]^2 - 
         (8*(99 + 70*z)*H[0, z]^3)/3 + (4*(-12 + 11*z)*H[0, z]^4)/3 + 
         ((9616*(-1 + z))/9 + 1456*(-1 + z)*H[0, z] + 316*(-1 + z)*H[0, z]^2)*
          H[1, z] + ((2036*(-1 + z))/3 + 200*(-1 + z)*H[0, z])*H[1, z]^2 + 
         (200*(-1 + z)*H[1, z]^3)/3 + ((-16*(1 + z)*(26 + 331*z + 26*z^2))/
            (9*z) + 96*(1 + z)*H[-1, z] + 96*(7 + 2*z)*H[0, z] + 
           112*(-1 + z)*H[0, z]^2)*H[0, -1, z] - 32*(-1 + z)*H[0, -1, z]^2 + 
         ((8*(-41 + 487*z))/9 - 384*(1 + z)*H[-1, z] - 8*(29 + 95*z)*
            H[0, z] - 136*(1 + z)*H[0, z]^2)*H[0, 1, z] + 
         (-96*(1 + z) + 64*(-1 + z)*H[0, z])*H[0, -1, -1, z] + 
         384*(1 + z)*H[0, -1, 1, z] + (240*(-3 + z) - 32*(-11 + 7*z)*H[0, z])*
          H[0, 0, -1, z] + (16*(5 + 17*z) + 32*(7 + 13*z)*H[0, z])*
          H[0, 0, 1, z] + 384*(1 + z)*H[0, 1, -1, z] + 
         ((-16*(88 + 85*z))/3 - 160*(1 + z)*H[0, z])*H[0, 1, 1, z] + 
         128*(-1 + z)*H[0, -1, 0, 1, z] - 384*H[0, 0, 0, -1, z] - 
         128*(2 + 3*z)*H[0, 0, 0, 1, z] + 32*(-1 + 5*z)*H[0, 0, 1, 1, z] - 
         160*(1 + z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       ((-7912*(-1 + z))/9 + ((-16*(-499 + 440*z))/9 + 160*(1 + z)*H[-1, z])*
          H[0, z] + (16*(47 + 38*z)*H[0, z]^2)/3 - (16*(-4 + 3*z)*H[0, z]^3)/
          3 + (-640*(-1 + z) - 160*(-1 + z)*H[0, z])*H[1, z] - 
         80*(-1 + z)*H[1, z]^2 + (-160*(1 + z) - 64*(-1 + z)*H[0, z])*
          H[0, -1, z] + (16*(13 + 16*z) + 64*(1 + z)*H[0, z])*H[0, 1, z] + 
         128*(-1 + z)*H[0, 0, -1, z] - 96*z*H[0, 0, 1, z] + 
         64*(1 + z)*H[0, 1, 1, z])*Log[Q2/mu2]^2 + 
       ((1784*(-1 + z))/9 - (16*(53 + 38*z)*H[0, z])/9 + 
         (16*(-2 + z)*H[0, z]^2)/3 + (80*(-1 + z)*H[1, z])/3 - 
         (32*(1 + z)*H[0, 1, z])/3)*Log[Q2/mu2]^3 + 
       z2^2*((-8*(-1289 - 1088*z + 48*z^2))/15 - (16*(-193 + 141*z)*H[0, z])/
          15 + (8*(41 + 35*z)*Log[Q2/mu2])/5) + 
       z3*((8*(-12214 + 7097*z + 180*z^2))/27 + 
         (16*(1 + z)*(8 + 13*z + 8*z^2)*H[-1, z])/z - 
         (16*(1321 - 98*z + 78*z^2)*H[0, z])/9 - (32*(33 + 32*z)*H[0, z]^2)/
          3 - (8*(-1 + z)*(4 - 269*z + 4*z^2)*H[1, z])/(3*z) - 
         (256*(-1 + z)*H[0, -1, z])/3 - 336*(1 + z)*H[0, 1, z] + 
         ((-16*(-250 + 161*z))/3 + 32*(14 + 15*z)*H[0, z])*Log[Q2/mu2] - 
         32*(-1 + 2*z)*Log[Q2/mu2]^2) + 
       z2*((-8*(38723 + 15728*z + 2451*z^2))/81 + (16*(113 + 111*z)*z3)/3 - 
         (16*(1 + z)*(6 - 209*z + 6*z^2)*H[-1, z])/(3*z) - 
         (32*(1 + z)*(8 + 27*z + 8*z^2)*H[-1, z]^2)/(3*z) + 
         ((32*(-2354 + 2281*z + 36*z^2))/27 + 
           (16*(1 + z)*(16 - 87*z + 16*z^2)*H[-1, z])/(3*z))*H[0, z] - 
         (16*(437 + 248*z + 9*z^2)*H[0, z]^2)/9 + (16*(-43 + 20*z)*H[0, z]^3)/
          9 + ((16*(-1 + z)*(2 + 391*z + 2*z^2))/(3*z) + 
           (160*(-1 + z)*(1 + 19*z + z^2)*H[0, z])/(3*z))*H[1, z] + 
         (1024*(-1 + z)*H[1, z]^2)/3 + ((8*(-32 + 367*z + 5*z^2 + 32*z^3))/
            (3*z) + (416*(-1 + z)*H[0, z])/3)*H[0, -1, z] + 
         ((-8*(-20 + 113*z + 413*z^2 + 20*z^3))/(3*z) - 
           (1568*(1 + z)*H[0, z])/3)*H[0, 1, z] + 192*(-1 + z)*
          H[0, -1, -1, z] - (656*(-1 + z)*H[0, 0, -1, z])/3 + 
         (16*(107 + 159*z)*H[0, 0, 1, z])/3 - (896*(1 + z)*H[0, 1, 1, z])/3 + 
         ((8*(2393 - 2125*z + 52*z^2))/9 + 336*(1 + z)*H[-1, z] + 
           56*(19 + 11*z)*H[0, z] - 8*(-19 + 3*z)*H[0, z]^2 - 
           448*(-1 + z)*H[1, z] - 96*(-1 + z)*H[0, -1, z] + 
           192*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
         (-16*(13 + 6*z) - 32*(2 + z)*H[0, z])*Log[Q2/mu2]^2 + 
         (32*(1 + z)*Log[Q2/mu2]^3)/3)) + 
     CF^2*NF*TF*((-94816*(-1 + z))/9 + 352*(1 + z)*z5 + 
       ((-8*(-8752 + 5217*z))/9 - (128*(1 + z)*(8 + 3*z)*(3 + 4*z)*H[-1, z])/
          (9*z) + (16*(1 + z)*(86 - 281*z + 86*z^2)*H[-1, z]^2)/(9*z) - 
         (64*(1 + z)*(1 - 22*z + z^2)*H[-1, z]^3)/(9*z))*H[0, z] + 
       ((4*(6533 - 3385*z + 192*z^2))/9 - (16*(1 + z)*(122 + 73*z + 122*z^2)*
           H[-1, z])/(9*z) + (64*(1 + z)*(1 - 19*z + z^2)*H[-1, z]^2)/(3*z))*
        H[0, z]^2 + ((4*(4011 + 9*z + 488*z^2))/27 - 
         (64*(1 + z)*(1 - 6*z + z^2)*H[-1, z])/(3*z))*H[0, z]^3 + 
       (2*(316 - 147*z + 24*z^2)*H[0, z]^4)/9 + 4*(1 + z)*H[0, z]^5 + 
       ((-72776*(-1 + z))/9 - (13496*(-1 + z)*H[0, z])/3 - 
         (2008*(-1 + z)*H[0, z]^2)/3 + (856*(-1 + z)*H[0, z]^3)/9)*H[1, z] + 
       (-2396*(-1 + z) - 860*(-1 + z)*H[0, z] - (64*(-1 + z)*(1 + 11*z + z^2)*
           H[0, z]^2)/(3*z))*H[1, z]^2 + ((-2528*(-1 + z))/9 - 
         (1000*(-1 + z)*H[0, z])/9)*H[1, z]^3 - (220*(-1 + z)*H[1, z]^4)/9 + 
       ((128*(1 + z)*(8 + 3*z)*(3 + 4*z))/(9*z) - 
         (32*(1 + z)*(86 - 281*z + 86*z^2)*H[-1, z])/(9*z) + 
         (64*(1 + z)*(1 - 22*z + z^2)*H[-1, z]^2)/(3*z) + 
         ((64*(43 + 33*z + 249*z^2 + 18*z^3))/(9*z) - 
           (128*(1 + z)*(1 - 16*z + z^2)*H[-1, z])/(3*z))*H[0, z] + 
         (32*(2 - 21*z + 39*z^2 + 2*z^3)*H[0, z]^2)/(3*z) - 
         (256*(-1 + z)*H[0, z]^3)/3)*H[0, -1, z] + 
       ((-32*(2 - 3*z + 21*z^2))/(3*z) - 192*(-1 + z)*H[0, z])*
        H[0, -1, z]^2 + ((16*(1126 + 583*z))/9 - 
         (32*(1 + z)*(86 + 271*z + 86*z^2)*H[-1, z])/(9*z) - 
         (64*(1 + z)*(1 + 14*z + z^2)*H[-1, z]^2)/(3*z) + 
         ((64*(82 + 35*z))/3 - (128*(1 + z)^3*H[-1, z])/(3*z))*H[0, z] - 
         (8*(-235 + 217*z + 16*z^2)*H[0, z]^2)/3 - (496*(1 + z)*H[0, z]^3)/
          9 + (-256*(-1 + z) + (64*(-1 + z)*(4 + 9*z + 4*z^2)*H[0, z])/(3*z))*
          H[1, z])*H[0, 1, z] + ((-32*(-4 - 43*z + 31*z^2 + 4*z^3))/(3*z) - 
         (256*(1 + z)*H[0, z])/3)*H[0, 1, z]^2 + 
       ((32*(1 + z)*(86 - 281*z + 86*z^2))/(9*z) - 
         (128*(1 + z)*(1 - 22*z + z^2)*H[-1, z])/(3*z) + 
         (64*(4 - 33*z - 9*z^2 + 2*z^3)*H[0, z])/(3*z) + 
         448*(-1 + z)*H[0, z]^2 + 512*(-1 + z)*H[0, -1, z])*H[0, -1, -1, z] + 
       ((32*(1 + z)*(86 + 271*z + 86*z^2))/(9*z) + 
         (128*(1 + z)*(1 + 14*z + z^2)*H[-1, z])/(3*z) + 
         (128*(1 + z)^3*H[0, z])/(3*z))*H[0, -1, 1, z] + 
       ((32*(-50 + 63*z - 801*z^2 + 50*z^3))/(9*z) + 256*(1 + z)*H[-1, z] - 
         (64*(-2 + 9*z)*(1 + 9*z)*H[0, z])/(3*z) - 64*(7 + z)*H[0, z]^2 - 
         128*(-1 + z)*H[0, -1, z])*H[0, 0, -1, z] + 
       ((8*(-21 + 369*z + 344*z^2))/9 + 256*(1 + z)*H[-1, z] + 
         (32*(1 + 112*z + 20*z^2)*H[0, z])/3 + 512*(1 + z)*H[0, z]^2 + 
         (1856*(-1 + z)*H[1, z])/3 - 128*(-1 + z)*H[0, -1, z] - 
         (896*(1 + z)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
       ((32*(1 + z)*(86 + 271*z + 86*z^2))/(9*z) + 
         (128*(1 + z)*(1 + 14*z + z^2)*H[-1, z])/(3*z) + 
         (128*(1 + z)^3*H[0, z])/(3*z))*H[0, 1, -1, z] + 
       ((8*(408 + 601*z))/3 - (128*(1 + z)^3*H[-1, z])/(3*z) - 
         (16*(-16 - 97*z - 41*z^2 + 16*z^3)*H[0, z])/(3*z) + 
         (704*(1 + z)*H[0, z]^2)/3 - (160*(-1 + z)*H[1, z])/3)*
        H[0, 1, 1, z] + ((128*(1 + z)*(1 - 22*z + z^2))/(3*z) - 
         512*(-1 + z)*H[0, z])*H[0, -1, -1, -1, z] - 
       (128*(1 + z)*(1 + 14*z + z^2)*H[0, -1, -1, 1, z])/(3*z) + 
       (64*(-2 - 21*z + 27*z^2 + 4*z^3)*H[0, -1, 0, 1, z])/(3*z) - 
       (128*(1 + z)*(1 + 14*z + z^2)*H[0, -1, 1, -1, z])/(3*z) + 
       (128*(1 + z)^3*H[0, -1, 1, 1, z])/(3*z) + 
       (-256*(1 + z) - 256*(-2 + z)*H[0, z])*H[0, 0, -1, -1, z] - 
       256*(1 + z)*H[0, 0, -1, 1, z] + ((128*(-1 + z + 16*z^2))/z + 
         1152*(1 + z)*H[0, z])*H[0, 0, 0, -1, z] + 
       ((-128*(13 + 27*z + 5*z^2))/3 - (4096*(1 + z)*H[0, z])/3)*
        H[0, 0, 0, 1, z] - 256*(1 + z)*H[0, 0, 1, -1, z] + 
       ((32*(-8 + 4*z - 39*z^2 + 12*z^3))/(3*z) - (320*(1 + z)*H[0, z])/3)*
        H[0, 0, 1, 1, z] - (128*(1 + z)*(1 + 14*z + z^2)*H[0, 1, -1, -1, z])/
        (3*z) + (128*(1 + z)^3*H[0, 1, -1, 1, z])/(3*z) + 
       (128*(1 + z)^3*H[0, 1, 1, -1, z])/(3*z) + 
       ((304*(3 + 5*z))/3 + (800*(1 + z)*H[0, z])/3)*H[0, 1, 1, 1, z] + 
       256*(-1 + z)*H[0, -1, -1, 0, 1, z] - 1024*(-1 + z)*
        H[0, -1, 0, -1, -1, z] - 2048*(-1 + z)*H[0, 0, -1, -1, -1, z] + 
       128*(-5 + 3*z)*H[0, 0, -1, 0, -1, z] - 256*(2 + z)*
        H[0, 0, -1, 0, 1, z] + 384*(-5 + 3*z)*H[0, 0, 0, -1, -1, z] + 
       384*(-1 + z)*H[0, 0, 0, -1, 1, z] - 256*(5 + 7*z)*
        H[0, 0, 0, 0, -1, z] + (4576*(1 + z)*H[0, 0, 0, 0, 1, z])/3 + 
       384*(-1 + z)*H[0, 0, 0, 1, -1, z] + 2528*(1 + z)*H[0, 0, 0, 1, 1, z] + 
       128*(-1 + z)*H[0, 0, 1, 0, -1, z] + (3968*(1 + z)*H[0, 0, 1, 0, 1, z])/
        3 - 64*(1 + z)*H[0, 0, 1, 1, 1, z] + (64*(1 + z)*H[0, 1, 0, 1, 1, z])/
        3 + (704*(1 + z)*H[0, 1, 1, 1, 1, z])/3 + 
       ((11072*(-1 + z))/3 + ((8*(-1067 + 942*z))/3 + 
           (32*(1 + z)*(3 + 2*z)*(2 + 3*z)*H[-1, z])/(3*z) - 
           (64*(1 + z)*(1 - 10*z + z^2)*H[-1, z]^2)/(3*z))*H[0, z] + 
         ((-8*(371 - 55*z + 12*z^2))/3 + (64*(1 + z)*(1 - 4*z + z^2)*
             H[-1, z])/(3*z))*H[0, z]^2 - (8*(195 - 123*z + 8*z^2)*H[0, z]^3)/
          9 - (44*(1 + z)*H[0, z]^4)/3 + ((11272*(-1 + z))/3 + 
           1440*(-1 + z)*H[0, z] + 112*(-1 + z)*H[0, z]^2)*H[1, z] + 
         (724*(-1 + z) + 320*(-1 + z)*H[0, z])*H[1, z]^2 + 
         (280*(-1 + z)*H[1, z]^3)/3 + ((-32*(1 + z)*(3 + 2*z)*(2 + 3*z))/
            (3*z) + (128*(1 + z)*(1 - 10*z + z^2)*H[-1, z])/(3*z) - 
           (64*(2 - 9*z + 15*z^2)*H[0, z])/(3*z) + 64*(-1 + z)*H[0, z]^2)*
          H[0, -1, z] + 128*(-1 + z)*H[0, -1, z]^2 + 
         ((-32*(106 + 91*z))/3 + (128*(1 + z)^3*H[-1, z])/(3*z) + 
           192*(-4 + z)*H[0, z] - 32*(1 + z)*H[0, z]^2)*H[0, 1, z] + 
         ((-128*(1 + z)*(1 - 10*z + z^2))/(3*z) - 256*(-1 + z)*H[0, z])*
          H[0, -1, -1, z] - (128*(1 + z)^3*H[0, -1, 1, z])/(3*z) + 
         ((-128*(-1 + 6*z - 18*z^2 + z^3))/(3*z) + 256*H[0, z])*
          H[0, 0, -1, z] + ((-16*(-33 + 21*z + 8*z^2))/3 - 
           320*(1 + z)*H[0, z])*H[0, 0, 1, z] - 
         (128*(1 + z)^3*H[0, 1, -1, z])/(3*z) + 
         (-16*(23 + 17*z) - 256*(1 + z)*H[0, z])*H[0, 1, 1, z] - 
         384*(1 + z)*H[0, 0, 0, -1, z] + 544*(1 + z)*H[0, 0, 0, 1, z] + 
         64*(1 + z)*H[0, 0, 1, 1, z] - 224*(1 + z)*H[0, 1, 1, 1, z])*
        Log[Q2/mu2] + (-680*(-1 + z) - 8*(-56 + 23*z)*H[0, z] - 
         8*(-15 + 14*z)*H[0, z]^2 + 16*(1 + z)*H[0, z]^3 + 
         (-504*(-1 + z) - 240*(-1 + z)*H[0, z])*H[1, z] - 
         120*(-1 + z)*H[1, z]^2 + (16*(7 + 5*z) + 96*(1 + z)*H[0, z])*
          H[0, 1, z] - 32*(1 + z)*H[0, 0, 1, z] + 96*(1 + z)*H[0, 1, 1, z])*
        Log[Q2/mu2]^2 + ((104*(-1 + z))/3 + (32*(-2 + 3*z)*H[0, z])/3 - 
         (16*(1 + z)*H[0, z]^2)/3 + (160*(-1 + z)*H[1, z])/3 - 
         (64*(1 + z)*H[0, 1, z])/3)*Log[Q2/mu2]^3 + 
       z2^2*((16*(938 - 477*z + 134*z^2))/15 + (16*(241 + 181*z)*H[0, z])/
          15 - 32*(5 + 3*z)*Log[Q2/mu2]) + 
       z3*((-8*(2334 + 417*z + 860*z^2))/9 + (64*(1 + z)*(1 - 40*z + z^2)*
           H[-1, z])/(3*z) - (32*(21 - 56*z + 2*z^2)*H[0, z])/3 - 
         (128*(2 + 5*z)*H[0, z]^2)/3 - (1616*(-1 + z)*H[1, z])/3 + 
         448*(-1 + z)*H[0, -1, z] + (992*(1 + z)*H[0, 1, z])/3 + 
         ((64*(9 + 3*z + 5*z^2))/3 + 32*(-3 + 5*z)*H[0, z])*Log[Q2/mu2] - 
         64*(1 + z)*Log[Q2/mu2]^2) + z2*((-8*(8353 - 3895*z + 192*z^2))/9 + 
         32*(1 + 9*z)*z3 + (16*(1 + z)*(86 + 87*z + 86*z^2)*H[-1, z])/(3*z) + 
         (32*(1 + z)*(1 + 50*z + z^2)*H[-1, z]^2)/(3*z) + 
         ((-8*(5937 + 543*z + 688*z^2))/9 + (64*(-5 + z)*(1 + z)*(-1 + 5*z)*
             H[-1, z])/(3*z))*H[0, z] - (64*(64 - 11*z + 5*z^2)*H[0, z]^2)/
          3 - (1328*(1 + z)*H[0, z]^3)/9 + 
         ((-8*(-1 + z)*(172 - 1661*z + 172*z^2))/(9*z) - 
           (320*(-1 + z)*(1 + 5*z + z^2)*H[0, z])/(3*z))*H[1, z] - 
         (8*(-1 + z)*(4 - 37*z + 4*z^2)*H[1, z]^2)/(3*z) + 
         ((-32*(-2 - 27*z + 45*z^2 + 12*z^3))/(3*z) + 384*(-1 + z)*H[0, z])*
          H[0, -1, z] + ((16*(-12 - 243*z + 105*z^2 + 16*z^3))/(3*z) + 
           (1280*(1 + z)*H[0, z])/3)*H[0, 1, z] - 512*(-1 + z)*
          H[0, -1, -1, z] + 128*(6 + z)*H[0, 0, -1, z] - 
         (64*(55 + 49*z)*H[0, 0, 1, z])/3 - (32*(1 + z)*H[0, 1, 1, z])/3 + 
         ((64*(130 - 22*z + 3*z^2))/3 - (64*(-1 + z)^2*(1 + z)*H[-1, z])/z + 
           (16*(309 - 93*z + 16*z^2)*H[0, z])/3 + 304*(1 + z)*H[0, z]^2 + 
           (64*(-1 + z)*(1 - 20*z + z^2)*H[1, z])/(3*z) - 
           128*(-1 + z)*H[0, -1, z] + 128*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
         (32*(-11 + 5*z) - 160*(1 + z)*H[0, z])*Log[Q2/mu2]^2 + 
         (64*(1 + z)*Log[Q2/mu2]^3)/3))), 
 CqG1D33[z] -> (D33*NF*(64 + 160*z2 - (32*z2^2)/5 + (224*z3)/3 - (1280*z5)/3)*
     as[MS]^3*Delta[1 - z])/NC + 
   (D33*NF*as[MS]^3*(768*(-1 + z) + 2560*z5 + 
      z2^2*((512*z*(4 + z))/5 - (2048*(1 + z)*H[-1, z])/5) + 
      ((64*(-3 + 3*z + 11*z^2))/(1 + z) + (64*(1 + z)*(1 - 8*z + z^2)*
          H[-1, z])/z + (64*(-1 + z)^2*(1 + z)*H[-1, z]^2)/z)*H[0, z] + 
      ((-32*(2 + z + 3*z^2 - 3*z^3 + z^4))/((-1 + z)*(1 + z)) - 
        (64*(1 + z)*(3 + 4*z + 3*z^2)*H[-1, z])/(3*z) + 
        (128*(1 + z)*(1 - z + z^2)*H[-1, z]^2)/(3*z))*H[0, z]^2 + 
      (64*z^4*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
      (896*(-1 + z) - (64*(-1 + z)*H[0, z]^2)/3)*H[1, z] - 
      (64*(-1 + z)*(1 + 7*z + z^2)*H[0, z]^2*H[1, z]^2)/(3*z) + 
      ((-64*(1 + z)*(1 - 8*z + z^2))/z - (128*(-1 + z)^2*(1 + z)*H[-1, z])/
         z + ((128*(-3 - 4*z - 6*z^2 + 10*z^3))/(3*(-1 + z)*z) - 
          (512*(1 + z)*(1 - z + z^2)*H[-1, z])/(3*z))*H[0, z] - 
        (256*z^2*H[0, z]^2)/3)*H[0, -1, z] + 
      ((-128*(1 + 6*z + z^2))/(1 + z) - (128*(1 + z)*(3 + 14*z + 3*z^2)*
          H[-1, z])/(3*z) + (512*(1 + z)*(1 - z + z^2)*H[-1, z]^2)/(3*z) + 
        (128*(-1 + z)*H[0, z])/3 + ((-128*z*(6 + z))/3 + 
          256*(1 + z)*H[-1, z])*H[0, z]^2 + (256*(-1 + z)*(1 + 7*z + z^2)*
          H[0, z]*H[1, z])/(3*z))*H[0, 1, z] + 
      ((-128*(-1 + z)*(1 + 7*z + z^2))/(3*z) - 256*(1 + z)*H[0, z])*
       H[0, 1, z]^2 + z3*((-64*(-70 + 104*z - 40*z^2 + 15*z^3))/
         (3*(-1 + z)) + (256*(1 + z)*(1 - z + z^2)*H[-1, z])/z + 
        ((-256*(-6 + z)*z)/3 - 512*(1 + z)*H[-1, z])*H[0, z] + 
        (512*(-1 + z)*(1 + 4*z + z^2)*H[1, z])/(3*z) + 
        512*(1 + z)*H[0, -1, z] - 512*(1 + z)*H[0, 1, z]) + 
      ((128*(-1 + z)^2*(1 + z))/z + (512*(1 + z)*(1 - z + z^2)*H[0, z])/
         (3*z))*H[0, -1, -1, z] + ((128*(1 + z)*(3 + 14*z + 3*z^2))/(3*z) - 
        (1024*(1 + z)*(1 - z + z^2)*H[-1, z])/(3*z) - 256*(1 + z)*H[0, z]^2)*
       H[0, -1, 1, z] + ((128*(3 + 4*z + 12*z^2 - 16*z^3 + 3*z^4))/
         (3*(-1 + z)*z) + (512*(1 + z)*(1 - z + z^2)*H[-1, z])/(3*z) + 
        (1024*z^2*H[0, z])/3)*H[0, 0, -1, z] + 
      ((128*(1 + z)*(7 + 3*z))/3 - (512*(1 + z)*(1 - z + z^2)*H[-1, z])/
         (3*z) + ((512*z*(6 + z))/3 - 1024*(1 + z)*H[-1, z])*H[0, z])*
       H[0, 0, 1, z] + z2*((64*(-5 + 5*z + 3*z^2 + z^3))/(1 + z) + 256*z3 + 
        (64*(1 + z)*(9 + 22*z + 9*z^2)*H[-1, z])/(3*z) - 
        (512*(1 + z)*(1 - z + z^2)*H[-1, z]^2)/(3*z) + 
        ((-128*(-6 - 11*z + 3*z^2 + 11*z^3 + 6*z^4))/(3*(-1 + z)*(1 + z)) + 
          (512*(1 + z)*(1 - z + z^2)*H[-1, z])/(3*z))*H[0, z] + 
        (-128*z*(2 + z) + 256*(1 + z)*H[-1, z])*H[0, z]^2 + 
        ((-64*(-1 + z)*(1 + z)^2)/z - (256*(-1 + z)*(1 + 7*z + z^2)*H[0, z])/
           (3*z))*H[1, z] + ((512*(-1 + z)*(1 + z + z^2))/(3*z) - 
          512*(1 + z)*H[0, z])*H[0, -1, z] + 
        ((256*(-1 + z)*(1 + 7*z + z^2))/(3*z) + 512*(1 + z)*H[0, z])*
         H[0, 1, z] + 512*(1 + z)*H[0, 0, -1, z] - 1024*(1 + z)*
         H[0, 0, 1, z]) + ((128*(1 + z)*(3 + 14*z + 3*z^2))/(3*z) - 
        (1024*(1 + z)*(1 - z + z^2)*H[-1, z])/(3*z) - 256*(1 + z)*H[0, z]^2)*
       H[0, 1, -1, z] + ((-256*(-1 + z)*(1 + 7*z + z^2)*H[0, z])/(3*z) + 
        256*(1 + z)*H[0, z]^2)*H[0, 1, 1, z] + 
      (1024*(1 + z)*(1 - z + z^2)*H[0, -1, -1, 1, z])/(3*z) + 
      ((-512*(-1 + z)*(1 + z + z^2))/(3*z) + 512*(1 + z)*H[0, z])*
       H[0, -1, 0, 1, z] + (1024*(1 + z)*(1 - z + z^2)*H[0, -1, 1, -1, z])/
       (3*z) - (512*(1 + z)*(1 - z + z^2)*H[0, 0, -1, -1, z])/(3*z) + 
      ((512*(1 + z)*(1 - z + z^2))/(3*z) + 1024*(1 + z)*H[0, z])*
       H[0, 0, -1, 1, z] - 512*z^2*H[0, 0, 0, -1, z] + 
      (-1024*z + 1024*(1 + z)*H[-1, z])*H[0, 0, 0, 1, z] + 
      ((512*(1 + z)*(1 - z + z^2))/(3*z) + 1024*(1 + z)*H[0, z])*
       H[0, 0, 1, -1, z] + (256*(-1 + z)*(1 + 7*z + z^2)*H[0, 0, 1, 1, z])/
       (3*z) + (1024*(1 + z)*(1 - z + z^2)*H[0, 1, -1, -1, z])/(3*z) - 
      512*(1 + z)*H[0, 0, -1, 0, 1, z] - 1024*(1 + z)*H[0, 0, 0, -1, 1, z] - 
      1024*(1 + z)*H[0, 0, 0, 1, -1, z] + 1536*(1 + z)*H[0, 0, 0, 1, 1, z] + 
      1024*(1 + z)*H[0, 0, 1, 0, 1, z]))/NC, 
 CgF2A[z] -> NF*TF*as[MS]*(-4*(1 - 8*z + 8*z^2) - 4*(1 - 2*z + 2*z^2)*
      H[0, z] - 4*(1 - 2*z + 2*z^2)*H[1, z] + 4*(1 - 2*z + 2*z^2)*
      Log[Q2/mu2]) + as[MS]^2*
    (CA*NF*TF*((-2*(-344 - 717*z - 3216*z^2 + 4493*z^3))/(27*z) + 
       8*(1 - 12*z + 6*z^2)*z3 + ((-4*(-261 - 876*z + 1045*z^2))/9 + 
         (16*(-2 - 9*z + 10*z^3)*H[-1, z])/(3*z) + 8*(1 + 2*z)*H[-1, z]^2)*
        H[0, z] + ((-2*(3 - 264*z + 194*z^2))/3 + 8*(1 + 2*z + 3*z^2)*
          H[-1, z])*H[0, z]^2 + (4*(5 + 14*z)*H[0, z]^3)/3 + 
       ((-4*(52 - 93*z - 681*z^2 + 785*z^3))/(9*z) - 
         (8*(-4 + 3*z - 60*z^2 + 67*z^3)*H[0, z])/(3*z) - 
         4*(3 - 6*z + 4*z^2)*H[0, z]^2)*H[1, z] + 
       ((-4*(-4 + 3*z - 54*z^2 + 61*z^3))/(3*z) - 12*(1 - 2*z + 2*z^2)*
          H[0, z])*H[1, z]^2 - (4*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
       ((-16*(-2 - 9*z + 10*z^3))/(3*z) - 16*(1 + 2*z)*H[-1, z] - 
         16*(1 + z)^2*H[0, z])*H[0, -1, z] + 
       ((-8*(4 + 3*z - 48*z^2 + 44*z^3))/(3*z) + 16*(1 + 2*z + 2*z^2)*
          H[-1, z] + 24*(1 + 2*z)*H[0, z] + 16*(1 - 2*z + 2*z^2)*H[1, z])*
        H[0, 1, z] + 16*(1 + 2*z)*H[0, -1, -1, z] - 16*(1 + 2*z + 2*z^2)*
        H[0, -1, 1, z] - 16*(-1 - 2*z + z^2)*H[0, 0, -1, z] - 
       8*(1 + 2*z)*H[0, 0, 1, z] - 16*(1 + 2*z + 2*z^2)*H[0, 1, -1, z] - 
       8*(1 - 14*z + 6*z^2)*H[0, 1, 1, z] + 
       ((4*(52 - 165*z - 276*z^2 + 407*z^3))/(9*z) + 
         (8*z*(-24 + 25*z) - 16*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z] - 
         16*(1 + 3*z)*H[0, z]^2 + ((8*(-4 + 3*z - 60*z^2 + 67*z^3))/(3*z) + 
           16*(1 - 2*z + 2*z^2)*H[0, z])*H[1, z] + 8*(1 - 2*z + 2*z^2)*
          H[1, z]^2 + 16*(1 + 2*z + 2*z^2)*H[0, -1, z] - 
         16*(1 + 4*z)*H[0, 1, z])*Log[Q2/mu2] + 
       ((-4*(-1 + z)*(4 + 7*z + 31*z^2))/(3*z) + 8*(1 + 4*z)*H[0, z] - 
         8*(1 - 2*z + 2*z^2)*H[1, z])*Log[Q2/mu2]^2 + 
       z2*((8*(-4 + 6*z - 108*z^2 + 111*z^3))/(3*z) - 8*(1 + 2*z + 4*z^2)*
          H[-1, z] + 16*(-1 - 8*z + 2*z^2)*H[0, z] + 16*(-1 + z)^2*H[1, z] - 
         32*(-2 + z)*z*Log[Q2/mu2])) + 
     CF*NF*TF*((-2*(-8 + 647*z - 717*z^2 + 108*z^3))/(15*z) + 
       16*(4 + 9*z^2)*z3 - (2*(8 + 236*z - 339*z^2 + 648*z^3)*H[0, z])/
        (15*z) - 32*(1 + z)^2*H[-1, z]^2*H[0, z] + 
       ((-45 + 220*z - 1080*z^2 - 288*z^3)*H[0, z]^2)/15 - 
       (10*(1 - 2*z + 4*z^2)*H[0, z]^3)/3 + 
       H[-1, z]*((16*(1 + 90*z^2 + 40*z^3 + 36*z^5)*H[0, z])/(15*z^2) + 
         16*(1 + z)^2*H[0, z]^2) + (-4*(-1 + 2*z)*(-7 + 6*z) - 
         4*(13 - 40*z + 36*z^2)*H[0, z] - 4*(1 - 2*z + 6*z^2)*H[0, z]^2)*
        H[1, z] + (-2*(13 - 40*z + 36*z^2) - 16*(1 - 2*z + 2*z^2)*H[0, z])*
        H[1, z]^2 - (20*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
       ((-16*(1 + 90*z^2 + 40*z^3 + 36*z^5))/(15*z^2) + 
         64*(1 + z)^2*H[-1, z] + 32*(-1 + z)^2*H[0, z])*H[0, -1, z] + 
       (-4*(-5 + 12*z) - 16*(-1 + z)^2*H[0, z] - 16*(1 - 2*z + 2*z^2)*
          H[1, z])*H[0, 1, z] - 64*(1 + z)^2*H[0, -1, -1, z] - 
       32*(3 - 2*z + 3*z^2)*H[0, 0, -1, z] - 8*(-1 + 2*z + 2*z^2)*
        H[0, 0, 1, z] + 16*(2 - 4*z + 3*z^2)*H[0, 1, 1, z] + 
       (4*(9 - 17*z + 4*z^2) + 8*(1 - 6*z + 10*z^2)*H[0, z] + 
         8*(1 - 2*z + 4*z^2)*H[0, z]^2 + (4*(-1 + 2*z)*(-7 + 10*z) + 
           32*(1 - 2*z + 2*z^2)*H[0, z])*H[1, z] + 16*(1 - 2*z + 2*z^2)*
          H[1, z]^2 + 8*(-1 + 2*z)*H[0, 1, z])*Log[Q2/mu2] + 
       (2*(-1 + 4*z) - 4*(1 - 2*z + 4*z^2)*H[0, z] - 8*(1 - 2*z + 2*z^2)*
          H[1, z])*Log[Q2/mu2]^2 + z2*((16*(30 - 65*z + 135*z^2 + 36*z^3))/
          15 - 32*(1 + z)^2*H[-1, z] + 32*(1 - 2*z + 3*z^2)*H[0, z] + 
         16*(1 - 2*z + 4*z^2)*H[1, z] - 8*(3 - 6*z + 8*z^2)*Log[Q2/mu2]))) + 
   as[MS]^3*(CF*NF^2*TF^2*((4401152 + 164952627*z - 234440502*z^2 + 
         64284148*z^3)/(18225*z) + 96*(-1 + 2*z)*z5 + 
       ((8*(3492 + 5303924*z - 4321261*z^2 + 1573782*z^3))/(6075*z) - 
         (32*(127 + 1630*z + 43710*z^2 + 23860*z^3 - 13070*z^4 + 3852*z^5)*
           H[-1, z])/(675*z^2) + (32*(1 - 20*z + 415*z^2 + 420*z^3 + 35*z^4 + 
            36*z^5)*H[-1, z]^2)/(45*z^2) - (256*(1 + z)^2*H[-1, z]^3)/9)*
        H[0, z] + ((4*(1080 + 963185*z - 694765*z^2 - 70220*z^3 + 46224*z^4))/
          (2025*z) - (32*(3 - 60*z + 770*z^2 + 310*z^3 - 370*z^4 + 108*z^5)*
           H[-1, z])/(45*z^2) + (224*(1 + z)^2*H[-1, z]^2)/3)*H[0, z]^2 + 
       ((4*(44455 - 68000*z + 480*z^2 + 2592*z^3))/405 - 
         (64*(1 + z)^2*H[-1, z])/3)*H[0, z]^3 - 
       (2*(-409 + 1808*z + 232*z^2)*H[0, z]^4)/27 - 4*(-1 + 2*z)*H[0, z]^5 + 
       ((8*(-20856 + 674429*z - 915109*z^2 + 253846*z^3))/(1215*z) + 
         (8*(768 + 16879*z - 29252*z^2 + 13364*z^3)*H[0, z])/(81*z) + 
         (16*(-24 + 385*z - 809*z^2 + 668*z^3)*H[0, z]^2)/(27*z) + 
         (32*(5 - 10*z + 28*z^2)*H[0, z]^3)/27)*H[1, z] + 
       ((4*(768 + 16883*z - 27778*z^2 + 11692*z^3))/(81*z) - 
         (16*(8 - 131*z + 247*z^2 - 204*z^3 + 36*z^4)*H[0, z])/(9*z) + 
         (16*(1 - 2*z + 4*z^2)*H[0, z]^2)/3)*H[1, z]^2 + 
       ((16*(-24 + 403*z - 773*z^2 + 518*z^3))/(81*z) + 
         (64*(2 - 4*z + 3*z^2)*H[0, z])/9)*H[1, z]^3 + 
       (68*(1 - 2*z + 2*z^2)*H[1, z]^4)/27 + 
       ((32*(127 + 1630*z + 43710*z^2 + 23860*z^3 - 13070*z^4 + 3852*z^5))/
          (675*z^2) - (64*(1 - 20*z + 415*z^2 + 420*z^3 + 35*z^4 + 36*z^5)*
           H[-1, z])/(45*z^2) + (256*(1 + z)^2*H[-1, z]^2)/3 + 
         ((64*(1 - 60*z - 5*z^2 + 990*z^3 - 425*z^4 + 72*z^5))/(45*z^2) - 
           128*(1 + z)^2*H[-1, z])*H[0, z] - (64*(13 - 22*z + 10*z^2)*
           H[0, z]^2)/3 - (256*(-1 + z)^2*H[0, z]*H[1, z])/3)*H[0, -1, z] - 
       (64*(3 - 10*z + 2*z^2)*H[0, -1, z]^2)/3 + 
       ((-8*(3768 - 56909*z - 43694*z^2 + 25328*z^3))/(405*z) - 
         (64*(1 - 20*z + 225*z^2 + 40*z^3 - 155*z^4 + 36*z^5)*H[-1, z])/
          (45*z^2) + (128*(1 + z)^2*H[-1, z]^2)/3 - 
         (16*(-48 - 1057*z - 718*z^2 + 160*z^3 + 216*z^4)*H[0, z])/(27*z) - 
         (16*(-17 - 20*z + 56*z^2)*H[0, z]^2)/9 + 
         ((128*(7 - 20*z - z^2 + 18*z^3))/9 + (64*(5 - 10*z + 6*z^2)*H[0, z])/
            3)*H[1, z] + (64*(-1 + 2*z)*H[1, z]^2)/3 - 
         (256*(-1 + z)^2*H[0, -1, z])/3)*H[0, 1, z] - 
       (64*(-1 + 2*z + z^2)*H[0, 1, z]^2)/3 + 
       ((64*(1 - 20*z + 415*z^2 + 420*z^3 + 35*z^4 + 36*z^5))/(45*z^2) - 
         (512*(1 + z)^2*H[-1, z])/3 + (128*(6 - 4*z + 5*z^2)*H[0, z])/3)*
        H[0, -1, -1, z] + ((64*(1 - 20*z + 225*z^2 + 40*z^3 - 155*z^4 + 
            36*z^5))/(45*z^2) - (256*(1 + z)^2*H[-1, z])/3 + 
         (256*(-1 + z)^2*H[0, z])/3)*H[0, -1, 1, z] + 
       ((-64*(-1 - 60*z - 780*z^2 + 1670*z^3 - 480*z^4 + 36*z^5))/(45*z^2) - 
         (128*(1 + z)^2*H[-1, z])/3 + (128*(14 - 32*z + 11*z^2)*H[0, z])/3 + 
         (512*(-1 + z)^2*H[1, z])/3)*H[0, 0, -1, z] + 
       ((16*(-240 + 2110*z - 11645*z^2 - 1660*z^3 + 3672*z^4))/(135*z) - 
         (128*(1 + z)^2*H[-1, z])/3 + (32*(55 - 200*z + 44*z^2)*H[0, z])/9 - 
         32*(-1 + 2*z)*H[0, z]^2 - (64*(7 - 14*z + 4*z^2)*H[1, z])/3)*
        H[0, 0, 1, z] + ((64*(1 - 20*z + 225*z^2 + 40*z^3 - 155*z^4 + 
            36*z^5))/(45*z^2) - (256*(1 + z)^2*H[-1, z])/3 + 
         (256*(-1 + z)^2*H[0, z])/3)*H[0, 1, -1, z] + 
       ((-16*(-48 - 725*z - 1478*z^2 + 188*z^3 + 648*z^4))/(27*z) - 
         (32*(9 - 36*z + 28*z^2)*H[0, z])/3 + (64*(5 - 10*z + 4*z^2)*H[1, z])/
          3)*H[0, 1, 1, z] + (512*(1 + z)^2*H[0, -1, -1, -1, z])/3 + 
       (256*(1 + z)^2*H[0, -1, -1, 1, z])/3 - 
       (128*(2 - 4*z + z^2)*H[0, -1, 0, 1, z])/3 + 
       (256*(1 + z)^2*H[0, -1, 1, -1, z])/3 + 
       (128*(1 + z)^2*H[0, 0, -1, -1, z])/3 + 
       (128*(1 + z)^2*H[0, 0, -1, 1, z])/3 + 1536*z*H[0, 0, 0, -1, z] - 
       (16*(125 - 124*z + 160*z^2)*H[0, 0, 0, 1, z])/9 + 
       (128*(1 + z)^2*H[0, 0, 1, -1, z])/3 + ((32*(29 - 88*z + 20*z^2))/3 - 
         64*(-1 + 2*z)*H[0, z])*H[0, 0, 1, 1, z] + 
       (256*(1 + z)^2*H[0, 1, -1, -1, z])/3 - 
       (64*(20 - 67*z + 49*z^2)*H[0, 1, 1, 1, z])/9 + 
       32*(-1 + 2*z)*H[0, 0, 0, 0, 1, z] - 64*(-1 + 2*z)*
        H[0, 0, 1, 1, 1, z] + 
       ((-8*(-6952 + 229863*z - 318513*z^2 + 91102*z^3))/(405*z) + 
         ((-16*(4 + 7593*z - 5407*z^2 + 1984*z^3))/(45*z) + 
           (64*(1 - 20*z + 225*z^2 + 40*z^3 - 155*z^4 + 36*z^5)*H[-1, z])/
            (45*z^2) - (128*(1 + z)^2*H[-1, z]^2)/3)*H[0, z] + 
         ((-8*(5320 - 3745*z + 1120*z^2 + 144*z^3))/45 + 
           (64*(1 + z)^2*H[-1, z])/3)*H[0, z]^2 + 
         (8*(-35 + 108*z + 16*z^2)*H[0, z]^3)/3 + (44*(-1 + 2*z)*H[0, z]^4)/
          3 + ((-8*(256 + 5247*z - 8448*z^2 + 3080*z^3))/(27*z) - 
           (32*(-8 + 140*z - 283*z^2 + 198*z^3)*H[0, z])/(9*z) - 
           (64*(2 - 4*z + 5*z^2)*H[0, z]^2)/3)*H[1, z] + 
         ((-16*(-8 + 131*z - 253*z^2 + 168*z^3))/(9*z) - 32*(1 - 2*z + 2*z^2)*
            H[0, z])*H[1, z]^2 - (32*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
         ((-64*(1 - 20*z + 225*z^2 + 40*z^3 - 155*z^4 + 36*z^5))/(45*z^2) + 
           (256*(1 + z)^2*H[-1, z])/3 + (128*(-2 + z)*(-2 + 3*z)*H[0, z])/3)*
          H[0, -1, z] + ((16*(-16 - 329*z - 254*z^2 + 76*z^3))/(9*z) + 
           (32*(-5 - 8*z + 16*z^2)*H[0, z])/3 - (128*(1 - 2*z + 2*z^2)*
             H[1, z])/3)*H[0, 1, z] - (256*(1 + z)^2*H[0, -1, -1, z])/3 - 
         (128*(9 - 14*z + 7*z^2)*H[0, 0, -1, z])/3 + 
         ((-32*(15 - 60*z + 8*z^2))/3 + 64*(-1 + 2*z)*H[0, z])*
          H[0, 0, 1, z] + (32*(1 - 20*z + 24*z^2)*H[0, 1, 1, z])/3 + 
         64*(-1 + 2*z)*H[0, 0, 1, 1, z])*Log[Q2/mu2] + 
       ((4*(256 + 4977*z - 7632*z^2 + 2156*z^3))/(27*z) + 
         (8*(571 - 236*z + 244*z^2)*H[0, z])/9 - 
         (8*(-31 + 56*z + 8*z^2)*H[0, z]^2)/3 - 16*(-1 + 2*z)*H[0, z]^3 + 
         ((16*(-8 + 112*z - 215*z^2 + 130*z^3))/(9*z) + 
           (128*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 16*(1 - 2*z + 2*z^2)*
          H[1, z]^2 - (16*(-5 - 8*z + 12*z^2)*H[0, 1, z])/3 - 
         32*(-1 + 2*z)*H[0, 0, 1, z])*Log[Q2/mu2]^2 + 
       ((-16*(-8 + 84*z - 147*z^2 + 62*z^3))/(27*z) + 
         (16*(-11 + 4*z)*H[0, z])/9 + (16*(-1 + 2*z)*H[0, z]^2)/3 - 
         (64*(1 - 2*z + 2*z^2)*H[1, z])/9)*Log[Q2/mu2]^3 + 
       z2^2*((-16*(227 + 1688*z + 316*z^2))/45 - (224*(-1 + 2*z)*H[0, z])/5 - 
         (32*(-1 + 2*z)*Log[Q2/mu2])/5) + 
       z3*((16*(32 - 2609*z + 4591*z^2 - 2502*z^3 + 432*z^4))/(27*z) + 
         (448*(1 + z)^2*H[-1, z])/3 - (16*(317 - 844*z + 48*z^2)*H[0, z])/9 + 
         (304*(-1 + 2*z)*H[0, z]^2)/3 - (64*(7 - 14*z + 17*z^2)*H[1, z])/9 + 
         ((128*(11 - 21*z + 4*z^2))/3 - 128*(-1 + 2*z)*H[0, z])*Log[Q2/mu2] + 
         32*(-1 + 2*z)*Log[Q2/mu2]^2) + 
       z2*((-16*(9960 + 353260*z - 113255*z^2 + 103730*z^3 + 23112*z^4))/
          (2025*z) - 128*(-1 + 2*z)*z3 + (32*(3 - 60*z + 865*z^2 + 500*z^3 - 
            275*z^4 + 108*z^5)*H[-1, z])/(45*z^2) - 
         (256*(1 + z)^2*H[-1, z]^2)/3 + 
         ((-16*(5510 - 6905*z + 1140*z^2 + 648*z^3))/45 + 
           (256*(1 + z)^2*H[-1, z])/3)*H[0, z] + 
         (8*(-109 + 380*z + 40*z^2)*H[0, z]^2)/3 + (176*(-1 + 2*z)*H[0, z]^3)/
          3 + ((-32*(-1 - 60*z + 380*z^2 - 1215*z^3 + 965*z^4 + 216*z^5))/
            (45*z^2) - (128*(1 - 2*z + 5*z^2)*H[0, z])/3)*H[1, z] - 
         (64*(-1 + 2*z + z^2)*H[1, z]^2)/3 + (64*(13 - 22*z + 10*z^2)*
           H[0, -1, z])/3 + (32*(5 + 4*z + 28*z^2)*H[0, 1, z])/3 + 
         64*(-1 + 2*z)*H[0, 0, 1, z] + 
         ((16*(-80 + 3045*z - 1400*z^2 + 1600*z^3 + 144*z^4))/(45*z) - 
           (128*(1 + z)^2*H[-1, z])/3 - (32*(-33 + 84*z + 4*z^2)*H[0, z])/3 - 
           96*(-1 + 2*z)*H[0, z]^2 + (64*(3 - 6*z + 8*z^2)*H[1, z])/3)*
          Log[Q2/mu2] + ((-16*(13 - 8*z + 4*z^2))/3 + 32*(-1 + 2*z)*H[0, z])*
          Log[Q2/mu2]^2)) + CA^2*NF*TF*
      ((-10034498 + 4067565*z + 84383940*z^2 - 79819747*z^3)/(3645*z) - 
       (8*(653 + 1218*z + 436*z^2)*z5)/3 + 
       ((-2*(195577 + 3220177*z - 13320758*z^2 + 13259914*z^3))/(1215*z) + 
         (2*(513 + 140814*z + 487361*z^2 + 740146*z^3 + 487654*z^4 + 
            18468*z^5)*H[-1, z])/(405*z^2) - 
         (2*(9 - 1792*z + 5196*z^2 + 1152*z^3 - 2809*z^4 + 324*z^5)*
           H[-1, z]^2)/(27*z^2) - (8*(64 - 90*z + 342*z^2 + 427*z^3)*
           H[-1, z]^3)/(27*z) + (4*(13 + 26*z + 14*z^2)*H[-1, z]^4)/3)*
        H[0, z] + ((-1134 + 423067*z + 3204492*z^2 - 2069394*z^3 - 18468*z^4)/
          (405*z) + (2*(45 - 33544*z - 2758*z^2 + 74482*z^3 + 67431*z^4 + 
            1620*z^5)*H[-1, z])/(135*z^2) + 
         (2*(8 + 320*z + 1980*z^2 + 725*z^3 - 1765*z^4 + 288*z^5)*H[-1, z]^2)/
          (15*z^2) - (16*(50 + 100*z + 37*z^2)*H[-1, z]^3)/9)*H[0, z]^2 + 
       ((-2*(-144 + 81545*z - 371528*z^2 + 381980*z^3 + 1620*z^4))/(405*z) - 
         (4*(12 - 840*z + 2455*z^2 - 11560*z^3 - 17230*z^4 + 432*z^5)*
           H[-1, z])/(135*z^2) - (8*(-5 - 10*z + 14*z^2)*H[-1, z]^2)/3)*
        H[0, z]^3 + ((1795 + 42090*z - 4050*z^2 + 864*z^3)/135 + 
         (8*(1 + 2*z + 17*z^2)*H[-1, z])/9)*H[0, z]^4 + 
       (4*(-5 + 22*z)*H[0, z]^5)/5 + 
       ((-4*(-459381 + 779515*z - 6633035*z^2 + 6486716*z^3))/(1215*z) - 
         (4*(12542 - 903*z - 219537*z^2 + 217522*z^3)*H[0, z])/(81*z) - 
         (2*(-612 - 1879*z - 45916*z^2 + 50455*z^3)*H[0, z]^2)/(27*z) + 
         (8*(-6 + 680*z + 120*z^2 + 6720*z^3 - 8285*z^4 + 216*z^5)*H[0, z]^3)/
          (135*z^2) - (4*(43 - 86*z + 56*z^2)*H[0, z]^4)/9)*H[1, z] + 
       ((-2*(13446 + 11227*z - 253943*z^2 + 243059*z^3))/(81*z) - 
         (2*(-484 + 1157*z - 50104*z^2 + 53813*z^3)*H[0, z])/(27*z) + 
         (2*(-12 + 224*z - 1471*z^2 + 3539*z^3 - 3097*z^4 + 432*z^5)*
           H[0, z]^2)/(9*z^2) - (32*(14 - 28*z + 19*z^2)*H[0, z]^3)/9)*
        H[1, z]^2 + ((-4*(-542 + 1075*z - 23684*z^2 + 24679*z^3))/(81*z) - 
         (4*(-160 + 257*z - 2614*z^2 + 2912*z^3)*H[0, z])/(27*z) - 
         (8*(49 - 98*z + 74*z^2)*H[0, z]^2)/9)*H[1, z]^3 + 
       ((104 - 215*z + 2122*z^2 - 2304*z^3)/(27*z) - 
         (62*(1 - 2*z + 2*z^2)*H[0, z])/9)*H[1, z]^4 - 
       (4*(1 - 2*z + 2*z^2)*H[1, z]^5)/3 + 
       ((-2*(513 + 140814*z + 487361*z^2 + 740146*z^3 + 487654*z^4 + 
            18468*z^5))/(405*z^2) + (4*(9 - 1792*z + 5196*z^2 + 1152*z^3 - 
            2809*z^4 + 324*z^5)*H[-1, z])/(27*z^2) + 
         (8*(64 - 90*z + 342*z^2 + 427*z^3)*H[-1, z]^2)/(9*z) - 
         (16*(13 + 26*z + 14*z^2)*H[-1, z]^3)/3 + 
         ((-4*(45 - 36520*z + 8204*z^2 + 34090*z^3 + 57872*z^4))/(135*z^2) - 
           (8*(24 + 400*z + 6360*z^2 + 405*z^3 - 7175*z^4 + 864*z^5)*
             H[-1, z])/(45*z^2) + (32*(34 + 68*z + 23*z^2)*H[-1, z]^2)/3)*
          H[0, z] + ((-4*(-12 + 1800*z - 5545*z^2 + 13975*z^3 - 385*z^4 + 
              432*z^5))/(45*z^2) + (8*(71 + 142*z + 130*z^2)*H[-1, z])/3)*
          H[0, z]^2 - (8*(59 - 154*z + 4*z^2)*H[0, z]^3)/9 + 
         ((-16*(-12 - 80*z - 1890*z^2 + 1410*z^3 - 265*z^4 + 432*z^5)*
             H[0, z])/(45*z^2) + 32*(3 - 6*z + 5*z^2)*H[0, z]^2)*H[1, z] + 
         16*(9 - 18*z + 10*z^2)*H[0, z]*H[1, z]^2)*H[0, -1, z] + 
       ((8*(8 + 90*z - 639*z^2 + 641*z^3))/(9*z) + 
         (28*(11 + 42*z + 32*z^2)*H[0, z])/3 + (16*(1 - 2*z + 14*z^2)*
           H[1, z])/3)*H[0, -1, z]^2 + 
       ((-4*(-30941 - 35125*z - 262410*z^2 + 50759*z^3))/(135*z) + 
         (4*(45 - 17008*z + 264*z^2 + 66924*z^3 + 59747*z^4 + 1620*z^5)*
           H[-1, z])/(135*z^2) + (8*(24 + 400*z + 5490*z^2 + 3255*z^3 - 
            2240*z^4 + 864*z^5)*H[-1, z]^2)/(45*z^2) - 
         (80*(7 + 14*z + 6*z^2)*H[-1, z]^3)/3 + 
         ((-4*(1860 + 6217*z - 19022*z^2 + 15776*z^3))/(27*z) + 
           (16*(16 - 6*z + 173*z^2 + 218*z^3)*H[-1, z])/(3*z) - 
           16*(5 + 10*z + 14*z^2)*H[-1, z]^2)*H[0, z] + 
         ((4*(12 - 880*z + 570*z^2 + 22665*z^3 + 5055*z^4 + 1728*z^5))/
            (45*z^2) - 16*(5 + 22*z + 16*z^2)*H[-1, z])*H[0, z]^2 + 
         (32*(36 + 70*z + 17*z^2)*H[0, z]^3)/9 + 
         ((8*(236 - 193*z - 1051*z^2 + 2075*z^3))/(27*z) - 
           (8*(-12 + 32*z - 1368*z^2 + 1080*z^3 - 239*z^4 + 432*z^5)*H[0, z])/
            (9*z^2) + 8*(17 - 34*z + 20*z^2)*H[0, z]^2)*H[1, z] + 
         ((4*(49 - 38*z + 77*z^2))/9 + (8*(55 - 110*z + 62*z^2)*H[0, z])/3)*
          H[1, z]^2 - (32*(1 - 2*z + 2*z^2)*H[1, z]^3)/9 + 
         ((-16*(-12 - 80*z - 1890*z^2 + 1410*z^3 - 265*z^4 + 432*z^5))/
            (45*z^2) + 64*(5 + 2*z + 5*z^2)*H[0, z] + 32*(9 - 18*z + 10*z^2)*
            H[1, z])*H[0, -1, z])*H[0, 1, z] + 
       ((4*(-12 - 32*z - 1532*z^2 - 308*z^3 + 1803*z^4 + 432*z^5))/(9*z^2) - 
         (32*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (16*(46 + 52*z + 87*z^2)*
           H[0, z])/3 + (16*(-1 + 2*z + 10*z^2)*H[1, z])/3)*H[0, 1, z]^2 + 
       ((-4*(9 - 1792*z + 5196*z^2 + 1152*z^3 - 2809*z^4 + 324*z^5))/
          (27*z^2) - (16*(64 - 90*z + 342*z^2 + 427*z^3)*H[-1, z])/(9*z) + 
         16*(13 + 26*z + 14*z^2)*H[-1, z]^2 + 
         ((8*(24 + 320*z + 5460*z^2 + 6795*z^3 - 13585*z^4 + 864*z^5))/
            (45*z^2) - (64*(34 + 68*z + 23*z^2)*H[-1, z])/3)*H[0, z] - 
         (4*(301 + 222*z + 444*z^2)*H[0, z]^2)/3 - 
         (32*(1 - 2*z + 14*z^2)*H[0, z]*H[1, z])/3 - 
         (32*(35 - 86*z + 16*z^2)*H[0, -1, z])/3 + 
         (32*(1 - 2*z + 14*z^2)*H[0, 1, z])/3)*H[0, -1, -1, z] + 
       ((-4*(45 - 17008*z + 264*z^2 + 66924*z^3 + 59747*z^4 + 1620*z^5))/
          (135*z^2) - (16*(24 + 400*z + 5490*z^2 + 3255*z^3 - 2240*z^4 + 
            864*z^5)*H[-1, z])/(45*z^2) + 80*(7 + 14*z + 6*z^2)*H[-1, z]^2 + 
         ((16*(-12 - 320*z - 1800*z^2 - 1185*z^3 - 3535*z^4 + 432*z^5))/
            (45*z^2) + 32*(5 + 10*z + 14*z^2)*H[-1, z])*H[0, z] + 
         16*(-1 + 34*z + 6*z^2)*H[0, z]^2 - 32*(9 - 18*z + 10*z^2)*H[0, z]*
          H[1, z] - (32*(1 - 2*z + 14*z^2)*H[0, -1, z])/3 + 
         (32*(19 - 38*z + 14*z^2)*H[0, 1, z])/3)*H[0, -1, 1, z] + 
       ((-4*(-45 + 39496*z - 19166*z^2 + 6302*z^3 - 48313*z^4 + 1620*z^5))/
          (135*z^2) + (8*(24 - 160*z + 6780*z^2 - 1365*z^3 - 9055*z^4 + 
            864*z^5)*H[-1, z])/(45*z^2) - 96*(2 + 4*z + z^2)*H[-1, z]^2 + 
         ((8*(-12 + 2760*z - 4315*z^2 + 16390*z^3 - 7430*z^4 + 432*z^5))/
            (45*z^2) - (32*(77 + 154*z + 100*z^2)*H[-1, z])/3)*H[0, z] - 
         (16*(-40 + 145*z + 2*z^2)*H[0, z]^2)/3 + 
         ((32*(-12 - 80*z - 1890*z^2 + 1410*z^3 - 265*z^4 + 432*z^5))/
            (45*z^2) - (64*(7 - 14*z + 11*z^2)*H[0, z])/3)*H[1, z] - 
         32*(9 - 18*z + 10*z^2)*H[1, z]^2 - (8*(-5 + 650*z + 264*z^2)*
           H[0, -1, z])/3 - 64*(7 + 10*z + 5*z^2)*H[0, 1, z])*
        H[0, 0, -1, z] + ((-4*(-15324 - 2003*z + 15472*z^2 + 30681*z^3 + 
            1620*z^4))/(135*z) - (8*(8 + 160*z + 2125*z^2 + 1105*z^3 - 
            1110*z^4 + 288*z^5)*H[-1, z])/(15*z^2) + 
         (8*(127 + 254*z + 122*z^2)*H[-1, z]^2)/3 + 
         ((-8*(12 - 400*z + 1425*z^2 + 21465*z^3 + 8120*z^4 + 3888*z^5))/
            (45*z^2) + 32*(1 + 2*z)*(17 + 24*z)*H[-1, z])*H[0, z] - 
         (4*(289 + 578*z + 72*z^2)*H[0, z]^2)/3 + 
         ((-8*(-64 - 188*z - 956*z^2 + 1185*z^3))/(9*z) - 
           (32*(23 - 46*z + 34*z^2)*H[0, z])/3)*H[1, z] - 
         (32*(11 - 22*z + 16*z^2)*H[1, z]^2)/3 + 
         (8*(-7 + 190*z + 104*z^2)*H[0, -1, z])/3 + 
         (16*(57 + 98*z + 14*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
       ((-4*(45 - 17008*z + 264*z^2 + 66924*z^3 + 59747*z^4 + 1620*z^5))/
          (135*z^2) - (16*(24 + 400*z + 5490*z^2 + 3255*z^3 - 2240*z^4 + 
            864*z^5)*H[-1, z])/(45*z^2) + 80*(7 + 14*z + 6*z^2)*H[-1, z]^2 + 
         ((16*(-12 - 320*z - 1800*z^2 - 1185*z^3 - 3535*z^4 + 432*z^5))/
            (45*z^2) + 32*(5 + 10*z + 14*z^2)*H[-1, z])*H[0, z] + 
         16*(-1 + 34*z + 6*z^2)*H[0, z]^2 - 32*(9 - 18*z + 10*z^2)*H[0, z]*
          H[1, z] - (32*(1 - 2*z + 14*z^2)*H[0, -1, z])/3 - 
         (32*(17 - 42*z + 10*z^2)*H[0, 1, z])/3)*H[0, 1, -1, z] + 
       ((-4*(3068 + 4725*z - 23682*z^2 + 24575*z^3))/(27*z) + 
         (16*(64 + 9*z + 594*z^2 + 718*z^3)*H[-1, z])/(9*z) - 
         (64*(4 + 8*z + 11*z^2)*H[-1, z]^2)/3 + 
         ((8*(-12 - 40*z - 1319*z^2 + 4633*z^3 - 1151*z^4 + 432*z^5))/
            (9*z^2) + (224*(1 + 2*z + 2*z^2)*H[-1, z])/3)*H[0, z] - 
         (4*(143 - 290*z + 400*z^2)*H[0, z]^2)/3 + 
         ((8*(-16 + 29*z - 178*z^2 + 143*z^3))/(9*z) - 
           (128*(7 - 14*z + 8*z^2)*H[0, z])/3)*H[1, z] + 
         (8*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 - 32*(9 - 18*z + 10*z^2)*
          H[0, -1, z] - (64*(1 - 4*z + 8*z^2)*H[0, 1, z])/3)*H[0, 1, 1, z] + 
       ((16*(64 - 90*z + 342*z^2 + 427*z^3))/(9*z) - 32*(13 + 26*z + 14*z^2)*
          H[-1, z] + (32*(103 + 50*z + 62*z^2)*H[0, z])/3)*
        H[0, -1, -1, -1, z] + 
       ((16*(24 + 400*z + 5490*z^2 + 3255*z^3 - 2240*z^4 + 864*z^5))/
          (45*z^2) - 160*(7 + 14*z + 6*z^2)*H[-1, z] - 
         (64*(7 + 16*z + 14*z^2)*H[0, z])/3)*H[0, -1, -1, 1, z] + 
       ((8*(-128 + 543*z - 909*z^2 + 224*z^3))/(9*z) + 
         (16*(5 + 10*z + 22*z^2)*H[-1, z])/3 - (16*(141 + 126*z + 200*z^2)*
           H[0, z])/3 - (256*(1 - 2*z + 2*z^2)*H[1, z])/3)*
        H[0, -1, 0, 1, z] + ((16*(24 + 400*z + 5490*z^2 + 3255*z^3 - 
            2240*z^4 + 864*z^5))/(45*z^2) - 160*(7 + 14*z + 6*z^2)*H[-1, z] - 
         (64*(7 + 16*z + 14*z^2)*H[0, z])/3)*H[0, -1, 1, -1, z] + 
       ((-16*(64 + 9*z + 594*z^2 + 718*z^3))/(9*z) + 
         (128*(4 + 8*z + 11*z^2)*H[-1, z])/3 + (128*(5 - 17*z + 4*z^2)*
           H[0, z])/3)*H[0, -1, 1, 1, z] + 
       ((-8*(24 - 160*z + 6780*z^2 - 1365*z^3 - 9055*z^4 + 864*z^5))/
          (45*z^2) + 192*(2 + 4*z + z^2)*H[-1, z] + 
         (16*(179 + 106*z + 104*z^2)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
       ((8*(8 + 160*z + 2125*z^2 + 1105*z^3 - 1110*z^4 + 288*z^5))/(15*z^2) - 
         (16*(127 + 254*z + 122*z^2)*H[-1, z])/3 - 
         (32*(97 + 226*z + 182*z^2)*H[0, z])/3)*H[0, 0, -1, 1, z] + 
       ((8*(12 - 3720*z - 1235*z^2 - 18805*z^3 + 3905*z^4 + 432*z^5))/
          (45*z^2) + 16*(73 + 146*z + 98*z^2)*H[-1, z] - 
         32*(18 - 75*z + 2*z^2)*H[0, z] - 128*(1 - 2*z + 2*z^2)*H[1, z])*
        H[0, 0, 0, -1, z] + ((8*(12 + 80*z + 2685*z^2 + 31455*z^3 + 
            7385*z^4 + 4752*z^5))/(45*z^2) - (16*(161 + 466*z + 346*z^2)*
           H[-1, z])/3 - (16*(-101 - 326*z + 44*z^2)*H[0, z])/3 + 
         64*(-1 + 2*z + z^2)*H[1, z])*H[0, 0, 0, 1, z] + 
       ((8*(8 + 160*z + 2125*z^2 + 1105*z^3 - 1110*z^4 + 288*z^5))/(15*z^2) - 
         (16*(127 + 254*z + 122*z^2)*H[-1, z])/3 - 
         (32*(97 + 226*z + 182*z^2)*H[0, z])/3)*H[0, 0, 1, -1, z] + 
       ((-16*(-6 + 40*z - 625*z^2 + 713*z^3 + 89*z^4 + 216*z^5))/(9*z^2) + 
         32*(5 + 10*z + 12*z^2)*H[-1, z] + (64*(-1 - 13*z + 9*z^2)*H[0, z])/
          3 - 48*(-1 + 2*z + 2*z^2)*H[1, z])*H[0, 0, 1, 1, z] + 
       ((16*(24 + 400*z + 5490*z^2 + 3255*z^3 - 2240*z^4 + 864*z^5))/
          (45*z^2) - 160*(7 + 14*z + 6*z^2)*H[-1, z] - 
         (64*(7 + 16*z + 14*z^2)*H[0, z])/3)*H[0, 1, -1, -1, z] + 
       ((-16*(64 + 9*z + 594*z^2 + 718*z^3))/(9*z) + 
         (128*(4 + 8*z + 11*z^2)*H[-1, z])/3 + (128*(5 - 17*z + 4*z^2)*
           H[0, z])/3)*H[0, 1, -1, 1, z] + 
       ((-16*(64 + 9*z + 594*z^2 + 718*z^3))/(9*z) + 
         (128*(4 + 8*z + 11*z^2)*H[-1, z])/3 + (128*(5 - 17*z + 4*z^2)*
           H[0, z])/3)*H[0, 1, 1, -1, z] + 
       ((-8*(-16 - 23*z - 3482*z^2 + 450*z^3))/(9*z) + 
         (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (32*(49 + 20*z + 34*z^2)*
           H[0, z])/3)*H[0, 1, 1, 1, z] + 32*(13 + 26*z + 14*z^2)*
        H[0, -1, -1, -1, -1, z] + 160*(7 + 14*z + 6*z^2)*
        H[0, -1, -1, -1, 1, z] - (32*(-1 + 60*z + 45*z^2)*
         H[0, -1, -1, 0, 1, z])/3 + 160*(7 + 14*z + 6*z^2)*
        H[0, -1, -1, 1, -1, z] - (128*(4 + 8*z + 11*z^2)*
         H[0, -1, -1, 1, 1, z])/3 + (64*(35 - 86*z + 16*z^2)*
         H[0, -1, 0, -1, -1, z])/3 - (16*(5 + 10*z + 22*z^2)*
         H[0, -1, 0, -1, 1, z])/3 - (16*(5 + 10*z + 22*z^2)*
         H[0, -1, 0, 1, -1, z])/3 - (32*(69 - 130*z + 36*z^2)*
         H[0, -1, 0, 1, 1, z])/3 + 160*(7 + 14*z + 6*z^2)*
        H[0, -1, 1, -1, -1, z] - (128*(4 + 8*z + 11*z^2)*
         H[0, -1, 1, -1, 1, z])/3 - (128*(9 - 20*z + 6*z^2)*
         H[0, -1, 1, 0, 1, z])/3 - (128*(4 + 8*z + 11*z^2)*
         H[0, -1, 1, 1, -1, z])/3 - (64*(1 + 2*z + 2*z^2)*
         H[0, -1, 1, 1, 1, z])/3 + (64*(52 - 208*z + 23*z^2)*
         H[0, 0, -1, -1, -1, z])/3 + (16*(127 + 254*z + 122*z^2)*
         H[0, 0, -1, -1, 1, z])/3 + (8*(-55 + 1054*z + 456*z^2)*
         H[0, 0, -1, 0, -1, z])/3 + (16*(209 + 166*z + 134*z^2)*
         H[0, 0, -1, 0, 1, z])/3 + (16*(127 + 254*z + 122*z^2)*
         H[0, 0, -1, 1, -1, z])/3 - (32*(87 - 130*z + 84*z^2)*
         H[0, 0, -1, 1, 1, z])/3 + 8*(-201 + 762*z + 260*z^2)*
        H[0, 0, 0, -1, -1, z] + (8*(895 + 986*z + 836*z^2)*
         H[0, 0, 0, -1, 1, z])/3 + (64*(46 - 171*z + 5*z^2)*
         H[0, 0, 0, 0, -1, z])/3 + (256*(-3 - 20*z + 10*z^2)*
         H[0, 0, 0, 0, 1, z])/3 + (8*(895 + 986*z + 836*z^2)*
         H[0, 0, 0, 1, -1, z])/3 - (16*(557 + 1166*z + 568*z^2)*
         H[0, 0, 0, 1, 1, z])/3 + (16*(127 + 254*z + 122*z^2)*
         H[0, 0, 1, -1, -1, z])/3 - 32*(5 + 10*z + 12*z^2)*
        H[0, 0, 1, -1, 1, z] + (8*(191 + 18*z + 48*z^2)*H[0, 0, 1, 0, -1, z])/
        3 - (32*(164 + 318*z + 171*z^2)*H[0, 0, 1, 0, 1, z])/3 + 
       (32*(57 - 190*z + 12*z^2)*H[0, 0, 1, 1, -1, z])/3 + 
       (16*(61 - 218*z + 270*z^2)*H[0, 0, 1, 1, 1, z])/3 + 
       160*(7 + 14*z + 6*z^2)*H[0, 1, -1, -1, -1, z] - 
       (128*(4 + 8*z + 11*z^2)*H[0, 1, -1, -1, 1, z])/3 - 
       (128*(4 + 8*z + 11*z^2)*H[0, 1, -1, 1, -1, z])/3 - 
       (64*(1 + 2*z + 2*z^2)*H[0, 1, -1, 1, 1, z])/3 + 
       (128*(9 - 20*z + 6*z^2)*H[0, 1, 0, 1, -1, z])/3 + 
       (16*(41 - 126*z + 102*z^2)*H[0, 1, 0, 1, 1, z])/3 - 
       (128*(4 + 8*z + 11*z^2)*H[0, 1, 1, -1, -1, z])/3 - 
       (64*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, 1, z])/3 - 
       (64*(1 + 2*z + 2*z^2)*H[0, 1, 1, 1, -1, z])/3 + 
       (16*(31 + 94*z + 10*z^2)*H[0, 1, 1, 1, 1, z])/3 + 
       ((2*(-57320 + 89781*z - 529368*z^2 + 503837*z^3))/(81*z) + 
         ((4*(-1136 - 7837*z - 68257*z^2 + 37209*z^3))/(27*z) - 
           (16*(-240 - 128*z + 257*z^2 + 272*z^3)*H[-1, z])/(9*z) + 
           (8*(-8 + 19*z + 92*z^2 + 100*z^3)*H[-1, z]^2)/(3*z) + 
           (32*(3 + 6*z + 2*z^2)*H[-1, z]^3)/3)*H[0, z] + 
         ((2*(3849 - 14584*z + 18688*z^2))/9 - 
           (8*(28 + 7*z + 317*z^2 + 389*z^3)*H[-1, z])/(3*z) + 
           8*(5 + 10*z + 16*z^2)*H[-1, z]^2)*H[0, z]^2 + 
         ((4*(-83 - 1648*z + 198*z^2))/9 - (8*(9 + 18*z + 22*z^2)*H[-1, z])/
            3)*H[0, z]^3 - (4*(-11 + 51*z)*H[0, z]^4)/3 + 
         ((4*(3996 + 469*z - 54734*z^2 + 52691*z^3))/(27*z) + 
           (16*(-58 + 10*z - 3023*z^2 + 3243*z^3)*H[0, z])/(9*z) + 
           (4*(-72 - 61*z - 631*z^2 + 822*z^3)*H[0, z]^2)/(3*z) + 
           (8*(13 - 26*z + 22*z^2)*H[0, z]^3)/3)*H[1, z] + 
         ((8*(-71 + 79*z - 3443*z^2 + 3661*z^3))/(9*z) + 
           (8*(-28 + 37*z - 428*z^2 + 477*z^3)*H[0, z])/(3*z) + 
           16*(4 - 8*z + 7*z^2)*H[0, z]^2)*H[1, z]^2 + 
         ((8*(-24 + 29*z - 382*z^2 + 424*z^3))/(9*z) + 
           (112*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z]^3 + 
         8*(1 - 2*z + 2*z^2)*H[1, z]^4 + 
         ((16*(-240 - 128*z + 257*z^2 + 272*z^3))/(9*z) - 
           (16*(-8 + 19*z + 92*z^2 + 100*z^3)*H[-1, z])/(3*z) - 
           32*(3 + 6*z + 2*z^2)*H[-1, z]^2 + 
           ((16*(36 - 50*z + 194*z^2 + 129*z^3))/(3*z) - 64*(3 + 6*z + 7*z^2)*
              H[-1, z])*H[0, z] + 16*(9 - 22*z + 3*z^2)*H[0, z]^2 - 
           96*(1 - 2*z + 2*z^2)*H[0, z]*H[1, z])*H[0, -1, z] - 
         32*(3 - 2*z + 3*z^2)*H[0, -1, z]^2 + 
         ((16*(162 + 395*z - 952*z^2 + 1357*z^3))/(9*z) - 
           (16*(16 - 13*z + 166*z^2 + 218*z^3)*H[-1, z])/(3*z) + 
           64*(1 + 2*z + 3*z^2)*H[-1, z]^2 + 
           ((-8*(-40 - 49*z + 833*z^2 + 42*z^3))/(3*z) - 64*(1 + 2*z + 2*z^2)*
              H[-1, z])*H[0, z] - 4*(63 + 134*z + 36*z^2)*H[0, z]^2 + 
           ((-352*(1 - 2*z + 2*z^2))/3 - 64*(-1 + z)^2*H[0, z])*H[1, z] - 
           96*(1 - 2*z + 2*z^2)*H[0, -1, z])*H[0, 1, z] - 
         32*(2 - 4*z + 3*z^2)*H[0, 1, z]^2 + 
         ((16*(-8 + 19*z + 92*z^2 + 100*z^3))/(3*z) + 64*(3 + 6*z + 2*z^2)*
            H[-1, z] + 128*(3 + 2*z + 5*z^2)*H[0, z])*H[0, -1, -1, z] + 
         ((16*(16 - 13*z + 166*z^2 + 218*z^3))/(3*z) - 128*(1 + 2*z + 3*z^2)*
            H[-1, z] + 32*(5 - 2*z + 10*z^2)*H[0, z])*H[0, -1, 1, z] + 
         ((16*(-44 + 107*z - 71*z^2 + 131*z^3))/(3*z) + 
           32*(7 + 14*z + 12*z^2)*H[-1, z] + 32*(-7 + 44*z + 5*z^2)*H[0, z] + 
           192*(1 - 2*z + 2*z^2)*H[1, z])*H[0, 0, -1, z] + 
         ((-16*(4 + 29*z - 125*z^2 + 15*z^3))/(3*z) - 32*(3 + 6*z + 8*z^2)*
            H[-1, z] + 32*(19 + 24*z + 11*z^2)*H[0, z] + 64*(3 - 6*z + 4*z^2)*
            H[1, z])*H[0, 0, 1, z] + ((16*(16 - 13*z + 166*z^2 + 218*z^3))/
            (3*z) - 128*(1 + 2*z + 3*z^2)*H[-1, z] + 32*(5 - 2*z + 10*z^2)*
            H[0, z])*H[0, 1, -1, z] + ((16*(8 + z - 488*z^2 + 60*z^3))/
            (3*z) - 64*(1 + 2*z + 2*z^2)*H[-1, z] + 32*(-5 - 32*z + 2*z^2)*
            H[0, z])*H[0, 1, 1, z] - 64*(3 + 6*z + 2*z^2)*
          H[0, -1, -1, -1, z] + 128*(1 + 2*z + 3*z^2)*H[0, -1, -1, 1, z] + 
         64*(5 - 8*z + 5*z^2)*H[0, -1, 0, 1, z] + 128*(1 + 2*z + 3*z^2)*
          H[0, -1, 1, -1, z] + 64*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, z] - 
         32*(7 + 14*z + 12*z^2)*H[0, 0, -1, -1, z] + 32*(3 + 6*z + 8*z^2)*
          H[0, 0, -1, 1, z] - 16*(3 + 114*z + 26*z^2)*H[0, 0, 0, -1, z] - 
         16*(37 + 50*z + 22*z^2)*H[0, 0, 0, 1, z] + 32*(3 + 6*z + 8*z^2)*
          H[0, 0, 1, -1, z] - 32*(-1 - 8*z + 6*z^2)*H[0, 0, 1, 1, z] + 
         128*(1 + 2*z + 3*z^2)*H[0, 1, -1, -1, z] + 64*(1 + 2*z + 2*z^2)*
          H[0, 1, -1, 1, z] + 64*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, z] - 
         32*(7 + 22*z + 2*z^2)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       ((-2*(1260 - 509*z - 7318*z^2 + 6639*z^3))/(9*z) + 
         ((-4*(104 + 1009*z - 3512*z^2 + 5183*z^3))/(9*z) + 
           (8*(16 - z + 118*z^2 + 146*z^3)*H[-1, z])/(3*z) - 
           32*(1 + 2*z + 2*z^2)*H[-1, z]^2)*H[0, z] + 
         ((-4*(-23 - 436*z + 54*z^2))/3 + 24*(1 + 2*z + 2*z^2)*H[-1, z])*
          H[0, z]^2 + (16*(-3 + 16*z)*H[0, z]^3)/3 + 
         ((-4*(-168 + 59*z - 4204*z^2 + 4549*z^3))/(9*z) - 
           (8*(-24 + 5*z - 238*z^2 + 280*z^3)*H[0, z])/(3*z) - 
           24*(1 - 2*z + 2*z^2)*H[0, z]^2)*H[1, z] + 
         ((-4*(-24 + 17*z - 310*z^2 + 352*z^3))/(3*z) - 48*(1 - 2*z + 2*z^2)*
            H[0, z])*H[1, z]^2 - 16*(1 - 2*z + 2*z^2)*H[1, z]^3 + 
         ((-8*(16 - z + 118*z^2 + 146*z^3))/(3*z) + 64*(1 + 2*z + 2*z^2)*
            H[-1, z] - 16*(7 - 10*z + 6*z^2)*H[0, z])*H[0, -1, z] + 
         ((8*(-8 + 23*z + 272*z^2 + 28*z^3))/(3*z) + 32*(1 + 2*z + 2*z^2)*
            H[-1, z] + 16*(7 + 22*z + 2*z^2)*H[0, z])*H[0, 1, z] - 
         64*(1 + 2*z + 2*z^2)*H[0, -1, -1, z] - 32*(1 + 2*z + 2*z^2)*
          H[0, -1, 1, z] + 16*(11 - 26*z + 6*z^2)*H[0, 0, -1, z] + 
         16*(-5 - 6*z + 2*z^2)*H[0, 0, 1, z] - 32*(1 + 2*z + 2*z^2)*
          H[0, 1, -1, z] + 64*(2 + 5*z + z^2)*H[0, 1, 1, z])*Log[Q2/mu2]^2 + 
       ((4*(-1 + z)*(272 - 97*z + 1883*z^2))/(27*z) + 
         (8*(-8 - 11*z - 152*z^2 + 18*z^3)*H[0, z])/(9*z) - 
         (16*(-1 + 8*z)*H[0, z]^2)/3 + ((8*(-16 - z - 118*z^2 + 146*z^3))/
            (9*z) + (32*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 
         (32*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 - (32*(3 + 6*z + 2*z^2)*
           H[0, 1, z])/3)*Log[Q2/mu2]^3 + 
       z2^2*((-4*(-9920 - 3405*z - 88450*z^2 + 74040*z^3 + 23328*z^4))/
          (225*z) + (16*(85 + 458*z + 371*z^2)*H[-1, z])/15 - 
         (32*(76 - 623*z + 115*z^2)*H[0, z])/15 - 
         (16*(-8 + 16*z + 5*z^2)*H[1, z])/5 + (4*(157 - 18*z + 352*z^2)*
           Log[Q2/mu2])/5) + 
       z3*((2*(9520 - 47718*z - 454380*z^2 + 745191*z^3 + 8100*z^4))/
          (135*z) + (8*(12 + 180*z + 2650*z^2 + 965*z^3 - 1995*z^4 + 432*z^5)*
           H[-1, z])/(15*z^2) - (208*(7 + 14*z + 5*z^2)*H[-1, z]^2)/3 + 
         ((-16*(16 + 52*z + 6643*z^2 - 2437*z^3 + 432*z^4))/(9*z) + 
           (16*(83 + 238*z + 76*z^2)*H[-1, z])/3)*H[0, z] - 
         (16*(71 + 277*z)*H[0, z]^2)/3 + 
         ((-8*(-84 + 1180*z - 9165*z^2 + 23070*z^3 - 20425*z^4 + 3024*z^5))/
            (45*z^2) + (16*(233 - 466*z + 310*z^2)*H[0, z])/3)*H[1, z] + 
         16*(41 - 82*z + 53*z^2)*H[1, z]^2 - 8*(-1 + 74*z + 60*z^2)*
          H[0, -1, z] + (32*(-39 + 18*z + 31*z^2)*H[0, 1, z])/3 + 
         ((-8*(-96 + 15*z - 1106*z^2 + 1252*z^3))/(3*z) + 
           16*(3 + 6*z + 20*z^2)*H[-1, z] + 32*(17 + 64*z)*H[0, z] - 
           112*(5 - 10*z + 8*z^2)*H[1, z])*Log[Q2/mu2] + 
         32*(-3 + z)*Log[Q2/mu2]^2) + 
       z2*((4*(40294 - 109890*z - 1514842*z^2 + 1239887*z^3 + 9234*z^4))/
          (405*z) - (8*(-161 - 1086*z + 172*z^2)*z3)/3 - 
         (2*(135 - 42976*z + 26508*z^2 + 139608*z^3 + 105449*z^4 + 4860*z^5)*
           H[-1, z])/(135*z^2) - (4*(48 + 1120*z + 10530*z^2 + 8220*z^3 - 
            2345*z^4 + 1728*z^5)*H[-1, z]^2)/(45*z^2) + 
         (8*(83 + 166*z + 74*z^2)*H[-1, z]^3)/3 + 
         ((16*(798 + 12693*z - 90984*z^2 + 110179*z^3 + 810*z^4))/(135*z) + 
           (8*(36 - 280*z + 8415*z^2 - 4770*z^3 - 15205*z^4 + 1296*z^5)*
             H[-1, z])/(45*z^2) - 16*(21 + 42*z + 2*z^2)*H[-1, z]^2)*
          H[0, z] + ((4*(-360 - 48495*z + 18380*z^2 + 432*z^3))/45 - 
           32*(2 + 10*z + 17*z^2)*H[-1, z])*H[0, z]^2 + 
         (8*(7 - 164*z + 24*z^2)*H[0, z]^3)/3 + 
         ((2*(-9 - 3704*z - 2110*z^2 - 94852*z^3 + 102135*z^4 + 324*z^5))/
            (27*z^2) + (8*(-48 - 1320*z - 5585*z^2 - 13970*z^3 + 20225*z^4 + 
              1728*z^5)*H[0, z])/(45*z^2) + (80*(14 - 28*z + 19*z^2)*
             H[0, z]^2)/3)*H[1, z] + ((8*(-112 + 59*z - 1459*z^2 + 1631*z^3))/
            (9*z) + (8*(91 - 182*z + 146*z^2)*H[0, z])/3)*H[1, z]^2 + 
         (16*(37 - 74*z + 56*z^2)*H[1, z]^3)/9 + 
         ((8*(-36 + 1000*z - 9015*z^2 + 14340*z^3 + 1420*z^4 + 432*z^5))/
            (45*z^2) - (64*(2 + 4*z + 19*z^2)*H[-1, z])/3 + 
           (16*(127 + 18*z + 142*z^2)*H[0, z])/3 - 16*(13 - 26*z + 14*z^2)*
            H[1, z])*H[0, -1, z] + 
         ((-8*(-48 - 480*z - 5075*z^2 + 18010*z^3 + 7925*z^4 + 1728*z^5))/
            (45*z^2) - 16*(3 + 6*z + 2*z^2)*H[-1, z] - 
           (16*(229 + 390*z + 212*z^2)*H[0, z])/3 - 128*(1 - 2*z + 2*z^2)*
            H[1, z])*H[0, 1, z] + (32*(17 + 22*z + 66*z^2)*H[0, -1, -1, z])/
          3 + 64*(4 - 5*z + 4*z^2)*H[0, -1, 1, z] - 
         (8*(437 - 98*z + 304*z^2)*H[0, 0, -1, z])/3 + 
         (8*(575 + 1094*z + 548*z^2)*H[0, 0, 1, z])/3 + 64*(4 - 5*z + 4*z^2)*
          H[0, 1, -1, z] + (32*(-23 - 154*z + 21*z^2)*H[0, 1, 1, z])/3 + 
         ((-16*(-136 + 405*z - 3718*z^2 + 4600*z^3))/(9*z) + 
           (8*(24 - 7*z + 424*z^2 + 536*z^3)*H[-1, z])/(3*z) - 
           16*(1 + 2*z + 10*z^2)*H[-1, z]^2 + 
           ((-8*(-16 - 21*z - 1801*z^2 + 708*z^3))/(3*z) + 
             32*(5 + 10*z + 14*z^2)*H[-1, z])*H[0, z] - 
           4*(-9 - 230*z + 24*z^2)*H[0, z]^2 + 
           ((-8*(-64 + 11*z - 676*z^2 + 766*z^3))/(3*z) - 
             128*(3 - 6*z + 5*z^2)*H[0, z])*H[1, z] - 32*(5 - 10*z + 8*z^2)*
            H[1, z]^2 - 16*(9 - 14*z + 4*z^2)*H[0, -1, z] + 
           16*(31 + 38*z + 24*z^2)*H[0, 1, z])*Log[Q2/mu2] + 
         ((16*(-9 - 196*z + 126*z^2))/3 - 64*(1 + 2*z + 2*z^2)*H[-1, z] - 
           32*(3 + 14*z)*H[0, z] + 64*(1 - 2*z + 2*z^2)*H[1, z])*
          Log[Q2/mu2]^2 + (64*(1 + 4*z)*Log[Q2/mu2]^3)/3)) + 
     CF^2*NF*TF*((-7712 + 149023*z + 798802*z^2 - 924688*z^3)/(300*z) + 
       (8*(-93 - 5758*z + 276*z^2)*z5)/3 + 
       ((-4*(-966 - 6797*z - 56487*z^2 + 278559*z^3))/(225*z) - 
         (8*(463 - 20*z - 280670*z^2 - 351770*z^3 - 63870*z^4 + 19188*z^5)*
           H[-1, z])/(225*z^2) + (8*(22 - 13665*z^2 - 9950*z^3 + 4095*z^4 + 
            792*z^5)*H[-1, z]^2)/(45*z^2) + (16*(1 + z)*(65 + 11*z)*
           H[-1, z]^3)/3 - (160*(1 + 2*z + 2*z^2)*H[-1, z]^4)/9)*H[0, z] + 
       ((8*(110 - 2725*z - 115150*z^2 - 46950*z^3 + 9594*z^4))/(225*z) - 
         (8*(46 + 24*z - 21567*z^2 - 27107*z^3 - 5361*z^4 + 1656*z^5)*
           H[-1, z])/(45*z^2) + (4*(8 - 1845*z^2 - 2010*z^3 + 175*z^4 + 
            288*z^5)*H[-1, z]^2)/(15*z^2) + (32*(3 + 6*z + 10*z^2)*
           H[-1, z]^3)/3)*H[0, z]^2 + 
       ((2*(96 - 1335*z - 37238*z^2 - 25380*z^3 + 6624*z^4))/(135*z) - 
         (16*(2 - 600*z^2 - 965*z^3 - 190*z^4 + 72*z^5)*H[-1, z])/(45*z^2) - 
         (32*(5 + 10*z + 12*z^2)*H[-1, z]^2)/3)*H[0, z]^3 + 
       ((55 + 305*z - 4600*z^2 + 576*z^3)/45 + (4*(-7 - 14*z + 10*z^2)*
           H[-1, z])/9)*H[0, z]^4 + ((-45 - 46*z - 360*z^2)*H[0, z]^5)/45 + 
       ((-4*(304 - 16453*z - 49077*z^2 + 67131*z^3))/(45*z) - 
         (2*(239 - 3650*z + 3560*z^2)*H[0, z])/3 - 
         (2*(-104 + 533*z - 4658*z^2 + 3904*z^3)*H[0, z]^2)/(15*z) + 
         (4*(-8 + 115*z^2 + 2440*z^3 - 3840*z^4 + 288*z^5)*H[0, z]^3)/
          (45*z^2) - (16*(13 - 26*z + 20*z^2)*H[0, z]^4)/9)*H[1, z] + 
       ((-55 + 4198*z - 4348*z^2)/3 - (2*(723 - 2282*z + 1634*z^2)*H[0, z])/
          3 + (2*(-52 - 6015*z^2 + 2240*z^3 + 950*z^4 + 1872*z^5)*H[0, z]^2)/
          (15*z^2) - (8*(41 - 82*z + 58*z^2)*H[0, z]^3)/9)*H[1, z]^2 + 
       ((-2*(783 - 2474*z + 1818*z^2))/9 - (4*(379 - 1116*z + 950*z^2)*
           H[0, z])/9 - (8*(41 - 82*z + 58*z^2)*H[0, z]^2)/3)*H[1, z]^3 + 
       ((-397 + 1172*z - 1024*z^2)/9 - (268*(1 - 2*z + 2*z^2)*H[0, z])/9)*
        H[1, z]^4 - (20*(1 - 2*z + 2*z^2)*H[1, z]^5)/3 + 
       ((8*(463 - 20*z - 280670*z^2 - 351770*z^3 - 63870*z^4 + 19188*z^5))/
          (225*z^2) - (16*(22 - 13665*z^2 - 9950*z^3 + 4095*z^4 + 792*z^5)*
           H[-1, z])/(45*z^2) - 16*(1 + z)*(65 + 11*z)*H[-1, z]^2 + 
         (640*(1 + 2*z + 2*z^2)*H[-1, z]^3)/9 + 
         ((16*(22 - 6909*z^2 - 23385*z^3 - 8592*z^4 + 864*z^5))/(45*z^2) - 
           (16*(8 - 255*z^2 - 350*z^3 + 245*z^4 + 288*z^5)*H[-1, z])/
            (15*z^2) - (64*(-1 - 2*z + 10*z^2)*H[-1, z]^2)/3)*H[0, z] + 
         ((-8*(-4 - 1670*z^2 + 3830*z^3 + 555*z^4 + 144*z^5))/(15*z^2) + 
           32*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z]^2 + 
         (32*(22 - 12*z + 67*z^2)*H[0, z]^3)/9 + 
         ((-64*(-2 - 385*z^2 + 400*z^3 - 190*z^4 + 72*z^5)*H[0, z])/
            (15*z^2) + (64*(23 - 46*z + 40*z^2)*H[0, z]^2)/3)*H[1, z] + 
         (256*(4 - 8*z + 5*z^2)*H[0, z]*H[1, z]^2)/3)*H[0, -1, z] + 
       ((-32*(-21 + 179*z + 11*z^2))/3 - (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + 
         (64*(-5 - 18*z + 3*z^2)*H[0, z])/3 + 128*(1 - 2*z + 2*z^2)*H[1, z])*
        H[0, -1, z]^2 + ((2*(608 + 8183*z + 59673*z^2 + 10068*z^3))/(45*z) - 
         (16*(22 + 48*z - 11769*z^2 - 22604*z^3 - 11457*z^4 + 792*z^5)*
           H[-1, z])/(45*z^2) + (32*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 
            144*z^5)*H[-1, z]^2)/(15*z^2) - (128*(3 + 6*z + 2*z^2)*
           H[-1, z]^3)/3 + ((-4*(104 + 627*z - 7282*z^2 + 4266*z^3))/(15*z) + 
           64*(1 + z)*(2 + 3*z)*H[-1, z] - 64*(1 + 2*z + 2*z^2)*H[-1, z]^2)*
          H[0, z] + ((8*(4 + 30*z^2 + 2875*z^3 + 2395*z^4 + 792*z^5))/
            (15*z^2) - (32*(43 + 158*z + 122*z^2)*H[-1, z])/3)*H[0, z]^2 + 
         (8*(61 + 102*z + 44*z^2)*H[0, z]^3)/9 + 
         ((16*(4 - 17*z + 29*z^2))/3 - (8*(-52 - 4175*z^2 - 3080*z^3 + 
              5390*z^4 + 1872*z^5)*H[0, z])/(15*z^2) - 
           (16*(41 - 82*z + 70*z^2)*H[0, z]^2)/3)*H[1, z] + 
         ((16*(5 - 9*z + z^2))/3 + (16*(59 - 118*z + 46*z^2)*H[0, z])/3)*
          H[1, z]^2 - (64*(1 - 2*z + 2*z^2)*H[1, z]^3)/9 + 
         ((-64*(-2 - 385*z^2 + 400*z^3 - 190*z^4 + 72*z^5))/(15*z^2) + 
           (128*(19 - 8*z + 22*z^2)*H[0, z])/3 + (512*(4 - 8*z + 5*z^2)*
             H[1, z])/3)*H[0, -1, z])*H[0, 1, z] + 
       ((4*(-52 - 6505*z^2 - 40*z^3 + 4800*z^4 + 1872*z^5))/(15*z^2) + 
         (8*(193 + 598*z + 556*z^2)*H[0, z])/3 - 16*(25 - 50*z + 26*z^2)*
          H[1, z])*H[0, 1, z]^2 + 
       ((16*(22 - 13665*z^2 - 9950*z^3 + 4095*z^4 + 792*z^5))/(45*z^2) + 
         32*(1 + z)*(65 + 11*z)*H[-1, z] - (640*(1 + 2*z + 2*z^2)*H[-1, z]^2)/
          3 + ((16*(8 - 675*z^2 + 3230*z^3 + 465*z^4 + 288*z^5))/(15*z^2) + 
           512*z^2*H[-1, z])*H[0, z] + (32*(3 + 110*z)*H[0, z]^2)/3 - 
         256*(1 - 2*z + 2*z^2)*H[0, z]*H[1, z] + 
         (64*(-3 + 90*z + 8*z^2)*H[0, -1, z])/3 + 256*(1 - 2*z + 2*z^2)*
          H[0, 1, z])*H[0, -1, -1, z] + 
       ((16*(22 + 48*z - 11769*z^2 - 22604*z^3 - 11457*z^4 + 792*z^5))/
          (45*z^2) - (64*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 144*z^5)*
           H[-1, z])/(15*z^2) + 128*(3 + 6*z + 2*z^2)*H[-1, z]^2 + 
         ((64*(-2 - 415*z^2 + 325*z^3 - 235*z^4 + 72*z^5))/(15*z^2) + 
           128*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z] + 
         (32*(-3 + 250*z + 42*z^2)*H[0, z]^2)/3 - 
         (512*(4 - 8*z + 5*z^2)*H[0, z]*H[1, z])/3 - 256*(1 - 2*z + 2*z^2)*
          H[0, -1, z] + 256*(3 - 6*z + 4*z^2)*H[0, 1, z])*H[0, -1, 1, z] + 
       ((-16*(-2 - 24*z + 7749*z^2 - 19663*z^3 - 11823*z^4 + 72*z^5))/
          (45*z^2) + (16*(8 + 1335*z^2 + 1310*z^3 + 315*z^4 + 288*z^5)*
           H[-1, z])/(15*z^2) - (64*(11 + 22*z + 10*z^2)*H[-1, z]^2)/3 + 
         ((32*(-2 - 1180*z^2 + 2505*z^3 + 540*z^4 + 72*z^5))/(15*z^2) + 
           (256*(1 + 2*z + 2*z^2)*H[-1, z])/3)*H[0, z] + 
         (16*(37 + 38*z + 14*z^2)*H[0, z]^2)/3 + 
         ((128*(-2 - 385*z^2 + 400*z^3 - 190*z^4 + 72*z^5))/(15*z^2) - 
           256*(4 - 8*z + 7*z^2)*H[0, z])*H[1, z] - 
         (512*(4 - 8*z + 5*z^2)*H[1, z]^2)/3 - (128*(-7 + 22*z + 9*z^2)*
           H[0, -1, z])/3 - (128*(15 + 30*z + 4*z^2)*H[0, 1, z])/3)*
        H[0, 0, -1, z] + ((2*(192 + 6189*z - 158566*z^2 - 47028*z^3 + 
            6336*z^4))/(45*z) - (64*(2 + 105*z^2 + 80*z^3 + 60*z^4 + 72*z^5)*
           H[-1, z])/(15*z^2) + 32*(5 + 10*z + 2*z^2)*H[-1, z]^2 + 
         ((-16*(4 + 450*z^2 + 5795*z^3 + 5270*z^4 + 1728*z^5))/(15*z^2) + 
           (64*(89 + 322*z + 250*z^2)*H[-1, z])/3)*H[0, z] - 
         (16*(23 + 114*z + 62*z^2)*H[0, z]^2)/3 + 
         ((16*(240 - 292*z + 61*z^2))/3 + (64*(25 - 50*z + 26*z^2)*H[0, z])/
            3)*H[1, z] + 48*(1 - 2*z + 2*z^2)*H[1, z]^2 + 
         (128*(-1 + 10*z + 4*z^2)*H[0, -1, z])/3 - 
         (128*(-5 - 19*z + 2*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
       ((16*(22 + 48*z - 11769*z^2 - 22604*z^3 - 11457*z^4 + 792*z^5))/
          (45*z^2) - (64*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 144*z^5)*
           H[-1, z])/(15*z^2) + 128*(3 + 6*z + 2*z^2)*H[-1, z]^2 + 
         ((64*(-2 - 415*z^2 + 325*z^3 - 235*z^4 + 72*z^5))/(15*z^2) + 
           128*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z] + 
         (32*(-3 + 250*z + 42*z^2)*H[0, z]^2)/3 - 
         (512*(4 - 8*z + 5*z^2)*H[0, z]*H[1, z])/3 - 256*(1 - 2*z + 2*z^2)*
          H[0, -1, z] - 256*(3 - 6*z + 4*z^2)*H[0, 1, z])*H[0, 1, -1, z] + 
       ((-4*(-377 - 490*z + 416*z^2))/3 + 64*(1 + z)*(2 + 3*z)*H[-1, z] - 
         64*(1 + 2*z + 2*z^2)*H[-1, z]^2 + 
         (16*(-26 - 1770*z^2 - 2265*z^3 + 2540*z^4 + 936*z^5)*H[0, z])/
          (15*z^2) - (8*(53 + 886*z + 380*z^2)*H[0, z]^2)/3 + 
         ((-16*(-1 + z)*(-37 + 57*z))/3 - 32*(23 - 46*z + 22*z^2)*H[0, z])*
          H[1, z] - (128*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 - 
         (512*(4 - 8*z + 5*z^2)*H[0, -1, z])/3 + 
         (64*(41 - 78*z + 43*z^2)*H[0, 1, z])/3)*H[0, 1, 1, z] + 
       (-32*(1 + z)*(65 + 11*z) + (1280*(1 + 2*z + 2*z^2)*H[-1, z])/3 - 
         (64*(-3 + 90*z + 32*z^2)*H[0, z])/3)*H[0, -1, -1, -1, z] + 
       ((64*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 144*z^5))/(15*z^2) - 
         256*(3 + 6*z + 2*z^2)*H[-1, z] + 128*(1 - 6*z + 2*z^2)*H[0, z])*
        H[0, -1, -1, 1, z] + ((-32*(7 + 66*z + 88*z^2))/3 + 
         64*(1 + 2*z + 2*z^2)*H[-1, z] - (64*(81 + 142*z + 160*z^2)*H[0, z])/
          3 + (256*(1 - 2*z + 2*z^2)*H[1, z])/3)*H[0, -1, 0, 1, z] + 
       ((64*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 144*z^5))/(15*z^2) - 
         256*(3 + 6*z + 2*z^2)*H[-1, z] + 128*(1 - 6*z + 2*z^2)*H[0, z])*
        H[0, -1, 1, -1, z] + (-64*(1 + z)*(2 + 3*z) + 128*(1 + 2*z + 2*z^2)*
          H[-1, z] + (512*(4 - 8*z + 5*z^2)*H[0, z])/3)*H[0, -1, 1, 1, z] + 
       ((-16*(8 + 1335*z^2 + 1310*z^3 + 315*z^4 + 288*z^5))/(15*z^2) + 
         (128*(11 + 22*z + 10*z^2)*H[-1, z])/3 - 
         (64*(13 + 74*z + 48*z^2)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
       ((64*(2 + 105*z^2 + 80*z^3 + 60*z^4 + 72*z^5))/(15*z^2) - 
         64*(5 + 10*z + 2*z^2)*H[-1, z] - (64*(117 + 386*z + 254*z^2)*
           H[0, z])/3)*H[0, 0, -1, 1, z] + 
       ((16*(4 + 870*z^2 - 5470*z^3 - 1955*z^4 + 144*z^5))/(15*z^2) + 
         64*(3 + 6*z + 10*z^2)*H[-1, z] - (64*(68 + 14*z + 99*z^2)*H[0, z])/
          3 + 128*(1 - 2*z + 2*z^2)*H[1, z])*H[0, 0, 0, -1, z] + 
       ((8*(8 + 2050*z^2 + 15665*z^3 + 10670*z^4 + 4032*z^5))/(15*z^2) - 
         128*(17 + 58*z + 44*z^2)*H[-1, z] + (16*(-17 + 298*z + 84*z^2)*
           H[0, z])/3 - (32*(49 - 98*z + 26*z^2)*H[1, z])/3)*
        H[0, 0, 0, 1, z] + ((64*(2 + 105*z^2 + 80*z^3 + 60*z^4 + 72*z^5))/
          (15*z^2) - 64*(5 + 10*z + 2*z^2)*H[-1, z] - 
         (64*(117 + 386*z + 254*z^2)*H[0, z])/3)*H[0, 0, 1, -1, z] + 
       ((-8*(-52 - 3675*z^2 - 3590*z^3 + 6010*z^4 + 1872*z^5))/(15*z^2) + 
         64*(1 + 2*z + 2*z^2)*H[-1, z] - (32*(79 - 166*z + 92*z^2)*H[0, z])/
          3 + (256*(8 - 16*z + 7*z^2)*H[1, z])/3)*H[0, 0, 1, 1, z] + 
       ((64*(4 + 240*z^2 + 235*z^3 + 165*z^4 + 144*z^5))/(15*z^2) - 
         256*(3 + 6*z + 2*z^2)*H[-1, z] + 128*(1 - 6*z + 2*z^2)*H[0, z])*
        H[0, 1, -1, -1, z] + (-64*(1 + z)*(2 + 3*z) + 128*(1 + 2*z + 2*z^2)*
          H[-1, z] + (512*(4 - 8*z + 5*z^2)*H[0, z])/3)*H[0, 1, -1, 1, z] + 
       (-64*(1 + z)*(2 + 3*z) + 128*(1 + 2*z + 2*z^2)*H[-1, z] + 
         (512*(4 - 8*z + 5*z^2)*H[0, z])/3)*H[0, 1, 1, -1, z] + 
       ((32*(67 - 175*z + 64*z^2))/3 + (16*(205 - 418*z + 196*z^2)*H[0, z])/
          3 + 160*(1 - 2*z + 2*z^2)*H[1, z])*H[0, 1, 1, 1, z] - 
       (1280*(1 + 2*z + 2*z^2)*H[0, -1, -1, -1, -1, z])/3 + 
       256*(3 + 6*z + 2*z^2)*H[0, -1, -1, -1, 1, z] - 
       128*(-1 - 2*z + z^2)*H[0, -1, -1, 0, 1, z] + 256*(3 + 6*z + 2*z^2)*
        H[0, -1, -1, 1, -1, z] - 128*(1 + 2*z + 2*z^2)*
        H[0, -1, -1, 1, 1, z] - (256*(-2 + 44*z + 3*z^2)*
         H[0, -1, 0, -1, -1, z])/3 - 64*(1 + 2*z + 2*z^2)*
        H[0, -1, 0, -1, 1, z] - 64*(1 + 2*z + 2*z^2)*H[0, -1, 0, 1, -1, z] - 
       (128*(56 - 112*z + 73*z^2)*H[0, -1, 0, 1, 1, z])/3 + 
       256*(3 + 6*z + 2*z^2)*H[0, -1, 1, -1, -1, z] - 128*(1 + 2*z + 2*z^2)*
        H[0, -1, 1, -1, 1, z] - 512*(3 - 6*z + 4*z^2)*H[0, -1, 1, 0, 1, z] - 
       128*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, -1, z] - 
       (128*(3 + 198*z + 22*z^2)*H[0, 0, -1, -1, -1, z])/3 + 
       64*(5 + 10*z + 2*z^2)*H[0, 0, -1, -1, 1, z] + 
       (64*(-5 + 110*z + 58*z^2)*H[0, 0, -1, 0, -1, z])/3 + 
       (128*(54 + 114*z + 79*z^2)*H[0, 0, -1, 0, 1, z])/3 + 
       64*(5 + 10*z + 2*z^2)*H[0, 0, -1, 1, -1, z] - 64*(49 - 94*z + 66*z^2)*
        H[0, 0, -1, 1, 1, z] + 512*(-1 + 13*z + 6*z^2)*
        H[0, 0, 0, -1, -1, z] + 256*(4 + 3*z)*(4 + 7*z)*
        H[0, 0, 0, -1, 1, z] + 32*(51 - 2*z + 54*z^2)*H[0, 0, 0, 0, -1, z] + 
       (8*(277 - 714*z + 128*z^2)*H[0, 0, 0, 0, 1, z])/3 + 
       256*(4 + 3*z)*(4 + 7*z)*H[0, 0, 0, 1, -1, z] - 
       (128*(87 + 375*z + 188*z^2)*H[0, 0, 0, 1, 1, z])/3 + 
       64*(5 + 10*z + 2*z^2)*H[0, 0, 1, -1, -1, z] - 64*(1 + 2*z + 2*z^2)*
        H[0, 0, 1, -1, 1, z] - (128*(-15 - 22*z + 2*z^2)*
         H[0, 0, 1, 0, -1, z])/3 - (64*(133 + 400*z + 276*z^2)*
         H[0, 0, 1, 0, 1, z])/3 + 64*(47 - 98*z + 62*z^2)*
        H[0, 0, 1, 1, -1, z] - (16*(675 - 1270*z + 696*z^2)*
         H[0, 0, 1, 1, 1, z])/3 + 256*(3 + 6*z + 2*z^2)*
        H[0, 1, -1, -1, -1, z] - 128*(1 + 2*z + 2*z^2)*
        H[0, 1, -1, -1, 1, z] - 128*(1 + 2*z + 2*z^2)*H[0, 1, -1, 1, -1, z] + 
       512*(3 - 6*z + 4*z^2)*H[0, 1, 0, 1, -1, z] - 
       (32*(87 - 154*z + 92*z^2)*H[0, 1, 0, 1, 1, z])/3 - 
       128*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, -1, z] - 
       (16*(-29 + 58*z + 16*z^2)*H[0, 1, 1, 1, 1, z])/3 + 
       ((-4*(-16 + 184*z - 669*z^2 + 546*z^3))/(15*z) + 
         ((2*(-32 + 1156*z + 1671*z^2 + 5328*z^3))/(15*z) + 
           (32*(2 - 915*z^2 - 1090*z^3 - 165*z^4 + 72*z^5)*H[-1, z])/
            (15*z^2) + 32*(1 + z)*(14 + z)*H[-1, z]^2 - 
           (128*(1 + 2*z + 2*z^2)*H[-1, z]^3)/3)*H[0, z] + 
         ((1005 + 10990*z + 7800*z^2 - 1152*z^3)/15 - 128*(1 + z)*(3 + 2*z)*
            H[-1, z] + 112*(1 + 2*z + 2*z^2)*H[-1, z]^2)*H[0, z]^2 + 
         ((4*(-1 + 51*z + 184*z^2))/3 - (64*(1 + 2*z + 2*z^2)*H[-1, z])/3)*
          H[0, z]^3 + ((11 + 10*z + 88*z^2)*H[0, z]^4)/3 + 
         (2*(-1 - 418*z + 432*z^2) + 4*(133 - 342*z + 172*z^2)*H[0, z] + 
           12*(-1 - 36*z + 40*z^2)*H[0, z]^2 + (112*(1 - 2*z + 2*z^2)*
             H[0, z]^3)/3)*H[1, z] + (2*(-1 + 2*z)*(-151 + 136*z) + 
           8*(35 - 112*z + 92*z^2)*H[0, z] + 88*(1 - 2*z + 2*z^2)*H[0, z]^2)*
          H[1, z]^2 + ((4*(83 - 260*z + 216*z^2))/3 + 
           (272*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z]^3 + 
         (80*(1 - 2*z + 2*z^2)*H[1, z]^4)/3 + 
         ((-32*(2 - 915*z^2 - 1090*z^3 - 165*z^4 + 72*z^5))/(15*z^2) - 
           64*(1 + z)*(14 + z)*H[-1, z] + 128*(1 + 2*z + 2*z^2)*H[-1, z]^2 + 
           (64*(-2 + 18*z + 7*z^2) - 192*(1 + 2*z + 2*z^2)*H[-1, z])*
            H[0, z] - 32*(3 - 2*z + 10*z^2)*H[0, z]^2 - 256*(1 - 2*z + 2*z^2)*
            H[0, z]*H[1, z])*H[0, -1, z] + 32*(-1 + 14*z)*H[0, -1, z]^2 + 
         (4*(-87 - 66*z + 100*z^2) - 64*(1 + z)*(2 + 3*z)*H[-1, z] + 
           64*(1 + 2*z + 2*z^2)*H[-1, z]^2 + 8*(41 - 38*z + 64*z^2)*H[0, z] + 
           8*(-5 - 22*z + 16*z^2)*H[0, z]^2 + (-16*(-1 + 4*z) + 
             224*(1 - 2*z + 2*z^2)*H[0, z])*H[1, z] + 32*(1 - 2*z + 2*z^2)*
            H[1, z]^2 - 256*(1 - 2*z + 2*z^2)*H[0, -1, z])*H[0, 1, z] + 
         32*(1 - 2*z + 3*z^2)*H[0, 1, z]^2 + (64*(1 + z)*(14 + z) - 
           256*(1 + 2*z + 2*z^2)*H[-1, z] + 128*(2 - 4*z + 3*z^2)*H[0, z])*
          H[0, -1, -1, z] + (64*(1 + z)*(2 + 3*z) - 128*(1 + 2*z + 2*z^2)*
            H[-1, z] + 256*(1 - 2*z + 2*z^2)*H[0, z])*H[0, -1, 1, z] + 
         (-128*(-8 + 8*z + 3*z^2) - 64*(1 + 2*z + 2*z^2)*H[-1, z] + 
           128*(1 + 4*z^2)*H[0, z] + 512*(1 - 2*z + 2*z^2)*H[1, z])*
          H[0, 0, -1, z] + (-16*(30 - 53*z + 20*z^2) - 64*(1 + 2*z + 2*z^2)*
            H[-1, z] + 16*(15 + 34*z + 12*z^2)*H[0, z] - 
           256*(1 - 2*z + 2*z^2)*H[1, z])*H[0, 0, 1, z] + 
         (64*(1 + z)*(2 + 3*z) - 128*(1 + 2*z + 2*z^2)*H[-1, z] + 
           256*(1 - 2*z + 2*z^2)*H[0, z])*H[0, 1, -1, z] + 
         (8*(-25 + 62*z + 32*z^2) - 32*(13 - 26*z + 16*z^2)*H[0, z])*
          H[0, 1, 1, z] + 256*(1 + 2*z + 2*z^2)*H[0, -1, -1, -1, z] + 
         128*(1 + 2*z + 2*z^2)*H[0, -1, -1, 1, z] + 128*(2 - 4*z + 3*z^2)*
          H[0, -1, 0, 1, z] + 128*(1 + 2*z + 2*z^2)*H[0, -1, 1, -1, z] + 
         64*(1 + 2*z + 2*z^2)*H[0, 0, -1, -1, z] + 64*(1 + 2*z + 2*z^2)*
          H[0, 0, -1, 1, z] + 64*(5 - 2*z + 10*z^2)*H[0, 0, 0, -1, z] - 
         64*(7 + 8*z + 9*z^2)*H[0, 0, 0, 1, z] + 64*(1 + 2*z + 2*z^2)*
          H[0, 0, 1, -1, z] + 32*(11 - 22*z + 16*z^2)*H[0, 0, 1, 1, z] + 
         128*(1 + 2*z + 2*z^2)*H[0, 1, -1, -1, z] - 16*(17 - 34*z + 12*z^2)*
          H[0, 1, 1, 1, z])*Log[Q2/mu2] + (-33 - 92*z + 104*z^2 + 
         (-4*(11 - 6*z + 18*z^2) + 32*(1 + z)*(2 + 3*z)*H[-1, z] - 
           32*(1 + 2*z + 2*z^2)*H[-1, z]^2)*H[0, z] + 
         (-4*z*(9 + 32*z) + 16*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z]^2 - 
         (4*(3 + 2*z + 24*z^2)*H[0, z]^3)/3 + (-2*(65 - 126*z + 36*z^2) - 
           16*(5 - 18*z + 10*z^2)*H[0, z] - 32*(1 - 2*z + 2*z^2)*H[0, z]^2)*
          H[1, z] + (-32*(-1 + z)*(-2 + 5*z) - 80*(1 - 2*z + 2*z^2)*H[0, z])*
          H[1, z]^2 - 32*(1 - 2*z + 2*z^2)*H[1, z]^3 + 
         (-32*(1 + z)*(2 + 3*z) + 64*(1 + 2*z + 2*z^2)*H[-1, z] + 
           64*z^2*H[0, z])*H[0, -1, z] + (-8*(-4 + 5*z + 20*z^2) - 
           32*(1 - 2*z + 6*z^2)*H[0, z])*H[0, 1, z] - 64*(1 + 2*z + 2*z^2)*
          H[0, -1, -1, z] - 32*(1 + 2*z + 6*z^2)*H[0, 0, -1, z] + 
         8*(7 - 14*z + 24*z^2)*H[0, 0, 1, z] - 32*(-1 + 2*z + 2*z^2)*
          H[0, 1, 1, z])*Log[Q2/mu2]^2 + ((-2*(-11 + 2*z))/3 - 8*z*H[0, z] + 
         (4*(1 - 2*z + 8*z^2)*H[0, z]^2)/3 + ((-16*(-1 + 4*z))/3 + 
           (32*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 
         (32*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 + (64*z^2*H[0, 1, z])/3)*
        Log[Q2/mu2]^3 + z2^2*((-8*(-1360 - 3385*z + 25220*z^2 + 9504*z^3))/
          75 + (128*(73 + 290*z + 197*z^2)*H[-1, z])/15 - 
         (8*(7 - 1654*z + 336*z^2)*H[0, z])/15 - 
         (32*(-41 + 82*z + 146*z^2)*H[1, z])/15 + 
         (16*(17 - 150*z + 74*z^2)*Log[Q2/mu2])/5) + 
       z3*((-2*(1104 - 33321*z - 267682*z^2 - 11868*z^3 + 15840*z^4))/
          (45*z) + (16*(4 - 115*z^2 - 220*z^3 + 65*z^4 + 144*z^5)*H[-1, z])/
          (5*z^2) + (16*(-25 - 50*z + 22*z^2)*H[-1, z]^2)/3 + 
         ((-8*(-1125 + 15355*z - 3070*z^2 + 3312*z^3))/15 + 
           (32*(119 + 382*z + 250*z^2)*H[-1, z])/3)*H[0, z] + 
         (4*(213 - 570*z + 928*z^2)*H[0, z]^2)/3 + 
         ((-32*(-17 - 1535*z^2 + 965*z^3 - 745*z^4 + 612*z^5))/(15*z^2) + 
           (32*(181 - 362*z + 266*z^2)*H[0, z])/3)*H[1, z] + 
         (160*(17 - 34*z + 22*z^2)*H[1, z]^2)/3 - 
         (32*(101 + 322*z + 272*z^2)*H[0, -1, z])/3 + 
         (64*(8 + 176*z + 85*z^2)*H[0, 1, z])/3 + 
         (-16*(23 - 38*z + 106*z^2) + 224*(1 + 2*z + 2*z^2)*H[-1, z] - 
           64*(5 - 16*z + 22*z^2)*H[0, z] - 480*(1 - 2*z + 2*z^2)*H[1, z])*
          Log[Q2/mu2] + 8*(7 + 2*z + 32*z^2)*Log[Q2/mu2]^2) + 
       z2*((-2*(2960 + 22990*z - 834965*z^2 - 216660*z^3 + 76752*z^4))/
          (225*z) - (64*(15 - 8*z + 78*z^2)*z3)/3 + 
         (8*(22 + 32*z - 12401*z^2 - 18386*z^3 - 6273*z^4 + 792*z^5)*
           H[-1, z])/(15*z^2) - (8*(16 - 15*z^2 - 200*z^3 + 495*z^4 + 
            576*z^5)*H[-1, z]^2)/(15*z^2) + (64*(13 + 26*z + 2*z^2)*
           H[-1, z]^3)/9 + ((-2*(-240 - 4533*z - 73010*z^2 - 121644*z^3 + 
              12672*z^4))/(45*z) + (16*(12 + 155*z^2 - 310*z^3 + 225*z^4 + 
              432*z^5)*H[-1, z])/(15*z^2) + 96*(-1 - 2*z + 2*z^2)*H[-1, z]^2)*
          H[0, z] + ((4*(71 - 405*z + 2084*z^2 + 144*z^3))/3 - 
           128*(2 + 10*z + 9*z^2)*H[-1, z])*H[0, z]^2 + 
         (4*(131 - 166*z + 656*z^2)*H[0, z]^3)/9 + 
         ((-4*(-44 + 16725*z^2 + 13310*z^3 - 30960*z^4 + 1584*z^5))/
            (45*z^2) + (8*(-44 - 4785*z^2 - 5420*z^3 + 9910*z^4 + 1584*z^5)*
             H[0, z])/(15*z^2) + 16*(29 - 58*z + 54*z^2)*H[0, z]^2)*H[1, z] + 
         ((4*(-31 - 624*z + 880*z^2))/3 + (128*(1 - 2*z + 8*z^2)*H[0, z])/3)*
          H[1, z]^2 + (272*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
         ((32*(-6 - 1165*z^2 + 1775*z^3 + 15*z^4 + 72*z^5))/(15*z^2) + 
           (256*(2 + 4*z + z^2)*H[-1, z])/3 + (64*(39 + 140*z + 90*z^2)*
             H[0, z])/3 - 128*(7 - 14*z + 10*z^2)*H[1, z])*H[0, -1, z] + 
         ((-16*(-22 - 1955*z^2 + 245*z^3 + 2515*z^4 + 792*z^5))/(15*z^2) + 
           128*(1 + 2*z + 2*z^2)*H[-1, z] - (16*(315 + 634*z + 624*z^2)*
             H[0, z])/3 + 32*(17 - 34*z + 18*z^2)*H[1, z])*H[0, 1, z] - 
         (32*(53 + 106*z + 60*z^2)*H[0, -1, -1, z])/3 + 
         256*(-3 + 2*z)*(-1 + 2*z)*H[0, -1, 1, z] - 
         (32*(187 + 326*z + 308*z^2)*H[0, 0, -1, z])/3 + 
         (64*(119 + 330*z + 278*z^2)*H[0, 0, 1, z])/3 + 
         256*(-3 + 2*z)*(-1 + 2*z)*H[0, 1, -1, z] - 
         (16*(173 - 146*z + 140*z^2)*H[0, 1, 1, z])/3 + 
         ((8*(-345 - 1300*z - 2040*z^2 + 288*z^3))/15 + 32*(1 + z)*(18 + 7*z)*
            H[-1, z] - 128*(1 + 2*z + 2*z^2)*H[-1, z]^2 + 
           (-8*(19 - 62*z + 208*z^2) + 64*(1 + 2*z + 2*z^2)*H[-1, z])*
            H[0, z] - 32*(4 - 6*z + 19*z^2)*H[0, z]^2 + 
           (-32*(4 - 43*z + 45*z^2) - 544*(1 - 2*z + 2*z^2)*H[0, z])*
            H[1, z] - 240*(1 - 2*z + 2*z^2)*H[1, z]^2 + 32*(5 - 6*z + 12*z^2)*
            H[0, -1, z] + 32*(9 - 2*z + 4*z^2)*H[0, 1, z])*Log[Q2/mu2] + 
         (8*(6 - 11*z + 40*z^2) - 32*(1 + 2*z + 2*z^2)*H[-1, z] + 
           8*(9 - 10*z + 40*z^2)*H[0, z] + 128*(1 - 2*z + 2*z^2)*H[1, z])*
          Log[Q2/mu2]^2 - (32*(1 - 2*z + 4*z^2)*Log[Q2/mu2]^3)/3)) + 
     CA*(NF^2*TF^2*((4*(-3832 - 234147*z - 4323408*z^2 + 4708987*z^3))/
          (3645*z) + (32*(21 - 86*z + 39*z^2)*z2^2)/45 + 
         ((16*(81 - 14603*z - 340943*z^2 + 214116*z^3))/(1215*z) - 
           (16*(27 - 600*z - 7360*z^2 - 3320*z^3 + 6295*z^4 + 972*z^5)*
             H[-1, z])/(405*z^2) - (32*(2 + 23*z + 31*z^2 + 2*z^3)*
             H[-1, z]^2)/(9*z) + (32*(3 + 6*z + 2*z^2)*H[-1, z]^3)/9)*
          H[0, z] + ((8*(-1360 - 81495*z + 25435*z^2 + 972*z^3))/405 - 
           (16*(-36 - 149*z - 16*z^2 + 221*z^3)*H[-1, z])/(27*z) - 
           (16*(4 + 8*z + z^2)*H[-1, z]^2)/3)*H[0, z]^2 + 
         ((8*(-133 - 2570*z + 470*z^2))/81 - (32*(7 + 14*z + 23*z^2)*
             H[-1, z])/27)*H[0, z]^3 - (4*(1 + 102*z)*H[0, z]^4)/27 + 
         ((8*(360 + 431*z - 90580*z^2 + 95188*z^3))/(243*z) + 
           (32*(-20 + 40*z - 896*z^2 + 955*z^3)*H[0, z])/(27*z) + 
           (32*(-6 + 43*z - 170*z^2 + 152*z^3)*H[0, z]^2)/(27*z) + 
           (16*(7 - 14*z + 8*z^2)*H[0, z]^3)/9)*H[1, z] + 
         ((16*(-60 + 139*z - 2729*z^2 + 2924*z^3))/(81*z) + 
           (16*(-12 + 77*z - 394*z^2 + 415*z^3)*H[0, z])/(27*z) + 
           (8*(23 - 46*z + 40*z^2)*H[0, z]^2)/9)*H[1, z]^2 + 
         ((16*(-12 + 29*z - 226*z^2 + 247*z^3))/(81*z) + 
           (16*(7 - 14*z + 20*z^2)*H[0, z])/27)*H[1, z]^3 + 
         (28*(1 - 2*z + 2*z^2)*H[1, z]^4)/27 + 
         ((16*(27 - 600*z - 7360*z^2 - 3320*z^3 + 6295*z^4 + 972*z^5))/
            (405*z^2) + (64*(2 + 23*z + 31*z^2 + 2*z^3)*H[-1, z])/(9*z) - 
           (32*(3 + 6*z + 2*z^2)*H[-1, z]^2)/3 + 
           ((32*(-36 - 23*z + 35*z^2 + 119*z^3))/(27*z) - 
             (64*(-1 - 2*z + z^2)*H[-1, z])/3)*H[0, z] + 
           (64*(5 + 10*z + 4*z^2)*H[0, z]^2)/9 + (128*(-1 + z)^2*H[0, z]*
             H[1, z])/3)*H[0, -1, z] - (32*(1 + 2*z + 2*z^2)*H[0, -1, z]^2)/
          3 + ((80*(8 - z - 405*z^2 + 104*z^3))/(27*z) - 
           (64*(-2 - 4*z + 7*z^2 + 17*z^3)*H[-1, z])/(9*z) - 
           (32*(1 + 2*z)*H[-1, z]^2)/3 + 
           ((16*(24 - 154*z - 487*z^2 + 22*z^3))/(27*z) - 
             (64*(1 + 2*z + 2*z^2)*H[-1, z])/3)*H[0, z] - 
           (16*(5 + 2*z + 2*z^2)*H[0, z]^2)/3 + 
           ((-128*(19 - 77*z + 77*z^2))/27 - (64*(3 - 6*z + 4*z^2)*H[0, z])/
              3)*H[1, z] - (64*(-1 + 2*z + z^2)*H[1, z]^2)/9 + 
           (128*(-1 + z)^2*H[0, -1, z])/3)*H[0, 1, z] + 
         (32*(-4 + 8*z + z^2)*H[0, 1, z]^2)/9 + 
         ((-64*(2 + 23*z + 31*z^2 + 2*z^3))/(9*z) + 
           (64*(3 + 6*z + 2*z^2)*H[-1, z])/3 + 64*z^2*H[0, z])*
          H[0, -1, -1, z] + ((64*(-2 - 4*z + 7*z^2 + 17*z^3))/(9*z) + 
           (64*(1 + 2*z)*H[-1, z])/3 + (64*(-1 + 6*z)*H[0, z])/3)*
          H[0, -1, 1, z] + ((-32*(-36 + 103*z + 86*z^2 + 17*z^3))/(27*z) + 
           (64*(2 + 4*z + 3*z^2)*H[-1, z])/3 + (64*(-7 - 26*z + z^2)*H[0, z])/
            9 - (256*(-1 + z)^2*H[1, z])/3)*H[0, 0, -1, z] + 
         ((16*(-24 + 115*z - 341*z^2 + 62*z^3))/(27*z) - (64*z^2*H[-1, z])/
            3 - (32*(-3 + 2*z)*H[0, z])/3 - (64*(-7 + 14*z + z^2)*H[1, z])/9)*
          H[0, 0, 1, z] + ((64*(-2 - 4*z + 7*z^2 + 17*z^3))/(9*z) + 
           (64*(1 + 2*z)*H[-1, z])/3 + (64*(-1 + 6*z)*H[0, z])/3)*
          H[0, 1, -1, z] + ((32*(4 + 28*z - 271*z^2 + 172*z^3))/(9*z) - 
           (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (32*(19 - 74*z + 32*z^2)*
             H[0, z])/9 - (64*(8 - 16*z + 7*z^2)*H[1, z])/9)*H[0, 1, 1, z] - 
         (64*(3 + 6*z + 2*z^2)*H[0, -1, -1, -1, z])/3 - 
         (64*(1 + 2*z)*H[0, -1, -1, 1, z])/3 - 
         (64*(1 - 6*z + z^2)*H[0, -1, 0, 1, z])/3 - 
         (64*(1 + 2*z)*H[0, -1, 1, -1, z])/3 + 
         (64*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, z])/3 - 
         (64*(2 + 4*z + 3*z^2)*H[0, 0, -1, -1, z])/3 + 
         (64*z^2*H[0, 0, -1, 1, z])/3 - (128*(1 - 16*z + 2*z^2)*
           H[0, 0, 0, -1, z])/9 + (64*(-2 + z)*z*H[0, 0, 0, 1, z])/3 + 
         (64*z^2*H[0, 0, 1, -1, z])/3 + (32*(-1 + 14*z + 4*z^2)*
           H[0, 0, 1, 1, z])/9 - (64*(1 + 2*z)*H[0, 1, -1, -1, z])/3 + 
         (64*(1 + 2*z + 2*z^2)*H[0, 1, -1, 1, z])/3 + 
         (64*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, z])/3 + 
         (32*(29 - 94*z + 46*z^2)*H[0, 1, 1, 1, z])/9 + 
         ((-8*(16 - 181*z - 2056*z^2 + 2306*z^3))/(9*z) + 
           ((-16*(-89 - 2822*z + 1520*z^2))/27 + (64*(-2 - 4*z + 7*z^2 + 
                17*z^3)*H[-1, z])/(9*z) + (32*(1 + 2*z)*H[-1, z]^2)/3)*
            H[0, z] + ((-8*(-39 - 542*z + 126*z^2))/9 + 
             (32*(2 + 4*z + 5*z^2)*H[-1, z])/3)*H[0, z]^2 + 
           (16*(1 + 26*z)*H[0, z]^3)/9 + ((-16*(-40 + 83*z - 1807*z^2 + 
                1934*z^3))/(27*z) - (32*(-4 + 13*z - 80*z^2 + 87*z^3)*H[0, 
                z])/(9*z) - (32*(2 - 4*z + 3*z^2)*H[0, z]^2)/3)*H[1, z] + 
           ((-16*(-4 + 13*z - 80*z^2 + 87*z^3))/(9*z) - 
             (64*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z]^2 - 
           (32*(1 - 2*z + 2*z^2)*H[1, z]^3)/9 + 
           ((-64*(-2 - 4*z + 7*z^2 + 17*z^3))/(9*z) - (64*(1 + 2*z)*H[-1, z])/
              3 - (64*(2 + 4*z + 3*z^2)*H[0, z])/3)*H[0, -1, z] + 
           ((-32*(4 - 10*z - 115*z^2 + 18*z^3))/(9*z) + 
             (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (64*(2 + 2*z + z^2)*H[0, z])/
              3 + (128*(1 - 2*z + 2*z^2)*H[1, z])/3)*H[0, 1, z] + 
           (64*(1 + 2*z)*H[0, -1, -1, z])/3 - (64*(1 + 2*z + 2*z^2)*
             H[0, -1, 1, z])/3 + (64*(2 + 4*z + z^2)*H[0, 0, -1, z])/3 - 
           (64*(2 - 2*z + z^2)*H[0, 0, 1, z])/3 - (64*(1 + 2*z + 2*z^2)*
             H[0, 1, -1, z])/3 - (128*(1 - 5*z + 3*z^2)*H[0, 1, 1, z])/3)*
          Log[Q2/mu2] + ((8*(-40 - 87*z - 894*z^2 + 1048*z^3))/(27*z) + 
           ((16*(-13 - 136*z + 49*z^2))/9 - (32*(1 + 2*z + 2*z^2)*H[-1, z])/
              3)*H[0, z] - (16*(1 + 8*z)*H[0, z]^2)/3 + 
           ((16*(-4 + 13*z - 80*z^2 + 87*z^3))/(9*z) + 
             (32*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 
           (16*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 + (32*(1 + 2*z + 2*z^2)*
             H[0, -1, z])/3 - (32*(1 + 4*z)*H[0, 1, z])/3)*Log[Q2/mu2]^2 + 
         ((-16*(-1 + z)*(4 + 7*z + 31*z^2))/(27*z) + (32*(1 + 4*z)*H[0, z])/
            9 - (32*(1 - 2*z + 2*z^2)*H[1, z])/9)*Log[Q2/mu2]^3 + 
         z3*((-16*(-16 + 201*z - 2076*z^2 + 748*z^3))/(27*z) + 
           (32*(-3 - 6*z + z^2)*H[-1, z])/3 - (64*(4 - 44*z + 9*z^2)*H[0, z])/
            9 + (32*(3 - 6*z + 7*z^2)*H[1, z])/3 + 
           (32*(3 - 22*z + 6*z^2)*Log[Q2/mu2])/3) + 
         z2*((-16*(-600 + 1125*z - 60575*z^2 + 36450*z^3 + 972*z^4))/
            (405*z) + (32*(-6 - 31*z - 17*z^2 + 32*z^3)*H[-1, z])/(9*z) + 
           (16*(5 + 10*z + 2*z^2)*H[-1, z]^2)/3 + 
           ((-16*(-7 - 699*z + 238*z^2))/9 + (32*(3 + 6*z + 10*z^2)*H[-1, z])/
              3)*H[0, z] - (16*(1 - 30*z + 4*z^2)*H[0, z]^2)/3 + 
           ((-32*(-18 + 70*z - 179*z^2 + 113*z^3))/(27*z) + 
             (64*(-2 + 4*z + 5*z^2)*H[0, z])/9)*H[1, z] - 
           (32*(10 - 20*z + 11*z^2)*H[1, z]^2)/9 - 
           (32*(5 + 10*z + 6*z^2)*H[0, -1, z])/3 - 
           (64*(-2 - 14*z + 5*z^2)*H[0, 1, z])/9 + 
           ((32*(-4 + 3*z - 181*z^2 + 105*z^3))/(9*z) - 
             (32*(1 + 2*z + 4*z^2)*H[-1, z])/3 + (128*(-5 + z)*z*H[0, z])/3 - 
             (32*(-1 + 2*z)*H[1, z])/3)*Log[Q2/mu2] - 
           (64*(-2 + z)*z*Log[Q2/mu2]^2)/3)) + 
       CF*NF*TF*((2897136 - 54088421*z - 174491374*z^2 + 233065584*z^3)/
          (24300*z) + (4*(463 + 12302*z + 356*z^2)*z5)/3 + 
         ((2*(-82332 - 2314435*z - 15858079*z^2 + 16626324*z^3))/(6075*z) + 
           (8*(3481 - 1506*z - 757887*z^2 - 1033247*z^3 - 163566*z^4 + 
              132156*z^5)*H[-1, z])/(675*z^2) - 
           (4*(638 - 6880*z - 85585*z^2 - 24810*z^3 + 79195*z^4 + 29088*z^5)*
             H[-1, z]^2)/(225*z^2) + (8*(4 + 160*z - 505*z^2 + 2030*z^3 + 
              3180*z^4 + 144*z^5)*H[-1, z]^3)/(45*z^2) - 
           (4*(89 + 178*z + 106*z^2)*H[-1, z]^4)/9)*H[0, z] + 
         ((-25848 - 334411*z + 6805949*z^2 + 926802*z^3 - 1585872*z^4)/
            (2025*z) + (4*(1198 - 3500*z - 147125*z^2 - 204075*z^3 - 
              21550*z^4 + 49248*z^5)*H[-1, z])/(225*z^2) - 
           (4*(6 + 64*z + 549*z^2 + 1267*z^3 + 1091*z^4 + 216*z^5)*
             H[-1, z]^2)/(3*z^2) + (16*(167 + 334*z + 196*z^2)*H[-1, z]^3)/9)*
          H[0, z]^2 + ((-8640 + 90485*z + 942170*z^2 - 1131720*z^3 - 
             590976*z^4)/(2025*z) + (4*(36 + 320*z + 2985*z^2 + 5560*z^3 + 
              5190*z^4 + 1296*z^5)*H[-1, z])/(45*z^2) - 
           (4*(121 + 242*z + 138*z^2)*H[-1, z]^2)/3)*H[0, z]^3 + 
         ((-2045 - 2330*z - 19260*z^2 - 5184*z^3)/135 + 
           2*(23 + 46*z + 30*z^2)*H[-1, z])*H[0, z]^4 + 
         (2*(45 + 146*z)*H[0, z]^5)/45 + 
         ((2*(66974 - 5471951*z - 18941999*z^2 + 25171176*z^3))/(6075*z) + 
           (2*(6104 - 145171*z - 143044*z^2 + 181286*z^3)*H[0, z])/(405*z) - 
           (4*(-644 + 18583*z - 30638*z^2 + 25684*z^3)*H[0, z]^2)/(135*z) - 
           (4*(-36 + 520*z + 3985*z^2 - 1970*z^3 - 1850*z^4 + 1296*z^5)*
             H[0, z]^3)/(135*z^2) + 2*(13 - 26*z + 10*z^2)*H[0, z]^4)*
          H[1, z] + ((2324 - 69101*z - 562724*z^2 + 569286*z^3)/(405*z) + 
           (2*(-176 - 459*z + 5730*z^2 - 10663*z^3 + 2376*z^4)*H[0, z])/
            (27*z) - (4*(-96 - 400*z - 8310*z^2 - 4545*z^3 + 11110*z^4 + 
              3456*z^5)*H[0, z]^2)/(45*z^2) + (4*(107 - 214*z + 46*z^2)*
             H[0, z]^3)/9)*H[1, z]^2 + 
         ((-4*(196 - 508*z - 634*z^2 + 2667*z^3))/(81*z) - 
           (4*(-176 + 495*z - 2172*z^2 + 2408*z^3)*H[0, z])/(27*z) + 
           (32*(13 - 26*z + 5*z^2)*H[0, z]^2)/9)*H[1, z]^3 + 
         ((-2*(-92 + 131*z - 685*z^2 + 852*z^3))/(27*z) - 
           (34*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z]^4 + 
         ((-8*(3481 - 1506*z - 757887*z^2 - 1033247*z^3 - 163566*z^4 + 
              132156*z^5))/(675*z^2) + (8*(638 - 6880*z - 85585*z^2 - 
              24810*z^3 + 79195*z^4 + 29088*z^5)*H[-1, z])/(225*z^2) - 
           (8*(4 + 160*z - 505*z^2 + 2030*z^3 + 3180*z^4 + 144*z^5)*
             H[-1, z]^2)/(15*z^2) + (16*(89 + 178*z + 106*z^2)*H[-1, z]^3)/
            9 + ((-8*(638 - 3980*z - 17845*z^2 - 189685*z^3 - 85085*z^4 + 
                20160*z^5))/(225*z^2) + (16*(26 + 160*z + 3065*z^2 + 
                4375*z^3 + 2605*z^4 + 936*z^5)*H[-1, z])/(15*z^2) - 
             16*(83 + 166*z + 98*z^2)*H[-1, z]^2)*H[0, z] + 
           ((4*(-20 - 320*z - 4195*z^2 + 5100*z^3 + 6240*z^4 + 864*z^5))/
              (15*z^2) - (16*(17 + 34*z + 22*z^2)*H[-1, z])/3)*H[0, z]^2 + 
           (8*(-23 + 178*z + 60*z^2)*H[0, z]^3)/9 + 
           ((64*(-3 - 475*z^2 + 285*z^3 + 10*z^4 + 108*z^5)*H[0, z])/
              (15*z^2) - 16*(17 - 34*z + 26*z^2)*H[0, z]^2)*H[1, z] - 
           (128*(11 - 22*z + 13*z^2)*H[0, z]*H[1, z]^2)/3)*H[0, -1, z] + 
         ((16*(2 - 80*z + 95*z^2 + 1100*z^3 + 665*z^4))/(15*z^2) + 
           (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (8*(51 - 82*z + 116*z^2)*
             H[0, z])/3 + (32*(17 - 34*z + 22*z^2)*H[1, z])/3)*
          H[0, -1, z]^2 + ((2*(-64288 - 141641*z - 5107136*z^2 + 139492*z^3))/
            (2025*z) + (8*(638 - 600*z - 62025*z^2 - 167800*z^3 - 85575*z^4 + 
              29088*z^5)*H[-1, z])/(225*z^2) - 
           (8*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 288*z^5)*
             H[-1, z]^2)/(3*z^2) + (16*(125 + 250*z + 154*z^2)*H[-1, z]^3)/
            3 + ((4*(-1432 + 35513*z - 78964*z^2 - 56531*z^3 + 11880*z^4))/
              (135*z) + (16*(4 + 755*z^2 + 880*z^3 + 460*z^4 + 144*z^5)*H[-1, 
                z])/(15*z^2) - (16*(47 + 94*z + 70*z^2)*H[-1, z]^2)/3)*
            H[0, z] + ((-4*(36 - 520*z - 25*z^2 + 19520*z^3 + 28730*z^4 + 
                5616*z^5))/(45*z^2) + (16*(107 + 358*z + 286*z^2)*H[-1, z])/
              3)*H[0, z]^2 - (32*(40 + 39*z + 31*z^2)*H[0, z]^3)/9 + 
           ((-8*(72 + 23*z - 361*z^2 - 143*z^3 + 792*z^4))/(9*z) + 
             (8*(-192 + 80*z - 20025*z^2 + 4530*z^3 + 7690*z^4 + 6912*z^5)*H[
                0, z])/(45*z^2) - (8*(91 - 182*z + 110*z^2)*H[0, z]^2)/3)*
            H[1, z] + ((4*(-1 - 22*z + 6*z^2))/3 - (8*(173 - 346*z + 178*z^2)*
               H[0, z])/3)*H[1, z]^2 + (32*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
           ((64*(-3 - 475*z^2 + 285*z^3 + 10*z^4 + 108*z^5))/(15*z^2) - 
             (64*(45 + 46*z^2)*H[0, z])/3 - (256*(11 - 22*z + 13*z^2)*H[1, 
                z])/3)*H[0, -1, z])*H[0, 1, z] + 
         ((-16*(-48 - 140*z - 5865*z^2 - 975*z^3 + 5510*z^4 + 1728*z^5))/
            (45*z^2) + (32*(1 + 2*z + 2*z^2)*H[-1, z])/3 - 
           (8*(287 + 558*z + 638*z^2)*H[0, z])/3 + 
           (320*(2 - 4*z + z^2)*H[1, z])/3)*H[0, 1, z]^2 + 
         ((-8*(638 - 6880*z - 85585*z^2 - 24810*z^3 + 79195*z^4 + 29088*z^5))/
            (225*z^2) + (16*(4 + 160*z - 505*z^2 + 2030*z^3 + 3180*z^4 + 
              144*z^5)*H[-1, z])/(15*z^2) - (16*(89 + 178*z + 106*z^2)*
             H[-1, z]^2)/3 + ((-16*(30 + 3255*z^2 + 6575*z^3 + 3935*z^4 + 
                936*z^5))/(15*z^2) + (32*(245 + 490*z + 286*z^2)*H[-1, z])/3)*
            H[0, z] - (8*(-95 + 282*z + 144*z^2)*H[0, z]^2)/3 - 
           (64*(17 - 34*z + 22*z^2)*H[0, z]*H[1, z])/3 - 
           (32*(-49 + 246*z + 38*z^2)*H[0, -1, z])/3 + 
           (64*(17 - 34*z + 22*z^2)*H[0, 1, z])/3)*H[0, -1, -1, z] + 
         ((-8*(638 - 600*z - 62025*z^2 - 167800*z^3 - 85575*z^4 + 29088*z^5))/
            (225*z^2) + (16*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 
              288*z^5)*H[-1, z])/(3*z^2) - 16*(125 + 250*z + 154*z^2)*
            H[-1, z]^2 + ((-16*(-8 - 1145*z^2 + 2020*z^3 + 500*z^4 + 
                576*z^5))/(15*z^2) + (32*(47 + 94*z + 70*z^2)*H[-1, z])/3)*
            H[0, z] - (64*(14 + 115*z + 52*z^2)*H[0, z]^2)/3 + 
           (256*(11 - 22*z + 13*z^2)*H[0, z]*H[1, z])/3 - 
           (64*(17 - 34*z + 22*z^2)*H[0, -1, z])/3 - 
           (256*(10 - 20*z + 11*z^2)*H[0, 1, z])/3)*H[0, -1, 1, z] + 
         ((-8*(-78 + 4460*z - 111435*z^2 + 175295*z^3 + 148620*z^4 + 
              8928*z^5))/(225*z^2) - (16*(22 + 3385*z^2 + 2415*z^3 - 
              245*z^4 + 792*z^5)*H[-1, z])/(15*z^2) + 
           (64*(41 + 82*z + 49*z^2)*H[-1, z]^2)/3 + 
           ((-8*(-4 - 320*z - 2245*z^2 + 13300*z^3 + 9890*z^4 + 1872*z^5))/
              (15*z^2) + (16*(319 + 638*z + 422*z^2)*H[-1, z])/3)*H[0, z] - 
           (8*(279 + 574*z + 274*z^2)*H[0, z]^2)/3 + 
           ((-128*(-3 - 475*z^2 + 285*z^3 + 10*z^4 + 108*z^5))/(15*z^2) + 
             (32*(47 - 94*z + 70*z^2)*H[0, z])/3)*H[1, z] + 
           (256*(11 - 22*z + 13*z^2)*H[1, z]^2)/3 - 
           (16*(163 - 514*z + 44*z^2)*H[0, -1, z])/3 + 
           (32*(129 + 102*z + 106*z^2)*H[0, 1, z])/3)*H[0, 0, -1, z] + 
         ((-4*(-8240 + 159295*z - 883280*z^2 - 621015*z^3 + 352728*z^4))/
            (675*z) + (16*(22 + 80*z + 2710*z^2 + 2915*z^3 + 1085*z^4 + 
              792*z^5)*H[-1, z])/(15*z^2) - 8*(121 + 242*z + 138*z^2)*
            H[-1, z]^2 + ((16*(18 - 260*z + 1510*z^2 + 23125*z^3 + 
                15795*z^4 + 5832*z^5))/(45*z^2) - (32*(175 + 638*z + 506*z^2)*
               H[-1, z])/3)*H[0, z] + (8*(165 + 658*z + 10*z^2)*H[0, z]^2)/
            3 + ((8*(-128 - 645*z - 1422*z^2 + 2348*z^3))/(9*z) + 
             (1040*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 
           (16*(49 - 98*z + 74*z^2)*H[1, z]^2)/3 + 
           (32*(68 - 68*z + 87*z^2)*H[0, -1, z])/3 - 
           (64*(39 + 49*z + 11*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
         ((-8*(638 - 600*z - 62025*z^2 - 167800*z^3 - 85575*z^4 + 29088*z^5))/
            (225*z^2) + (16*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 
              288*z^5)*H[-1, z])/(3*z^2) - 16*(125 + 250*z + 154*z^2)*
            H[-1, z]^2 + ((-16*(-8 - 1145*z^2 + 2020*z^3 + 500*z^4 + 
                576*z^5))/(15*z^2) + (32*(47 + 94*z + 70*z^2)*H[-1, z])/3)*
            H[0, z] - (64*(14 + 115*z + 52*z^2)*H[0, z]^2)/3 + 
           (256*(11 - 22*z + 13*z^2)*H[0, z]*H[1, z])/3 - 
           (64*(17 - 34*z + 22*z^2)*H[0, -1, z])/3 + 
           (64*(39 - 82*z + 42*z^2)*H[0, 1, z])/3)*H[0, 1, -1, z] + 
         ((4*(5056 + 5422*z - 83498*z^2 - 35619*z^3 + 35640*z^4))/(135*z) + 
           (16*(4 + 845*z^2 + 1030*z^3 + 520*z^4 + 144*z^5)*H[-1, z])/
            (15*z^2) - 32*(9 + 18*z + 14*z^2)*H[-1, z]^2 + 
           ((-8*(-64 + 320*z - 7175*z^2 + 2200*z^3 + 3910*z^4 + 2304*z^5))/
              (15*z^2) + 160*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z] + 
           (16*(189 + 326*z + 335*z^2)*H[0, z]^2)/3 + 
           ((16*(8 + 15*z - 30*z^2 + 22*z^3))/(9*z) + 
             (32*(97 - 194*z + 110*z^2)*H[0, z])/3)*H[1, z] + 
           40*(1 - 2*z + 2*z^2)*H[1, z]^2 + (256*(11 - 22*z + 13*z^2)*
             H[0, -1, z])/3 - (64*(22 - 38*z + 11*z^2)*H[0, 1, z])/3)*
          H[0, 1, 1, z] + ((-16*(4 + 160*z - 505*z^2 + 2030*z^3 + 3180*z^4 + 
              144*z^5))/(15*z^2) + (32*(89 + 178*z + 106*z^2)*H[-1, z])/3 - 
           (64*(147 + 122*z + 124*z^2)*H[0, z])/3)*H[0, -1, -1, -1, z] + 
         ((-16*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 288*z^5))/
            (3*z^2) + 32*(125 + 250*z + 154*z^2)*H[-1, z] - 
           (32*(13 + 162*z + 26*z^2)*H[0, z])/3)*H[0, -1, -1, 1, z] + 
         ((16*(-6 - 80*z - 1015*z^2 + 765*z^3 + 1105*z^4 + 72*z^5))/
            (15*z^2) + (16*(13 + 26*z + 2*z^2)*H[-1, z])/3 + 
           (64*(103 + 148*z + 191*z^2)*H[0, z])/3 + 
           (256*(1 - 2*z + 2*z^2)*H[1, z])/3)*H[0, -1, 0, 1, z] + 
         ((-16*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 288*z^5))/
            (3*z^2) + 32*(125 + 250*z + 154*z^2)*H[-1, z] - 
           (32*(13 + 162*z + 26*z^2)*H[0, z])/3)*H[0, -1, 1, -1, z] + 
         ((-16*(4 + 845*z^2 + 1030*z^3 + 520*z^4 + 144*z^5))/(15*z^2) + 
           64*(9 + 18*z + 14*z^2)*H[-1, z] - (32*(103 - 146*z + 134*z^2)*
             H[0, z])/3)*H[0, -1, 1, 1, z] + 
         ((16*(22 + 3385*z^2 + 2415*z^3 - 245*z^4 + 792*z^5))/(15*z^2) - 
           (128*(41 + 82*z + 49*z^2)*H[-1, z])/3 - 
           (16*(409 + 82*z + 398*z^2)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
         ((-16*(22 + 80*z + 2710*z^2 + 2915*z^3 + 1085*z^4 + 792*z^5))/
            (15*z^2) + 16*(121 + 242*z + 138*z^2)*H[-1, z] + 
           (128*(77 + 183*z + 155*z^2)*H[0, z])/3)*H[0, 0, -1, 1, z] + 
         ((8*(12 - 320*z + 2865*z^2 + 19040*z^3 + 5760*z^4 + 1728*z^5))/
            (15*z^2) - 64*(41 + 82*z + 60*z^2)*H[-1, z] + 
           (16*(427 + 790*z + 148*z^2)*H[0, z])/3 + 128*(1 - 2*z + 2*z^2)*
            H[1, z])*H[0, 0, 0, -1, z] + 
         ((-8*(36 - 520*z + 6215*z^2 + 77660*z^3 + 24550*z^4 + 16416*z^5))/
            (45*z^2) + (64*(131 + 406*z + 304*z^2)*H[-1, z])/3 + 
           (16*(-73 - 986*z + 192*z^2)*H[0, z])/3 + 64*(7 - 14*z + 2*z^2)*
            H[1, z])*H[0, 0, 0, 1, z] + 
         ((-16*(22 + 80*z + 2710*z^2 + 2915*z^3 + 1085*z^4 + 792*z^5))/
            (15*z^2) + 16*(121 + 242*z + 138*z^2)*H[-1, z] + 
           (128*(77 + 183*z + 155*z^2)*H[0, z])/3)*H[0, 0, 1, -1, z] + 
         ((8*(-192 + 960*z - 21375*z^2 + 750*z^3 + 9260*z^4 + 6048*z^5))/
            (45*z^2) + (32*(11 + 22*z + 10*z^2)*H[-1, z])/3 - 
           (32*(23 + 72*z + 35*z^2)*H[0, z])/3 - (16*(119 - 238*z + 94*z^2)*
             H[1, z])/3)*H[0, 0, 1, 1, z] + 
         ((-16*(8 + 32*z + 1145*z^2 + 1404*z^3 + 634*z^4 + 288*z^5))/
            (3*z^2) + 32*(125 + 250*z + 154*z^2)*H[-1, z] - 
           (32*(13 + 162*z + 26*z^2)*H[0, z])/3)*H[0, 1, -1, -1, z] + 
         ((-16*(4 + 845*z^2 + 1030*z^3 + 520*z^4 + 144*z^5))/(15*z^2) + 
           64*(9 + 18*z + 14*z^2)*H[-1, z] - (32*(103 - 146*z + 134*z^2)*
             H[0, z])/3)*H[0, 1, -1, 1, z] + 
         ((-16*(4 + 845*z^2 + 1030*z^3 + 520*z^4 + 144*z^5))/(15*z^2) + 
           64*(9 + 18*z + 14*z^2)*H[-1, z] - (32*(103 - 146*z + 134*z^2)*
             H[0, z])/3)*H[0, 1, 1, -1, z] + 
         ((-16*(112 - 43*z - 196*z^2 + 739*z^3))/(9*z) + 
           (512*(1 + 2*z + 2*z^2)*H[-1, z])/3 - 16*(59 - 210*z + 96*z^2)*
            H[0, z] - 160*(1 - 2*z + 2*z^2)*H[1, z])*H[0, 1, 1, 1, z] - 
         (32*(89 + 178*z + 106*z^2)*H[0, -1, -1, -1, -1, z])/3 - 
         32*(125 + 250*z + 154*z^2)*H[0, -1, -1, -1, 1, z] - 
         (16*(281 - 510*z + 390*z^2)*H[0, -1, -1, 0, 1, z])/3 - 
         32*(125 + 250*z + 154*z^2)*H[0, -1, -1, 1, -1, z] - 
         64*(9 + 18*z + 14*z^2)*H[0, -1, -1, 1, 1, z] + 
         (64*(-51 + 242*z + 34*z^2)*H[0, -1, 0, -1, -1, z])/3 - 
         (16*(13 + 26*z + 2*z^2)*H[0, -1, 0, -1, 1, z])/3 - 
         (16*(13 + 26*z + 2*z^2)*H[0, -1, 0, 1, -1, z])/3 + 
         (128*(64 - 126*z + 71*z^2)*H[0, -1, 0, 1, 1, z])/3 - 
         32*(125 + 250*z + 154*z^2)*H[0, -1, 1, -1, -1, z] - 
         64*(9 + 18*z + 14*z^2)*H[0, -1, 1, -1, 1, z] + 
         (64*(79 - 162*z + 86*z^2)*H[0, -1, 1, 0, 1, z])/3 - 
         64*(9 + 18*z + 14*z^2)*H[0, -1, 1, 1, -1, z] - 
         (512*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, 1, z])/3 + 
         (128*(-10 + 324*z + 83*z^2)*H[0, 0, -1, -1, -1, z])/3 - 
         16*(121 + 242*z + 138*z^2)*H[0, 0, -1, -1, 1, z] + 
         (16*(253 - 1070*z + 20*z^2)*H[0, 0, -1, 0, -1, z])/3 - 
         (32*(469 + 550*z + 590*z^2)*H[0, 0, -1, 0, 1, z])/3 - 
         16*(121 + 242*z + 138*z^2)*H[0, 0, -1, 1, -1, z] + 
         (32*(305 - 670*z + 334*z^2)*H[0, 0, -1, 1, 1, z])/3 + 
         16*(417 - 742*z + 260*z^2)*H[0, 0, 0, -1, -1, z] - 
         (32*(865 + 890*z + 1211*z^2)*H[0, 0, 0, -1, 1, z])/3 + 
         (16*(-149 - 842*z + 542*z^2)*H[0, 0, 0, 0, -1, z])/3 - 
         (16*(93 - 1114*z + 442*z^2)*H[0, 0, 0, 0, 1, z])/3 - 
         (32*(865 + 890*z + 1211*z^2)*H[0, 0, 0, 1, -1, z])/3 + 
         (32*(803 + 1782*z + 1005*z^2)*H[0, 0, 0, 1, 1, z])/3 - 
         16*(121 + 242*z + 138*z^2)*H[0, 0, 1, -1, -1, z] - 
         (32*(11 + 22*z + 10*z^2)*H[0, 0, 1, -1, 1, z])/3 - 
         (32*(201 + 26*z + 201*z^2)*H[0, 0, 1, 0, -1, z])/3 + 
         (16*(945 + 1978*z + 1274*z^2)*H[0, 0, 1, 0, 1, z])/3 - 
         (32*(327 - 626*z + 354*z^2)*H[0, 0, 1, 1, -1, z])/3 + 
         (32*(133 - 286*z + 27*z^2)*H[0, 0, 1, 1, 1, z])/3 - 
         32*(125 + 250*z + 154*z^2)*H[0, 1, -1, -1, -1, z] - 
         64*(9 + 18*z + 14*z^2)*H[0, 1, -1, -1, 1, z] - 
         64*(9 + 18*z + 14*z^2)*H[0, 1, -1, 1, -1, z] - 
         (512*(1 + 2*z + 2*z^2)*H[0, 1, -1, 1, 1, z])/3 - 
         (64*(79 - 162*z + 86*z^2)*H[0, 1, 0, 1, -1, z])/3 - 
         (16*(-43 + 2*z + 38*z^2)*H[0, 1, 0, 1, 1, z])/3 - 
         64*(9 + 18*z + 14*z^2)*H[0, 1, 1, -1, -1, z] - 
         (512*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, 1, z])/3 - 
         (512*(1 + 2*z + 2*z^2)*H[0, 1, 1, 1, -1, z])/3 + 
         32*(8 + 30*z + z^2)*H[0, 1, 1, 1, 1, z] + 
         ((-2*(-7536 - 41119*z - 66281*z^2 + 137736*z^3))/(135*z) + 
           ((4*(192 + 10965*z + 17994*z^2 + 18806*z^3))/(135*z) - 
             (16*(28 + 12*z - 4941*z^2 - 6386*z^3 - 783*z^4 + 1008*z^5)*H[-1, 
                z])/(45*z^2) + (8*(4 + 80*z - 125*z^2 + 690*z^3 + 1140*z^4 + 
                144*z^5)*H[-1, z]^2)/(15*z^2) - (64*(5 + 10*z + 6*z^2)*
               H[-1, z]^3)/3)*H[0, z] + ((2*(48 - 2089*z - 23994*z^2 + 
                24098*z^3 + 4032*z^4))/(45*z) - (16*(2 + 20*z + 70*z^2 + 
                205*z^3 + 255*z^4 + 72*z^5)*H[-1, z])/(15*z^2) + 
             24*(5 + 10*z + 6*z^2)*H[-1, z]^2)*H[0, z]^2 + 
           ((32*(60 - 145*z + 605*z^2 + 36*z^3))/45 - 
             (32*(5 + 10*z + 8*z^2)*H[-1, z])/3)*H[0, z]^3 - 
           (2*(11 + 38*z)*H[0, z]^4)/3 + ((-2*(2848 - 33387*z - 2598*z^2 + 
                25172*z^3))/(135*z) + (8*(64 + 292*z - 1634*z^2 + 1861*z^3)*H[
                0, z])/(9*z) + (16*(-4 + 85*z - 158*z^2 + 119*z^3)*H[0, z]^2)/
              (3*z) + (16*(1 - 2*z + 6*z^2)*H[0, z]^3)/3)*H[1, z] + 
           ((4*(64 + 121*z - 908*z^2 + 1225*z^3))/(9*z) + 
             (4*(-16 + 49*z - 216*z^2 + 232*z^3)*H[0, z])/z + 
             16*(3 - 6*z + 8*z^2)*H[0, z]^2)*H[1, z]^2 + 
           ((4*(-16 + 47*z - 192*z^2 + 216*z^3))/(3*z) + 48*(1 - 2*z + 2*z^2)*
              H[0, z])*H[1, z]^3 + (16*(1 - 2*z + 2*z^2)*H[1, z]^4)/3 + 
           ((16*(28 + 12*z - 4941*z^2 - 6386*z^3 - 783*z^4 + 1008*z^5))/
              (45*z^2) - (16*(4 + 80*z - 125*z^2 + 690*z^3 + 1140*z^4 + 
                144*z^5)*H[-1, z])/(15*z^2) + 64*(5 + 10*z + 6*z^2)*
              H[-1, z]^2 + ((-32*(-2 - 20*z - 410*z^2 - 60*z^3 + 315*z^4))/
                (15*z^2) - 32*(5 + 10*z + 6*z^2)*H[-1, z])*H[0, z] + 
             32*(2 - 2*z + z^2)*H[0, z]^2 + 192*(1 - 2*z + 2*z^2)*H[0, z]*
              H[1, z])*H[0, -1, z] - 32*(-5 + 14*z + 2*z^2)*H[0, -1, z]^2 + 
           ((4*(-592 - 2119*z + 15326*z^2 + 3628*z^3))/(45*z) - 
             (16*(4 + 615*z^2 + 610*z^3 + 240*z^4 + 144*z^5)*H[-1, z])/
              (15*z^2) + 32*(7 + 14*z + 10*z^2)*H[-1, z]^2 + 
             ((16*(8 - 136*z + 53*z^2 + 262*z^3))/(3*z) - 128*(1 + 2*z + 
                 2*z^2)*H[-1, z])*H[0, z] + 64*(2 - z + 3*z^2)*H[0, z]^2 + 
             ((16*(19 - 32*z + 44*z^2))/3 - 64*(-1 + 2*z)*H[0, z])*H[1, z] - 
             32*(1 - 2*z + 2*z^2)*H[1, z]^2 + 192*(1 - 2*z + 2*z^2)*
              H[0, -1, z])*H[0, 1, z] + 16*(7 - 14*z + 8*z^2)*H[0, 1, z]^2 + 
           ((16*(4 + 80*z - 125*z^2 + 690*z^3 + 1140*z^4 + 144*z^5))/
              (15*z^2) - 128*(5 + 10*z + 6*z^2)*H[-1, z] + 
             32*(-5 + 38*z + 10*z^2)*H[0, z])*H[0, -1, -1, z] + 
           ((16*(4 + 615*z^2 + 610*z^3 + 240*z^4 + 144*z^5))/(15*z^2) - 
             64*(7 + 14*z + 10*z^2)*H[-1, z] - 64*(1 - 10*z + 2*z^2)*H[0, z])*
            H[0, -1, 1, z] + ((32*(-2 - 20*z - 750*z^2 + 85*z^3 + 885*z^4 + 
                72*z^5))/(15*z^2) - 32*(5 + 10*z + 6*z^2)*H[-1, z] + 
             128*(4 + 6*z + 5*z^2)*H[0, z] - 384*(1 - 2*z + 2*z^2)*H[1, z])*
            H[0, 0, -1, z] + ((8*(-80 + 1305*z + 590*z^2 - 1300*z^3 + 
                288*z^4))/(15*z) - 32*(3 + 6*z + 2*z^2)*H[-1, z] - 
             64*(11 + 13*z + 9*z^2)*H[0, z] - 64*(5 - 10*z + 6*z^2)*H[1, z])*
            H[0, 0, 1, z] + ((16*(4 + 615*z^2 + 610*z^3 + 240*z^4 + 144*z^5))/
              (15*z^2) - 64*(7 + 14*z + 10*z^2)*H[-1, z] - 
             64*(1 - 10*z + 2*z^2)*H[0, z])*H[0, 1, -1, z] + 
           ((8*(48 - 119*z + 202*z^2 + 176*z^3))/(3*z) - 
             128*(1 + 2*z + 2*z^2)*H[-1, z] + 16*(-17 - 38*z + 4*z^2)*
              H[0, z])*H[0, 1, 1, z] + 128*(5 + 10*z + 6*z^2)*
            H[0, -1, -1, -1, z] + 64*(7 + 14*z + 10*z^2)*H[0, -1, -1, 1, z] - 
           32*(13 - 22*z + 22*z^2)*H[0, -1, 0, 1, z] + 64*(7 + 14*z + 10*z^2)*
            H[0, -1, 1, -1, z] + 128*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, z] + 
           32*(5 + 10*z + 6*z^2)*H[0, 0, -1, -1, z] + 32*(3 + 6*z + 2*z^2)*
            H[0, 0, -1, 1, z] - 320*(5 + 4*z + 5*z^2)*H[0, 0, 0, -1, z] + 
           16*(65 + 118*z + 36*z^2)*H[0, 0, 0, 1, z] + 32*(3 + 6*z + 2*z^2)*
            H[0, 0, 1, -1, z] + 64*(3 + z)*(1 + 2*z)*H[0, 0, 1, 1, z] + 
           64*(7 + 14*z + 10*z^2)*H[0, 1, -1, -1, z] + 128*(1 + 2*z + 2*z^2)*
            H[0, 1, -1, 1, z] + 128*(1 + 2*z + 2*z^2)*H[0, 1, 1, -1, z] + 
           16*(-5 - 62*z + 16*z^2)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
         ((48 - 193*z + 536*z^2 - 52*z^3)/(3*z) + 
           ((-2*(-109 - 1126*z + 2320*z^2))/9 - 24*(1 + 2*z + 2*z^2)*
              H[-1, z])*H[0, z] + ((-8*(14 - 49*z + 141*z^2))/3 + 
             8*(1 + 2*z + 2*z^2)*H[-1, z])*H[0, z]^2 + 8*(1 + 4*z)*
            H[0, z]^3 + ((-4*(32 + 191*z - 1078*z^2 + 1052*z^3))/(9*z) - 
             (8*(-16 + 53*z - 232*z^2 + 248*z^3)*H[0, z])/(3*z) - 
             40*(1 - 2*z + 2*z^2)*H[0, z]^2)*H[1, z] + 
           ((-8*(-8 + 30*z - 123*z^2 + 131*z^3))/(3*z) - 48*(1 - 2*z + 2*z^2)*
              H[0, z])*H[1, z]^2 - 16*(1 - 2*z + 2*z^2)*H[1, z]^3 + 
           (24*(1 + 2*z + 2*z^2) - 16*(1 + 2*z + 2*z^2)*H[0, z])*
            H[0, -1, z] + ((-8*(16 - 31*z + 80*z^2 + 66*z^3))/(3*z) + 
             32*(1 + 2*z + 2*z^2)*H[-1, z] + 32*(3 + 6*z + z^2)*H[0, z])*
            H[0, 1, z] - 32*(1 + 2*z + 2*z^2)*H[0, -1, 1, z] + 
           16*(1 + 2*z + 2*z^2)*H[0, 0, -1, z] - 32*(2 + 7*z + z^2)*
            H[0, 0, 1, z] - 32*(1 + 2*z + 2*z^2)*H[0, 1, -1, z] + 
           16*(5 + 14*z)*H[0, 1, 1, z])*Log[Q2/mu2]^2 + 
         ((4*(-5 - 16*z + 10*z^2))/3 + (8*(11 - 40*z + 106*z^2)*H[0, z])/9 - 
           (8*(1 + 4*z)*H[0, z]^2)/3 + ((8*(-8 + 19*z - 104*z^2 + 106*z^3))/
              (9*z) + (32*(1 - 2*z + 2*z^2)*H[0, z])/3)*H[1, z] + 
           (32*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 - 16*(1 + 2*z)*H[0, 1, z])*
          Log[Q2/mu2]^3 + z2^2*((8*(432 - 1633*z + 12305*z^2 + 4916*z^3 + 
              5400*z^4))/(45*z) - (16*(359 + 1870*z + 1324*z^2)*H[-1, z])/
            15 - (128*(17 - 37*z + 49*z^2)*H[0, z])/15 - 
           (16*(301 - 602*z + 248*z^2)*H[1, z])/15 + 
           (24*(19 - 42*z + 44*z^2)*Log[Q2/mu2])/5) + 
         z3*((8*(-1524 + 3178*z - 150323*z^2 + 53319*z^3 + 25812*z^4))/
            (135*z) - (4*(28 + 160*z + 3625*z^2 + 5420*z^3 + 3334*z^4 + 
              1008*z^5)*H[-1, z])/(3*z^2) + (32*(179 + 358*z + 223*z^2)*
             H[-1, z]^2)/3 + ((8*(1645 + 78610*z + 26740*z^2 + 17712*z^3))/
              45 - (16*(617 + 1522*z + 1066*z^2)*H[-1, z])/3)*H[0, z] + 
           (16*(-20 + 127*z + 14*z^2)*H[0, z]^2)/3 + 
           ((4*(-564 + 1120*z - 49985*z^2 + 36040*z^3 - 17270*z^4 + 
                20304*z^5))/(45*z^2) - 32*(83 - 166*z + 98*z^2)*H[0, z])*
            H[1, z] - (32*(142 - 284*z + 167*z^2)*H[1, z]^2)/3 + 
           (8*(83 + 1478*z + 428*z^2)*H[0, -1, z])/3 - 
           (8*(1 + 1470*z + 828*z^2)*H[0, 1, z])/3 + 
           ((-16*(16 + 23*z + 287*z^2 + 150*z^3 + 72*z^4))/(3*z) + 
             64*(11 + 22*z + 15*z^2)*H[-1, z] - 32*z*(49 + 4*z)*H[0, z] + 
             32*(23 - 46*z + 32*z^2)*H[1, z])*Log[Q2/mu2] + 
           64*z^2*Log[Q2/mu2]^2) + 
         z2*((4*(7848 + 433748*z - 3288304*z^2 - 522961*z^3 + 792936*z^4))/
            (2025*z) - (32*(33 + 73*z + 100*z^2)*z3)/3 - 
           (4*(1914 - 8080*z - 209635*z^2 - 360410*z^3 - 91955*z^4 + 
              87264*z^5)*H[-1, z])/(225*z^2) + 
           (4*(84 + 480*z + 10945*z^2 + 16070*z^3 + 9520*z^4 + 3024*z^5)*
             H[-1, z]^2)/(15*z^2) - (8*(839 + 1678*z + 1030*z^2)*H[-1, z]^3)/
            9 + ((4*(840 - 3335*z - 162120*z^2 + 67045*z^3 + 136152*z^4))/
              (225*z) - (16*(38 + 160*z + 5010*z^2 + 6225*z^3 + 3410*z^4 + 
                1368*z^5)*H[-1, z])/(15*z^2) + (32*(181 + 362*z + 224*z^2)*
               H[-1, z]^2)/3)*H[0, z] + ((4*(1065 + 2880*z + 14120*z^2 + 
                3024*z^3))/45 - (8*(227 + 166*z + 22*z^2)*H[-1, z])/3)*
            H[0, z]^2 + (16*(-41 - 122*z + 10*z^2)*H[0, z]^3)/9 + 
           ((8*(-957 - 2720*z + 135840*z^2 - 135915*z^3 + 3770*z^4 + 
                73332*z^5))/(675*z^2) - (8*(-144 - 160*z - 21915*z^2 + 
                1740*z^3 + 13330*z^4 + 5184*z^5)*H[0, z])/(45*z^2) - 
             (256*(7 - 14*z + 8*z^2)*H[0, z]^2)/3)*H[1, z] + 
           ((4*(-12 - 400*z + 4005*z^2 - 4440*z^3 + 2410*z^4 + 432*z^5))/
              (45*z^2) - (8*(29 - 58*z + 34*z^2)*H[0, z])/3)*H[1, z]^2 - 
           (16*(25 - 50*z + 14*z^2)*H[1, z]^3)/9 + 
           ((-16*(-26 - 160*z - 4525*z^2 + 1555*z^3 + 1370*z^4 + 144*z^5))/
              (15*z^2) - (16*(199 + 398*z + 254*z^2)*H[-1, z])/3 - 
             (16*(369 + 446*z + 812*z^2)*H[0, z])/3 + 32*(21 - 42*z + 22*z^2)*
              H[1, z])*H[0, -1, z] + ((16*(-84 - 80*z - 9915*z^2 + 675*z^3 + 
                10985*z^4 + 2808*z^5))/(45*z^2) - 128*z^2*H[-1, z] + 
             (32*(230 + 296*z + 355*z^2)*H[0, z])/3 + 16*(-3 + 6*z + 10*z^2)*
              H[1, z])*H[0, 1, z] + (32*(173 + 118*z + 292*z^2)*
             H[0, -1, -1, z])/3 - 96*(7 - 14*z + 6*z^2)*H[0, -1, 1, z] + 
           (32*(441 + 494*z + 621*z^2)*H[0, 0, -1, z])/3 - 
           64*(60 + 141*z + 97*z^2)*H[0, 0, 1, z] - 96*(7 - 14*z + 6*z^2)*
            H[0, 1, -1, z] - (32*(2 + 3*z)*(-8 + 5*z)*H[0, 1, 1, z])/3 + 
           ((-4*(96 + 801*z - 26558*z^2 + 22238*z^3 + 4032*z^4))/(45*z) + 
             (8*(12 + 80*z + 1105*z^2 + 1910*z^3 + 1620*z^4 + 432*z^5)*H[-1, 
                z])/(15*z^2) - 128*(3 + 6*z + 4*z^2)*H[-1, z]^2 + 
             ((-8*(285 - 930*z + 6320*z^2 + 576*z^3))/15 + 32*(19 + 38*z + 
                 30*z^2)*H[-1, z])*H[0, z] - 8*(-17 - 58*z + 12*z^2)*
              H[0, z]^2 + ((-16*(-2 - 80*z + 525*z^2 - 1435*z^3 + 1390*z^4 + 
                  72*z^5))/(15*z^2) + 256*(-1 + z)^2*H[0, z])*H[1, z] - 
             16*(-3 + 6*z + 2*z^2)*H[1, z]^2 - 32*(5 + 10*z + 2*z^2)*
              H[0, -1, z] - 16*(17 - 58*z + 28*z^2)*H[0, 1, z])*Log[Q2/mu2] + 
           ((16*(11 - 85*z + 157*z^2))/3 - 32*(1 + 2*z + 2*z^2)*H[-1, z] + 
             16*(-3 - 20*z + 8*z^2)*H[0, z] + 96*(1 - 2*z + 2*z^2)*H[1, z])*
            Log[Q2/mu2]^2 - (16*(-1 - 10*z + 4*z^2)*Log[Q2/mu2]^3)/3)))), 
 CgF2D33[z] -> (D33*NF^2*as[MS]^3*
    ((32*(53 - 81*z - 4350*z^2 + 636*z^3 + 4872*z^4))/(225*z*(1 + z)) + 
     ((32*(-53 - 160*z - 2737*z^2 + 8174*z^3 + 24424*z^4 + 13560*z^5))/
        (225*z*(1 + z)^2) - (32*(45 + 188*z + 14892*z^2 + 47426*z^3 + 
          58221*z^4 + 35162*z^5 + 11118*z^6 + 1620*z^7)*H[-1, z])/
        (225*z^2*(1 + z)^2) + (32*(49 + 5410*z^2 + 15660*z^3 + 11065*z^4 + 
          1764*z^5)*H[-1, z]^2)/(225*z^2) - 
       (256*(4 + 14*z + 13*z^2)*H[-1, z]^3)/9)*H[0, z] + 
     ((16*(-98 - 259*z - 14699*z^2 - 20625*z^3 + 6669*z^4 + 19284*z^5 + 
          8028*z^6 + 1620*z^7))/(225*(-1 + z)*z*(1 + z)^2) - 
       (32*(-49 + 147*z - 4432*z^2 + 7254*z^3 + 905*z^4 - 6219*z^5 + 
          3552*z^6 - 3042*z^7 + 1764*z^8)*H[-1, z])/(225*(-1 + z)^3*z^2) + 
       (64*(4 + 14*z + 13*z^2)*H[-1, z]^2)/3)*H[0, z]^2 + 
     ((128*z*(-625 + 1094*z^2 - 172*z^4 - 858*z^6 + 441*z^8))/
        (675*(-1 + z)^3*(1 + z)^3) - (128*(2 + 10*z + 11*z^2)*H[-1, z])/9)*
      H[0, z]^3 - (64*z*(-5 - 4*z^2 + 10*z^4 - 12*z^6 + 3*z^8)*H[0, z]^4)/
      (45*(-1 + z)^4*(1 + z)^4) + ((64*(161 + 1261*z - 9376*z^2 + 7734*z^3))/
        (225*z) + (64*(19 - 104*z + 91*z^2)*H[0, z])/3 + 
       (64*(-7 - 41*z - 54*z^2 + 177*z^3)*H[0, z]^2)/(15*z) - 
       (128*(2 - 10*z + 11*z^2)*H[0, z]^3)/9)*H[1, z] + 
     ((64*(19 - 104*z + 91*z^2))/3 - (32*(-7 - 165*z^2 + 400*z^3 - 405*z^4 + 
          252*z^5)*H[0, z]^2)/(15*z^2))*H[1, z]^2 + 
     (128*(2 - 10*z + 9*z^2)*H[0, z]^2*H[1, z]^3)/3 + 
     z2^2*((64*z*(1264 - 1275*z - 4240*z^2 + 6375*z^3 + 1520*z^4 - 
          10013*z^5 + 5440*z^6 + 6953*z^7 - 6400*z^8 - 1768*z^9 + 2016*z^10))/
        (75*(-1 + z)^4*(1 + z)^4) - (1024*(2 - 10*z + 9*z^2)*H[1, z])/5) + 
     z3*((-32*(84 + 42*z - 2824*z^2 - 2295*z^3 + 4844*z^4 + 6253*z^5 - 
          988*z^6 - 6077*z^7 - 3360*z^8 + 1981*z^9 + 1764*z^10))/
        (45*(-1 + z)^3*z*(1 + z)^3) + (256*(4 + 14*z + 13*z^2)*H[-1, z])/3 + 
       (128*z*(140 - 330*z - 548*z^2 + 1245*z^3 + 232*z^4 - 1841*z^5 + 
          632*z^6 + 1211*z^7 - 788*z^8 - 301*z^9 + 252*z^10)*H[0, z])/
        (15*(-1 + z)^4*(1 + z)^4) + 
       ((128*(-7 - 105*z^2 + 100*z^3 - 75*z^4 + 252*z^5))/(15*z^2) - 
         256*(2 - 10*z + 9*z^2)*H[0, z])*H[1, z] - 256*(2 - 10*z + 9*z^2)*
        H[1, z]^2) + ((32*(45 + 188*z + 14892*z^2 + 47426*z^3 + 58221*z^4 + 
          35162*z^5 + 11118*z^6 + 1620*z^7))/(225*z^2*(1 + z)^2) - 
       (64*(49 + 5410*z^2 + 15660*z^3 + 11065*z^4 + 1764*z^5)*H[-1, z])/
        (225*z^2) + (256*(4 + 14*z + 13*z^2)*H[-1, z]^2)/3 - 
       (64*(49 + 1888*z^2 + 3150*z^3 - 12893*z^4 - 9450*z^5 + 30661*z^6 + 
          9450*z^7 - 27560*z^8 - 3150*z^9 + 8815*z^10)*H[0, z])/
        (225*(-1 + z)^3*z^2*(1 + z)^3) - 
       (128*(17 - 138*z + 421*z^2 - 596*z^3 + 414*z^4 - 126*z^5 + 10*z^6)*
         H[0, z]^2)/(15*(-1 + z)^4) + 256*z*(-2 + 3*z)*H[0, z]*H[1, z])*
      H[0, -1, z] + (128*(-7 + 36*z + 31*z^2)*H[0, -1, z]^2)/15 + 
     ((64*(161 + 1341*z - 2775*z^2 + 224*z^3 + 1029*z^4))/(225*(-1 + z)*z) - 
       (64*(1 + z)*(-49 + 196*z - 3503*z^2 + 17392*z^3 - 35267*z^4 + 
          32968*z^5 - 13621*z^6 + 1764*z^7)*H[-1, z])/(225*(-1 + z)^3*z^2) - 
       (128*(-7 - 41*z - 54*z^2 + 177*z^3)*H[0, z])/(15*z) - 
       (64*(-20 + 230*z - 515*z^2 + 252*z^3)*H[0, z]^2)/15 + 
       ((128*(-7 - 165*z^2 + 400*z^3 - 405*z^4 + 252*z^5)*H[0, z])/(15*z^2) + 
         128*(2 - 10*z + 9*z^2)*H[0, z]^2)*H[1, z] - 256*(2 - 10*z + 9*z^2)*
        H[0, z]*H[1, z]^2 + 256*z*(-2 + 3*z)*H[0, -1, z])*H[0, 1, z] + 
     ((-64*(-7 - 205*z^2 + 540*z^3 - 535*z^4 + 252*z^5))/(15*z^2) + 
       256*(2 - 10*z + 9*z^2)*H[1, z])*H[0, 1, z]^2 + 
     ((64*(49 + 5410*z^2 + 15660*z^3 + 11065*z^4 + 1764*z^5))/(225*z^2) - 
       (512*(4 + 14*z + 13*z^2)*H[-1, z])/3 - 
       (256*(-7 + 36*z + 31*z^2)*H[0, z])/15)*H[0, -1, -1, z] + 
     ((64*(1 + z)*(-49 + 196*z - 3503*z^2 + 17392*z^3 - 35267*z^4 + 
          32968*z^5 - 13621*z^6 + 1764*z^7))/(225*(-1 + z)^3*z^2) - 
       256*z*(-2 + 3*z)*H[0, z])*H[0, -1, 1, z] + 
     ((64*(49 - 362*z^2 + 650*z^3 - 16268*z^4 - 5074*z^5 + 56186*z^6 + 
          8762*z^7 - 58045*z^8 - 6582*z^9 + 19880*z^10 + 1764*z^11))/
        (225*(-1 + z)^3*z^2*(1 + z)^3) - (256*(4 + 14*z + 13*z^2)*H[-1, z])/
        3 + (256*(44 - 100*z + 62*z^2 + 448*z^3 - 463*z^4 - 680*z^5 + 
          835*z^6 + 464*z^7 - 581*z^8 - 116*z^9 + 151*z^10)*H[0, z])/
        (15*(-1 + z)^4*(1 + z)^4) - 512*z*(-2 + 3*z)*H[1, z])*
      H[0, 0, -1, z] + ((64*(1125 - 9025*z + 28200*z^2 - 44824*z^3 + 
          36747*z^4 - 14107*z^5 + 1764*z^6))/(225*(-1 + z)^3) + 
       (512*(-5 + 90*z - 230*z^2 + 126*z^3)*H[0, z])/15 + 
       ((-256*(4 - 14*z + 13*z^2))/3 - 512*(2 - 10*z + 9*z^2)*H[0, z])*
        H[1, z])*H[0, 0, 1, z] + 
     ((64*(1 + z)*(-49 + 196*z - 3503*z^2 + 17392*z^3 - 35267*z^4 + 
          32968*z^5 - 13621*z^6 + 1764*z^7))/(225*(-1 + z)^3*z^2) - 
       256*z*(-2 + 3*z)*H[0, z])*H[0, 1, -1, z] + 
     ((-128*(-7 - 165*z^2 + 400*z^3 - 405*z^4 + 252*z^5)*H[0, z])/(15*z^2) - 
       128*(2 - 10*z + 9*z^2)*H[0, z]^2 + 512*(2 - 10*z + 9*z^2)*H[0, z]*
        H[1, z] - 512*(2 - 10*z + 9*z^2)*H[0, 1, z])*H[0, 1, 1, z] + 
     z2*((-64*(-112 - 77*z + 2710*z^2 + 8028*z^3 - 4014*z^4 - 15805*z^5 + 
          726*z^6 + 7854*z^7 + 810*z^8))/(225*(-1 + z)^2*z*(1 + z)^2) + 
       (32*(-147 + 441*z - 12171*z^2 + 28397*z^3 - 16065*z^4 - 14737*z^5 + 
          26451*z^6 - 17941*z^7 + 5292*z^8)*H[-1, z])/(225*(-1 + z)^3*z^2) - 
       (128*(4 + 14*z + 13*z^2)*H[-1, z]^2)/3 + 
       ((-64*(-210 - 105*z - 9140*z^2 + 13500*z^3 + 22432*z^4 - 41770*z^5 - 
            15476*z^6 + 42020*z^7 - 2094*z^8 - 14125*z^9 + 3528*z^10))/
          (225*(-1 + z)^3*z*(1 + z)^3) + (256*(2 + 10*z + 11*z^2)*H[-1, z])/
          3)*H[0, z] - (64*z*(110 - 285*z + 4*z^2 + 1290*z^3 - 668*z^4 - 
          1988*z^5 + 1328*z^6 + 1358*z^7 - 962*z^8 - 343*z^9 + 252*z^10)*
         H[0, z]^2)/(15*(-1 + z)^4*(1 + z)^4) + 
       ((-32*(-49 - 5410*z^2 + 15660*z^3 - 11065*z^4 + 1764*z^5))/(225*z^2) - 
         (128*(-7 - 225*z^2 + 640*z^3 - 645*z^4 + 252*z^5)*H[0, z])/
          (15*z^2) + 128*(2 - 10*z + 9*z^2)*H[0, z]^2)*H[1, z] + 
       ((128*(4 - 14*z + 13*z^2))/3 + 256*(2 - 10*z + 9*z^2)*H[0, z])*
        H[1, z]^2 + (128*(61 - 458*z + 1454*z^2 - 2264*z^3 + 1841*z^4 - 
          742*z^5 + 116*z^6)*H[0, -1, z])/(15*(-1 + z)^4) + 
       ((128*(-7 - 198*z^2 + 606*z^3 - 611*z^4 + 252*z^5))/(15*z^2) - 
         512*(2 - 10*z + 9*z^2)*H[1, z])*H[0, 1, z] - 256*(2 - 10*z + 9*z^2)*
        H[0, 0, 1, z] + 512*(2 - 10*z + 9*z^2)*H[0, 1, 1, z]) + 
     (512*(4 + 14*z + 13*z^2)*H[0, -1, -1, -1, z])/3 - 
     (256*(27 - 212*z + 777*z^2 - 1432*z^3 + 1403*z^4 - 700*z^5 + 141*z^6)*
       H[0, -1, 0, 1, z])/(15*(-1 + z)^4) + 
     (256*(4 + 14*z + 13*z^2)*H[0, 0, -1, -1, z])/3 - 
     (256*(71 - 140*z + 258*z^2 + 560*z^3 - 1292*z^4 - 840*z^5 + 2134*z^6 + 
        560*z^7 - 1443*z^8 - 140*z^9 + 368*z^10)*H[0, 0, 0, -1, z])/
      (15*(-1 + z)^4*(1 + z)^4) + 
     ((-256*(-10 + 240*z - 1380*z^2 + 3524*z^3 - 4821*z^4 + 3692*z^5 - 
          1499*z^6 + 252*z^7))/(15*(-1 + z)^4) + 512*(2 - 10*z + 9*z^2)*
        H[1, z])*H[0, 0, 0, 1, z] + 
     ((128*(-7 - 165*z^2 + 400*z^3 - 405*z^4 + 252*z^5))/(15*z^2) + 
       512*(2 - 10*z + 9*z^2)*H[0, z] - 512*(2 - 10*z + 9*z^2)*H[1, z])*
      H[0, 0, 1, 1, z] - 512*(2 - 10*z + 9*z^2)*H[0, z]*H[0, 1, 1, 1, z] - 
     256*(2 - 10*z + 9*z^2)*H[0, 0, 0, 1, 1, z] + 256*(2 - 10*z + 9*z^2)*
      H[0, 0, 1, 0, 1, z] + 2048*(2 - 10*z + 9*z^2)*H[0, 0, 1, 1, 1, z] + 
     512*(2 - 10*z + 9*z^2)*H[0, 1, 0, 1, 1, z]))/NA, 
 CgFLA[z] -> -16*NF*TF*(-1 + z)*z*as[MS] + 
   as[MS]^2*(CF*NF*TF*((32*(-1 + z)*(-2 + 6*z + 63*z^2))/(15*z) + 
       (32*z*(5 + 12*z^2)*z2)/15 + (16*(-4 - 13*z - 78*z^2 + 36*z^3)*H[0, z])/
        (15*z) + (64*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z]*H[0, z])/
        (15*z^2) - (64*z*(5 + 3*z^2)*H[0, z]^2)/15 + 16*(-1 + z)*(1 + 4*z)*
        H[1, z] - (64*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, -1, z])/
        (15*z^2) - 32*z*H[0, 1, z] + (-16*(-1 + z)*(1 + 2*z) + 32*z*H[0, z])*
        Log[Q2/mu2]) + CA*NF*TF*((-32*(-1 + z)*(-1 + 2*z + 53*z^2))/(9*z) + 
       64*(-2 + z)*z*z2 - 32*(-1 - 8*z + 13*z^2)*H[0, z] + 
       64*z*(1 + z)*H[-1, z]*H[0, z] + 96*z*H[0, z]^2 + 
       ((-32*(-1 + z)*(-1 + 2*z + 29*z^2))/(3*z) - 64*(-1 + z)*z*H[0, z])*
        H[1, z] - 32*(-1 + z)*z*H[1, z]^2 - 64*z*(1 + z)*H[0, -1, z] + 
       128*z*H[0, 1, z] + ((32*(-1 + z)*(-1 + 2*z + 17*z^2))/(3*z) - 
         128*z*H[0, z] + 64*(-1 + z)*z*H[1, z])*Log[Q2/mu2])) + 
   as[MS]^3*(CF*NF^2*TF^2*((32*(-1 + z)*(-3986 - 151547*z + 137689*z^2))/
        (2025*z) + (128*z*z2^2)/5 + 
       ((-32*(-448 - 31831*z + 39684*z^2 + 3192*z^3))/(675*z) - 
         (128*(1 + z)*(142 + 38*z + 1297*z^2 - 3012*z^3 + 642*z^4)*H[-1, z])/
          (675*z^2) + (128*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z]^2)/
          (45*z^2))*H[0, z] + 
       ((32*(180 + 6435*z - 17815*z^2 + 2880*z^3 + 1284*z^4))/(675*z) - 
         (128*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(15*z^2))*
        H[0, z]^2 + (32*(75 - 515*z - 240*z^2 + 24*z^3)*H[0, z]^3)/45 - 
       (176*z*H[0, z]^4)/3 + ((32*(-1 + z)*(44 - 4897*z + 1364*z^2))/
          (135*z) + (128*(-1 + z)*(-2 - 23*z + 28*z^2)*H[0, z])/(9*z))*
        H[1, z] + ((64*(-1 + z)^2*(2 + 25*z))/(9*z) - 
         (64*(-1 + z)*z*(1 + 2*z)*H[0, z])/3)*H[1, z]^2 + 
       ((128*(1 + z)*(142 + 38*z + 1297*z^2 - 3012*z^3 + 642*z^4))/
          (675*z^2) - (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/
          (45*z^2) + (256*(1 + 80*z^3 - 30*z^4 + 12*z^5)*H[0, z])/(45*z^2))*
        H[0, -1, z] + ((64*(-16 + 178*z + 173*z^2 + 14*z^3))/(45*z) - 
         (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(45*z^2) - 
         (128*(-3 + 3*z^2 + 2*z^3)*H[0, z])/3 + 
         (256*(-1 + z)*z*(1 + 2*z)*H[1, z])/3)*H[0, 1, z] + 
       (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, -1, -1, z])/(45*z^2) + 
       (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, -1, 1, z])/(45*z^2) - 
       (256*(-1 + 175*z^3 - 60*z^4 + 6*z^5)*H[0, 0, -1, z])/(45*z^2) + 
       ((128*z*(-280 - 105*z + 102*z^2))/45 - 256*z*H[0, z])*H[0, 0, 1, z] + 
       (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, 1, -1, z])/(45*z^2) - 
       (128*(-3 - 2*z + z^2 + 6*z^3)*H[0, 1, 1, z])/3 - 
       256*z*H[0, 0, 1, 1, z] + ((-32*(-1 + z)*(44 - 4897*z + 2474*z^2))/
          (135*z) + ((-64*(4 + 388*z - 397*z^2 + 354*z^3))/(45*z) + 
           (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(45*z^2))*
          H[0, z] - (64*(90 - 265*z - 180*z^2 + 12*z^3)*H[0, z]^2)/45 + 
         128*z*H[0, z]^3 - (128*(-1 + z)^2*(2 + 25*z)*H[1, z])/(9*z) - 
         (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, -1, z])/(45*z^2) + 
         (128*(1 + z)*(-3 + 4*z)*H[0, 1, z])/3 + 256*z*H[0, 0, 1, z])*
        Log[Q2/mu2] + ((64*(-1 + z)*(-2 - 23*z + 28*z^2))/(9*z) - 
         (64*(1 + z)*(-3 + 4*z)*H[0, z])/3 - 64*z*H[0, z]^2)*Log[Q2/mu2]^2 + 
       z3*((128*(-9 + 116*z - 21*z^2 + 12*z^3))/9 + 512*z*H[0, z] - 
         256*z*Log[Q2/mu2]) + 
       z2*((-64*(420 + 5820*z - 8485*z^2 + 4410*z^3 + 1284*z^4))/(675*z) + 
         (128*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(15*z^2) - 
         (128*(90 - 470*z - 195*z^2 + 54*z^3)*H[0, z])/45 + 384*z*H[0, z]^2 - 
         (128*(-1 + z)*(1 + z + z^2 + 21*z^3 + 36*z^4)*H[1, z])/(45*z^2) + 
         ((128*(45 - 25*z - 60*z^2 + 12*z^3))/45 - 256*z*H[0, z])*
          Log[Q2/mu2])) + CA^2*NF*TF*
      ((-8*(-1 + z)*(-55741 - 31471*z + 1098464*z^2))/(405*z) - 1920*z*z5 + 
       z2^2*((-16*z*(360 + 4795*z + 1296*z^2))/75 + (1536*z*(1 + z)*H[-1, z])/
          5) + ((-8*(2513 + 15708*z - 253022*z^2 + 18471*z^3))/(135*z) + 
         (8*(1 + z)*(57 + 1209*z + 3760*z^2 - 2876*z^3 + 342*z^4)*H[-1, z])/
          (45*z^2) - (8*(1 + z)*(3 + z + 305*z^2 + 541*z^3 + 18*z^4)*
           H[-1, z]^2)/(9*z^2) + (128*z*(1 + z)*H[-1, z]^3)/3)*H[0, z] + 
       ((-4*(126 - 2073*z - 49418*z^2 + 96266*z^3 + 342*z^4))/(45*z) + 
         (8*(1 + z)*(5 - 181*z + 189*z^2 + 4169*z^3 + 30*z^4)*H[-1, z])/
          (15*z^2) + (64*(1 + z)*(1 - z + z^2 - 96*z^3 + 6*z^4)*H[-1, z]^2)/
          (15*z^2))*H[0, z]^2 + 
       ((-16*(-8 + 150*z - 2831*z^2 + 660*z^3 + 15*z^4))/(45*z) - 
         (16*(1 + z)*(4 - 4*z + 4*z^2 - 519*z^3 + 24*z^4)*H[-1, z])/(45*z^2))*
        H[0, z]^3 + (8*z*(745 + 24*z^2)*H[0, z]^4)/45 + 
       ((-8*(-1 + z)*(-3222 - 15237*z + 137713*z^2))/(135*z) - 
         (32*(-1 + z)*(-107 + 22*z + 2526*z^2)*H[0, z])/(9*z) - 
         (8*(-1 + z)*(-24 + 115*z + 741*z^2)*H[0, z]^2)/(3*z) + 
         (16*(-1 + z)*(4 + 4*z + 4*z^2 - 141*z^3 + 24*z^4)*H[0, z]^3)/
          (45*z^2))*H[1, z] + ((-32*(-1 + z)*(-56 + 28*z + 1373*z^2))/(9*z) - 
         (32*(-1 + z)*(-7 + 14*z + 213*z^2)*H[0, z])/(3*z) + 
         (16*(-1 + z)^3*(2 + 3*z + 12*z^2)*H[0, z]^2)/(3*z^2))*H[1, z]^2 + 
       ((-32*(-1 + z)*(-6 + 12*z + 185*z^2))/(9*z) - (448*(-1 + z)*z*H[0, z])/
          3)*H[1, z]^3 - 32*(-1 + z)*z*H[1, z]^4 + 
       ((-8*(1 + z)*(57 + 1209*z + 3760*z^2 - 2876*z^3 + 342*z^4))/(45*z^2) + 
         (16*(1 + z)*(3 + z + 305*z^2 + 541*z^3 + 18*z^4)*H[-1, z])/(9*z^2) - 
         128*z*(1 + z)*H[-1, z]^2 + 
         ((-16*(15 - 600*z + 498*z^2 + 11010*z^3 + 3094*z^4))/(45*z^2) - 
           (128*(1 + z)*(2 - 2*z + 2*z^2 - 147*z^3 + 12*z^4)*H[-1, z])/
            (15*z^2))*H[0, z] - (16*(-4 - 425*z^3 + 75*z^4 + 24*z^5)*
           H[0, z]^2)/(15*z^2) - (64*(-1 + z)*(4 + 4*z + 4*z^2 + 39*z^3 + 
            24*z^4)*H[0, z]*H[1, z])/(15*z^2))*H[0, -1, z] + 
       (32*z*(-33 + 20*z)*H[0, -1, z]^2)/3 + 
       ((-16*(-1047 + 1255*z - 1755*z^2 + 14638*z^3))/(45*z) + 
         (16*(1 + z)*(15 - 371*z + 1049*z^2 + 7429*z^3 + 90*z^4)*H[-1, z])/
          (45*z^2) + (128*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 12*z^4)*
           H[-1, z]^2)/(15*z^2) + ((-16*(-8 + 115*z - 598*z^2 + 27*z^3))/
            (3*z) + 256*z*(1 + z)*H[-1, z])*H[0, z] + 
         ((16*(4 + 1240*z^3 + 135*z^4 + 96*z^5))/(15*z^2) - 
           192*z*(1 + z)*H[-1, z])*H[0, z]^2 + ((1408*(-1 + z)*z)/3 - 
           (64*(-1 + z)*(2 - z + 8*z^2 + 15*z^3 + 12*z^4)*H[0, z])/(3*z^2))*
          H[1, z] - (64*(-1 + z)*(4 + 4*z + 4*z^2 + 39*z^3 + 24*z^4)*
           H[0, -1, z])/(15*z^2))*H[0, 1, z] + 
       ((32*(-1 + z)*(2 - z + 8*z^2 + 27*z^3 + 12*z^4))/(3*z^2) + 
         192*z*(1 + z)*H[0, z])*H[0, 1, z]^2 + 
       ((-16*(1 + z)*(3 + z + 305*z^2 + 541*z^3 + 18*z^4))/(9*z^2) + 
         256*z*(1 + z)*H[-1, z] + (64*(4 - 125*z^3 - 370*z^4 + 24*z^5)*
           H[0, z])/(15*z^2))*H[0, -1, -1, z] + 
       ((-16*(1 + z)*(15 - 371*z + 1049*z^2 + 7429*z^3 + 90*z^4))/(45*z^2) - 
         (256*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 12*z^4)*H[-1, z])/
          (15*z^2) + (64*(-4 - 95*z^3 - 45*z^4 + 24*z^5)*H[0, z])/(15*z^2) + 
         192*z*(1 + z)*H[0, z]^2)*H[0, -1, 1, z] + 
       ((-16*(-15 + 672*z - 972*z^2 - 8946*z^3 + 6409*z^4 + 90*z^5))/
          (45*z^2) + (256*(1 + z)*(1 - z + z^2 - 51*z^3 + 6*z^4)*H[-1, z])/
          (15*z^2) + (32*(-4 - 1055*z^3 - 535*z^4 + 24*z^5)*H[0, z])/
          (15*z^2) + (128*(-1 + z)*(4 + 4*z + 4*z^2 + 39*z^3 + 24*z^4)*
           H[1, z])/(15*z^2))*H[0, 0, -1, z] + 
       ((-32*(-24 - 393*z + 3297*z^2 + 251*z^3 + 45*z^4))/(45*z) - 
         (256*(1 + z)*(1 - z + z^2 - 51*z^3 + 6*z^4)*H[-1, z])/(15*z^2) + 
         ((-32*(4 + 945*z^3 + 225*z^4 + 216*z^5))/(15*z^2) + 
           768*z*(1 + z)*H[-1, z])*H[0, z] - 256*(-1 + z)*z*H[1, z])*
        H[0, 0, 1, z] + ((-16*(1 + z)*(15 - 371*z + 1049*z^2 + 7429*z^3 + 
            90*z^4))/(45*z^2) - (256*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 
            12*z^4)*H[-1, z])/(15*z^2) + (64*(-4 - 95*z^3 - 45*z^4 + 24*z^5)*
           H[0, z])/(15*z^2) + 192*z*(1 + z)*H[0, z]^2)*H[0, 1, -1, z] + 
       ((-128*(-1 + 6*z - 95*z^2 + 21*z^3))/(3*z) + 256*z*(1 + z)*H[-1, z] + 
         (64*(-2 + 3*z - 9*z^2 + 77*z^3 + 3*z^4 + 12*z^5)*H[0, z])/(3*z^2) - 
         192*z*(1 + z)*H[0, z]^2)*H[0, 1, 1, z] - 256*z*(1 + z)*
        H[0, -1, -1, -1, z] + (256*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 
          12*z^4)*H[0, -1, -1, 1, z])/(15*z^2) + 
       ((64*z^2)/3 - 384*z*(1 + z)*H[0, z])*H[0, -1, 0, 1, z] + 
       (256*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 12*z^4)*H[0, -1, 1, -1, z])/
        (15*z^2) - 256*z*(1 + z)*H[0, -1, 1, 1, z] - 
       (256*(1 + z)*(1 - z + z^2 - 51*z^3 + 6*z^4)*H[0, 0, -1, -1, z])/
        (15*z^2) + ((256*(1 + z)*(1 - z + z^2 - 51*z^3 + 6*z^4))/(15*z^2) - 
         768*z*(1 + z)*H[0, z])*H[0, 0, -1, 1, z] + 
       (32*(4 + 1375*z^3 + 1335*z^4 + 24*z^5)*H[0, 0, 0, -1, z])/(15*z^2) + 
       ((32*(4 + 965*z^3 + 185*z^4 + 264*z^5))/(15*z^2) - 
         768*z*(1 + z)*H[-1, z])*H[0, 0, 0, 1, z] + 
       ((256*(1 + z)*(1 - z + z^2 - 51*z^3 + 6*z^4))/(15*z^2) - 
         768*z*(1 + z)*H[0, z])*H[0, 0, 1, -1, z] - 
       (64*(-1 + z)*(2 - z + 8*z^2 + 3*z^3 + 12*z^4)*H[0, 0, 1, 1, z])/
        (3*z^2) + (256*(1 + z)*(2 - 2*z + 2*z^2 - 87*z^3 + 12*z^4)*
         H[0, 1, -1, -1, z])/(15*z^2) - 256*z*(1 + z)*H[0, 1, -1, 1, z] - 
       256*z*(1 + z)*H[0, 1, 1, -1, z] + 128*z*(11 + z)*H[0, 1, 1, 1, z] + 
       384*z*(1 + z)*H[0, 0, -1, 0, 1, z] + 768*z*(1 + z)*
        H[0, 0, 0, -1, 1, z] + 768*z*(1 + z)*H[0, 0, 0, 1, -1, z] - 
       1152*z*(1 + z)*H[0, 0, 0, 1, 1, z] - 768*z*(1 + z)*
        H[0, 0, 1, 0, 1, z] + ((32*(-1 + z)*(-13 - 60*z + 680*z^2))/(9*z) + 
         ((32*(4 - 60*z - 1405*z^2 + 2713*z^3))/(9*z) - 
           (64*(1 + z)*(-4 - 8*z + 79*z^2)*H[-1, z])/(3*z) + 
           256*z*(1 + z)*H[-1, z]^2)*H[0, z] + ((64*(6 - 91*z + 18*z^2))/3 - 
           192*z*(1 + z)*H[-1, z])*H[0, z]^2 - (1024*z*H[0, z]^3)/3 + 
         ((32*(-1 + z)*(-93 + 30*z + 1919*z^2))/(9*z) + 
           (64*(-1 + z)*(-6 + 12*z + 137*z^2)*H[0, z])/(3*z) + 
           192*(-1 + z)*z*H[0, z]^2)*H[1, z] + 
         ((32*(-1 + z)*(-6 + 12*z + 161*z^2))/(3*z) + 384*(-1 + z)*z*H[0, z])*
          H[1, z]^2 + 128*(-1 + z)*z*H[1, z]^3 + 
         ((64*(1 + z)*(-4 - 8*z + 79*z^2))/(3*z) - 512*z*(1 + z)*H[-1, z] + 
           128*z*(-5 + 3*z)*H[0, z])*H[0, -1, z] + 
         ((-128*(1 - 6*z + 53*z^2 + z^3))/(3*z) - 256*z*(1 + z)*H[-1, z] - 
           128*z*(11 + z)*H[0, z])*H[0, 1, z] + 512*z*(1 + z)*
          H[0, -1, -1, z] + 256*z*(1 + z)*H[0, -1, 1, z] - 
         128*z*(-13 + 3*z)*H[0, 0, -1, z] - 128*(-3 + z)*z*H[0, 0, 1, z] + 
         256*z*(1 + z)*H[0, 1, -1, z] - 256*z*(5 + z)*H[0, 1, 1, z])*
        Log[Q2/mu2] + ((-16*(-1 + z)*(-65 - 26*z + 1033*z^2))/(9*z) - 
         (64*(1 + 3*z - 47*z^2 + 6*z^3)*H[0, z])/(3*z) + 256*z*H[0, z]^2 + 
         ((-32*(-1 + z)*(-4 + 8*z + 79*z^2))/(3*z) - 128*(-1 + z)*z*H[0, z])*
          H[1, z] - 128*(-1 + z)*z*H[1, z]^2 + 128*z*(3 + z)*H[0, 1, z])*
        Log[Q2/mu2]^2 + z3*((8*(720 - 3696*z - 19350*z^2 + 36577*z^3 + 
            450*z^4))/(45*z) + (128*(1 + z)*(1 - z + z^2 - 56*z^3 + 6*z^4)*
           H[-1, z])/(5*z^2) + ((-32*z*(368 + 47*z + 48*z^2))/3 + 
           384*z*(1 + z)*H[-1, z])*H[0, z] - 
         (32*(-1 + z)*(28 - 2*z + 88*z^2 - 147*z^3 + 168*z^4)*H[1, z])/
          (15*z^2) - 384*z*(1 + z)*H[0, -1, z] + 384*z*(1 + z)*H[0, 1, z] - 
         128*z*Log[Q2/mu2]) + 
       z2*((16*(656 - 35*z - 26353*z^2 + 39898*z^3 + 171*z^4))/(45*z) - 
         192*z*z3 - (8*(1 + z)*(45 - 737*z + 3623*z^2 + 17563*z^3 + 270*z^4)*
           H[-1, z])/(45*z^2) - (64*(1 + z)*(4 - 4*z + 4*z^2 - 189*z^3 + 
            24*z^4)*H[-1, z]^2)/(15*z^2) + 
         ((16*(144 + 579*z - 18672*z^2 + 12427*z^3 + 180*z^4))/(45*z) + 
           (32*(1 + z)*(4 - 4*z + 4*z^2 - 259*z^3 + 24*z^4)*H[-1, z])/
            (5*z^2))*H[0, z] + ((16*z*(-1685 + 250*z + 24*z^2))/15 - 
           192*z*(1 + z)*H[-1, z])*H[0, z]^2 + 
         ((8*(-1 + z)*(3 - 169*z + 641*z^2 + 4043*z^3 + 18*z^4))/(9*z^2) + 
           (32*(-1 + z)*(16 - 14*z + 76*z^2 + 501*z^3 + 96*z^4)*H[0, z])/
            (15*z^2))*H[1, z] + 384*(-1 + z)*z*H[1, z]^2 + 
         ((32*(-12 + 250*z^3 + 55*z^4 + 24*z^5))/(15*z^2) + 
           384*z*(1 + z)*H[0, z])*H[0, -1, z] + 
         ((-32*(-16 + 30*z - 90*z^2 + 850*z^3 + 235*z^4 + 96*z^5))/(15*z^2) - 
           384*z*(1 + z)*H[0, z])*H[0, 1, z] - 384*z*(1 + z)*H[0, 0, -1, z] + 
         768*z*(1 + z)*H[0, 0, 1, z] + ((-64*(-6 - 160*z + 135*z^2))/3 + 
           512*z*(1 + z)*H[-1, z] + 1792*z*H[0, z] - 512*(-1 + z)*z*H[1, z])*
          Log[Q2/mu2] - 512*z*Log[Q2/mu2]^2)) + 
     CF^2*NF*TF*((-32*(-1 + z)*(-261 - 167*z + 8214*z^2))/(75*z) - 
       8000*z*z5 + ((-8*(-2172 - 574*z - 73529*z^2 + 73728*z^3))/(225*z) - 
         (32*(1 + z)*(523 - 543*z - 24127*z^2 - 9318*z^3 + 3198*z^4)*
           H[-1, z])/(225*z^2) + (64*(1 + z)*(11 + 9*z - 654*z^2 + 809*z^3 + 
            66*z^4)*H[-1, z]^2)/(45*z^2) - (256*(1 + z)*(-1 + 2*z)*
           H[-1, z]^3)/3)*H[0, z] + 
       ((4*(880 - 3125*z - 55625*z^2 - 2700*z^3 + 12792*z^4))/(225*z) - 
         (32*(1 + z)*(46 - 22*z - 2090*z^2 + 3*z^3 + 276*z^4)*H[-1, z])/
          (45*z^2) + (32*(1 + z)*(4 - 4*z - 101*z^2 + 216*z^3 + 24*z^4)*
           H[-1, z]^2)/(15*z^2))*H[0, z]^2 + 
       ((8*(96 - 225*z - 2108*z^2 + 1980*z^3 + 1104*z^4))/(135*z) - 
         (128*(1 + z)*(1 - z - 29*z^2 + 39*z^3 + 6*z^4)*H[-1, z])/(45*z^2))*
        H[0, z]^3 + (4*z*(155 + 96*z^2)*H[0, z]^4)/45 + 
       ((-8*(-1 + z)*(-608 + 1043*z + 18552*z^2))/(45*z) - 
         16*(-1 + z)*(13 + 6*z)*H[0, z] - (16*(-1 + z)*(52 - 27*z + 72*z^2)*
           H[0, z]^2)/(15*z) + (128*(-1 + z)*(1 + z - 29*z^2 - 39*z^3 + 
            6*z^4)*H[0, z]^3)/(45*z^2))*H[1, z] + 
       (-8*(-1 + z)*(11 + 16*z) + 64*(-1 + z)*(1 + 2*z)*H[0, z] + 
         (32*(-1 + z)*(13 - 17*z + 88*z^2 + 213*z^3 + 78*z^4)*H[0, z]^2)/
          (15*z^2))*H[1, z]^2 + (80*(-1 + z)*(1 + 2*z)*H[1, z]^3)/3 + 
       ((32*(1 + z)*(523 - 543*z - 24127*z^2 - 9318*z^3 + 3198*z^4))/
          (225*z^2) - (128*(1 + z)*(11 + 9*z - 654*z^2 + 809*z^3 + 66*z^4)*
           H[-1, z])/(45*z^2) + 256*(1 + z)*(-1 + 2*z)*H[-1, z]^2 + 
         ((64*(22 - 954*z^2 - 1995*z^3 - 1327*z^4 + 144*z^5))/(45*z^2) - 
           (128*(1 + z)*(4 - 4*z - 41*z^2 + 96*z^3 + 24*z^4)*H[-1, z])/
            (15*z^2))*H[0, z] - (64*(-2 - 60*z^2 + 285*z^3 + 150*z^4 + 
            12*z^5)*H[0, z]^2)/(15*z^2) - (512*z*H[0, z]^3)/3 - 
         (512*(-1 + z)*(1 + z + z^2 + 21*z^3 + 6*z^4)*H[0, z]*H[1, z])/
          (15*z^2))*H[0, -1, z] + ((-128*z*(31 + 4*z))/3 - 384*z*H[0, z])*
        H[0, -1, z]^2 + ((16*(304 - 2031*z + 6584*z^2 + 1374*z^3))/(45*z) - 
         (128*(1 + z)*(11 - 7*z - 560*z^2 - 842*z^3 + 66*z^4)*H[-1, z])/
          (45*z^2) + (128*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*
           H[-1, z]^2)/(15*z^2) + (32*(-52 + 34*z - 39*z^2 + 192*z^3)*
           H[0, z])/(15*z) + ((32*(4 - 120*z^2 + 265*z^3 + 450*z^4 + 
              132*z^5))/(15*z^2) - 768*z*(1 + z)*H[-1, z])*H[0, z]^2 + 
         (512*z*H[0, z]^3)/3 + (64*(-1 + z)*(1 + 2*z) - 
           (128*(-1 + z)*(13 - 17*z + 88*z^2 + 213*z^3 + 78*z^4)*H[0, z])/
            (15*z^2))*H[1, z] - (512*(-1 + z)*(1 + z + z^2 + 21*z^3 + 6*z^4)*
           H[0, -1, z])/(15*z^2))*H[0, 1, z] + 
       ((64*(-13 + 30*z - 135*z^2 - 170*z^3 + 195*z^4 + 78*z^5))/(15*z^2) + 
         128*z*(7 + 6*z)*H[0, z])*H[0, 1, z]^2 + 
       ((128*(1 + z)*(11 + 9*z - 654*z^2 + 809*z^3 + 66*z^4))/(45*z^2) - 
         512*(1 + z)*(-1 + 2*z)*H[-1, z] + 
         (128*(4 - 45*z^2 + 365*z^3 + 160*z^4 + 24*z^5)*H[0, z])/(15*z^2) + 
         896*z*H[0, z]^2 + 1024*z*H[0, -1, z])*H[0, -1, -1, z] + 
       ((128*(1 + z)*(11 - 7*z - 560*z^2 - 842*z^3 + 66*z^4))/(45*z^2) - 
         (256*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*H[-1, z])/
          (15*z^2) + (512*(-1 + z)*(1 + z + z^2 + 21*z^3 + 6*z^4)*H[0, z])/
          (15*z^2) + 768*z*(1 + z)*H[0, z]^2)*H[0, -1, 1, z] + 
       ((-64*(-2 - 24*z + 204*z^2 - 1903*z^3 - 2933*z^4 + 12*z^5))/(45*z^2) + 
         (128*(1 + z)*(4 - 4*z + 19*z^2 - 24*z^3 + 24*z^4)*H[-1, z])/
          (15*z^2) + (256*(-1 - 60*z^2 + 285*z^3 + 85*z^4 + 6*z^5)*H[0, z])/
          (15*z^2) + 896*z*H[0, z]^2 + (1024*(-1 + z)*(1 + z + z^2 + 21*z^3 + 
            6*z^4)*H[1, z])/(15*z^2) - 256*z*H[0, -1, z])*H[0, 0, -1, z] + 
       ((32*(48 + 21*z - 2449*z^2 - 2852*z^3 + 264*z^4))/(45*z) - 
         (128*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*H[-1, z])/
          (15*z^2) + ((-64*(4 - 120*z^2 + 675*z^3 + 720*z^4 + 288*z^5))/
            (15*z^2) + 3072*z*(1 + z)*H[-1, z])*H[0, z] - 896*z*H[0, z]^2 - 
         256*(-1 + z)*(1 + 2*z)*H[1, z] - 256*z*H[0, -1, z] + 
         512*z*H[0, 1, z])*H[0, 0, 1, z] + 
       ((128*(1 + z)*(11 - 7*z - 560*z^2 - 842*z^3 + 66*z^4))/(45*z^2) - 
         (256*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*H[-1, z])/
          (15*z^2) + (512*(-1 + z)*(1 + z + z^2 + 21*z^3 + 6*z^4)*H[0, z])/
          (15*z^2) + 768*z*(1 + z)*H[0, z]^2)*H[0, 1, -1, z] + 
       (-32*(-4 - 13*z + 6*z^2) + (128*(-13 + 30*z - 105*z^2 - 155*z^3 + 
            135*z^4 + 78*z^5)*H[0, z])/(15*z^2) - 128*z*(7 + 6*z)*H[0, z]^2)*
        H[0, 1, 1, z] + (512*(1 + z)*(-1 + 2*z) - 1024*z*H[0, z])*
        H[0, -1, -1, -1, z] + (256*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 
          24*z^4)*H[0, -1, -1, 1, z])/(15*z^2) + 
       ((128*(9 - 35*z + 8*z^2))/3 - 1536*z*(1 + z)*H[0, z])*
        H[0, -1, 0, 1, z] + (256*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*
         H[0, -1, 1, -1, z])/(15*z^2) + 
       ((-128*(1 + z)*(4 - 4*z + 19*z^2 - 24*z^3 + 24*z^4))/(15*z^2) - 
         1024*z*H[0, z])*H[0, 0, -1, -1, z] + 
       ((128*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4))/(15*z^2) - 
         3072*z*(1 + z)*H[0, z])*H[0, 0, -1, 1, z] + 
       ((128*(2 + 120*z^2 - 835*z^3 + 30*z^4 + 12*z^5))/(15*z^2) - 
         2304*z*H[0, z])*H[0, 0, 0, -1, z] + 
       ((64*(4 - 120*z^2 + 1165*z^3 + 640*z^4 + 336*z^5))/(15*z^2) - 
         3072*z*(1 + z)*H[-1, z] + 2304*z*H[0, z])*H[0, 0, 0, 1, z] + 
       ((128*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4))/(15*z^2) - 
         3072*z*(1 + z)*H[0, z])*H[0, 0, 1, -1, z] - 
       (128*(-13 + 30*z - 105*z^2 - 155*z^3 + 135*z^4 + 78*z^5)*
         H[0, 0, 1, 1, z])/(15*z^2) + 
       (256*(1 + z)*(4 - 4*z - 11*z^2 + 36*z^3 + 24*z^4)*H[0, 1, -1, -1, z])/
        (15*z^2) - 320*z*H[0, 1, 1, 1, z] + 512*z*H[0, -1, -1, 0, 1, z] - 
       2048*z*H[0, -1, 0, -1, -1, z] - 4096*z*H[0, 0, -1, -1, -1, z] + 
       1280*z*H[0, 0, -1, 0, -1, z] + 512*z*(5 + 3*z)*H[0, 0, -1, 0, 1, z] + 
       3840*z*H[0, 0, 0, -1, -1, z] + 768*z*(5 + 4*z)*H[0, 0, 0, -1, 1, z] + 
       2560*z*H[0, 0, 0, 0, -1, z] - 2560*z*H[0, 0, 0, 0, 1, z] + 
       768*z*(5 + 4*z)*H[0, 0, 0, 1, -1, z] - 768*z*(11 + 6*z)*
        H[0, 0, 0, 1, 1, z] + 256*z*H[0, 0, 1, 0, -1, z] - 
       1024*z*(5 + 3*z)*H[0, 0, 1, 0, 1, z] + 
       ((8*(-1 + z)*(1 + 6*z)*(-32 + 153*z))/(15*z) + 
         ((-32*(8 - 34*z + 141*z^2 + 78*z^3))/(15*z) + 
           (128*(1 + z)*(2 - 2*z - 73*z^2 + 3*z^3 + 12*z^4)*H[-1, z])/
            (15*z^2) - 128*(1 + z)*(-1 + 2*z)*H[-1, z]^2)*H[0, z] + 
         ((-32*(-15 - 95*z + 90*z^2 + 24*z^3))/15 + 64*(1 + z)*(-1 + 2*z)*
            H[-1, z])*H[0, z]^2 - (32*z*H[0, z]^3)/3 + 
         (-16*(-1 + z)*(-3 + 4*z) - 128*(-1 + z)*(1 + 2*z)*H[0, z] + 
           64*(-1 + z)*(1 + 2*z)*H[0, z]^2)*H[1, z] - 64*(-1 + z)*(1 + 2*z)*
          H[1, z]^2 + ((-128*(1 + z)*(2 - 2*z - 73*z^2 + 3*z^3 + 12*z^4))/
            (15*z^2) + 256*(1 + z)*(-1 + 2*z)*H[-1, z] + 
           128*(1 + z)*(-1 + 2*z)*H[0, z] + 128*z*H[0, z]^2)*H[0, -1, z] + 
         256*z*H[0, -1, z]^2 + (-32*(1 + 6*z) - 128*(-1 - 3*z + 2*z^2)*
            H[0, z] - 128*z*H[0, z]^2)*H[0, 1, z] + 
         (-256*(1 + z)*(-1 + 2*z) - 512*z*H[0, z])*H[0, -1, -1, z] + 
         (-384*(1 + z)*(-1 + 2*z) - 512*z*H[0, z])*H[0, 0, -1, z] + 
         (64*(-2 - 5*z + 4*z^2) + 512*z*H[0, z])*H[0, 0, 1, z] + 
         256*z*H[0, 1, 1, z] + 768*z*H[0, 0, 0, -1, z] - 
         768*z*H[0, 0, 0, 1, z])*Log[Q2/mu2] + 
       (24*(-1 + z) + 16*(-1 + 2*z)*(1 + 2*z)*H[0, z] - 16*z*H[0, z]^2 + 
         32*(-1 + z)*(1 + 2*z)*H[1, z] - 64*z*H[0, 1, z])*Log[Q2/mu2]^2 + 
       z2^2*((-64*z*(-885 + 2050*z + 792*z^2))/75 + (6144*z*(1 + z)*H[-1, z])/
          5 + (768*z*H[0, z])/5 - (768*z*Log[Q2/mu2])/5) + 
       z3*((-32*(276 - 834*z - 7963*z^2 + 3938*z^3 + 660*z^4))/(45*z) + 
         (64*(1 + z)*(4 - 4*z - 31*z^2 + 76*z^3 + 24*z^4)*H[-1, z])/(5*z^2) + 
         ((-64*z*(795 + 410*z + 276*z^2))/15 + 1536*z*(1 + z)*H[-1, z])*
          H[0, z] - 256*z*H[0, z]^2 - (64*(-1 + z)*(34 - 26*z + 19*z^2 + 
            354*z^3 + 204*z^4)*H[1, z])/(15*z^2) - 128*z*(5 + 12*z)*
          H[0, -1, z] + 384*z*(1 + 4*z)*H[0, 1, z] + (576*z + 512*z*H[0, z])*
          Log[Q2/mu2]) + z2*((-16*(1480 - 7230*z - 35545*z^2 + 5520*z^3 + 
            6396*z^4))/(225*z) - 256*z*z3 + 
         (64*(1 + z)*(33 - 5*z - 1774*z^2 - 875*z^3 + 198*z^4)*H[-1, z])/
          (45*z^2) - (256*(1 + z)*(2 - 2*z - 13*z^2 + 33*z^3 + 12*z^4)*
           H[-1, z]^2)/(15*z^2) + 
         ((-64*(-30 - 6*z - 1285*z^2 - 958*z^3 + 264*z^4))/(45*z) + 
           (128*(1 + z)*(2 - 2*z - 13*z^2 + 18*z^3 + 12*z^4)*H[-1, z])/
            (5*z^2))*H[0, z] + ((32*z*(-3 + 70*z + 12*z^2))/3 - 
           768*z*(1 + z)*H[-1, z])*H[0, z]^2 + 
         ((-64*(-1 + z)*(11 - 9*z - 519*z^2 - 539*z^3 + 66*z^4))/(45*z^2) + 
           (128*(-1 + z)*(11 - 19*z + 146*z^2 + 291*z^3 + 66*z^4)*H[0, z])/
            (15*z^2))*H[1, z] + 128*(-1 + z)*(1 + 2*z)*H[1, z]^2 + 
         ((128*(-6 - 45*z^2 + 290*z^3 + 70*z^4 + 12*z^5))/(15*z^2) + 
           768*z*(3 + 2*z)*H[0, z])*H[0, -1, z] + 
         ((-128*(-11 + 30*z - 135*z^2 - 5*z^3 + 145*z^4 + 66*z^5))/(15*z^2) - 
           256*z*(11 + 6*z)*H[0, z])*H[0, 1, z] - 1024*z*H[0, -1, -1, z] - 
         1536*z*(2 + z)*H[0, 0, -1, z] + 1024*z*(5 + 3*z)*H[0, 0, 1, z] - 
         512*z*H[0, 1, 1, z] + ((32*(-45 - 250*z + 120*z^2 + 48*z^3))/15 - 
           128*(1 + z)*(-1 + 2*z)*H[-1, z] - 64*z*H[0, z] - 
           128*(-1 + z)*(1 + 2*z)*H[1, z] - 256*z*H[0, -1, z] + 
           256*z*H[0, 1, z])*Log[Q2/mu2] + 64*z*Log[Q2/mu2]^2)) + 
     CA*(NF^2*TF^2*((16*(-1 + z)*(-974 + 617*z + 24961*z^2))/(135*z) - 
         (64*z*(-14 + 9*z)*z3)/3 + ((32*(18 - 159*z - 10864*z^2 + 6448*z^3))/
            (135*z) - (64*(1 + z)*(3 + 7*z + 8*z^2 + 152*z^3 + 18*z^4)*
             H[-1, z])/(45*z^2) + (128*z*(1 + z)*H[-1, z]^2)/3)*H[0, z] + 
         ((32*(15 - 950*z + 390*z^2 + 18*z^3))/45 - 128*z*(1 + z)*H[-1, z])*
          H[0, z]^2 - (256*z*H[0, z]^3)/3 + 
         ((64*(-1 + z)*(-25 + 11*z + 763*z^2))/(27*z) + 
           (128*(-1 + z)*(-1 + 2*z + 39*z^2)*H[0, z])/(9*z) + 
           (128*(-1 + z)*z*H[0, z]^2)/3)*H[1, z] + 
         ((64*(-1 + z)*(-1 + 2*z + 39*z^2))/(9*z) + (256*(-1 + z)*z*H[0, z])/
            3)*H[1, z]^2 + (128*(-1 + z)*z*H[1, z]^3)/9 + 
         ((64*(1 + z)*(3 + 7*z + 8*z^2 + 152*z^3 + 18*z^4))/(45*z^2) - 
           (256*z*(1 + z)*H[-1, z])/3 + (128*z*(5 + 2*z)*H[0, z])/3)*
          H[0, -1, z] + ((64*(-2 + 6*z - 91*z^2 + 18*z^3))/(9*z) - 
           (256*z*(1 + z)*H[-1, z])/3 - (512*z*H[0, z])/3 - 
           (512*(-1 + z)*z*H[1, z])/3)*H[0, 1, z] + 
         (256*z*(1 + z)*H[0, -1, -1, z])/3 + (256*z*(1 + z)*H[0, -1, 1, z])/
          3 + (256*(-2 + z)*z*H[0, 0, -1, z])/3 + 
         (256*z*(1 + z)*H[0, 1, -1, z])/3 + (256*z*(-5 + 3*z)*H[0, 1, 1, z])/
          3 + ((-64*(-1 + z)*(-25 + 11*z + 461*z^2))/(27*z) + 
           ((-128*z*(-59 + 26*z))/9 + (256*z*(1 + z)*H[-1, z])/3)*H[0, z] + 
           (512*z*H[0, z]^2)/3 + ((-128*(-1 + z)*(-1 + 2*z + 39*z^2))/(9*z) - 
             (256*(-1 + z)*z*H[0, z])/3)*H[1, z] - (128*(-1 + z)*z*H[1, z]^2)/
            3 - (256*z*(1 + z)*H[0, -1, z])/3 + (512*z*H[0, 1, z])/3)*
          Log[Q2/mu2] + ((64*(-1 + z)*(-1 + 2*z + 17*z^2))/(9*z) - 
           (256*z*H[0, z])/3 + (128*(-1 + z)*z*H[1, z])/3)*Log[Q2/mu2]^2 + 
         z2*((-64*(10 - 665*z^2 + 480*z^3 + 18*z^4))/(45*z) + 
           128*z*(1 + z)*H[-1, z] - (128*z*(-9 + 2*z)*H[0, z])/3 + 
           (128*(-1 + z)*z*H[1, z])/3 + (256*(-2 + z)*z*Log[Q2/mu2])/3)) + 
       CF*NF*TF*((8*(-1 + z)*(-25148 + 9305*z + 578087*z^2))/(675*z) + 
         7840*z*z5 + ((8*(-10108 - 8215*z - 521676*z^2 + 527556*z^3))/
            (675*z) + (32*(1 + z)*(3901 - 2977*z - 69800*z^2 - 46587*z^3 + 
              22026*z^4)*H[-1, z])/(675*z^2) - 
           (32*(1 + z)*(349 - 314*z - 6091*z^2 + 7136*z^3 + 2424*z^4)*
             H[-1, z]^2)/(225*z^2) + (128*(1 + z)*(1 - z - 14*z^2 + 54*z^3 + 
              6*z^4)*H[-1, z]^3)/(45*z^2))*H[0, z] + 
         ((-8*(4668 + 501*z + 15416*z^2 - 140832*z^3 + 44052*z^4))/(675*z) + 
           (32*(1 + z)*(629 - 329*z - 6646*z^2 - 3129*z^3 + 4104*z^4)*
             H[-1, z])/(225*z^2) - (16*(1 + z)*(2 - 2*z - 5*z^2 + 8*z^3 + 
              12*z^4)*H[-1, z]^2)/z^2)*H[0, z]^2 + 
         ((-16*(80 - 145*z + 735*z^2 - 60*z^3 + 912*z^4))/(75*z) + 
           (32*(1 + z)*(6 - 6*z - 14*z^2 - 21*z^3 + 36*z^4)*H[-1, z])/
            (15*z^2))*H[0, z]^3 - (8*z*(205 + 144*z^2)*H[0, z]^4)/45 + 
         ((8*(-1 + z)*(-5952 + 1271*z + 185548*z^2))/(225*z) + 
           (32*(-1 + z)*(-38 + 124*z + 1247*z^2)*H[0, z])/(15*z) + 
           (64*(-1 + z)*(11 + 64*z + 166*z^2)*H[0, z]^2)/(15*z) - 
           (32*(-1 + z)*(2 + 2*z - 18*z^2 - 3*z^3 + 12*z^4)*H[0, z]^3)/
            (15*z^2))*H[1, z] + ((32*(-1 + z)*(-19 + 62*z + 756*z^2))/
            (15*z) + (16*(-1 + z)*(9 + 65*z + 22*z^2)*H[0, z])/3 - 
           (16*(-1 + z)*(32 - 28*z + 167*z^2 + 372*z^3 + 192*z^4)*H[0, z]^2)/
            (15*z^2))*H[1, z]^2 + (16*(-1 + z)*(1 + 14*z)*H[1, z]^3)/3 + 
         ((-32*(1 + z)*(3901 - 2977*z - 69800*z^2 - 46587*z^3 + 22026*z^4))/
            (675*z^2) + (64*(1 + z)*(349 - 314*z - 6091*z^2 + 7136*z^3 + 
              2424*z^4)*H[-1, z])/(225*z^2) - 
           (128*(1 + z)*(1 - z - 14*z^2 + 54*z^3 + 6*z^4)*H[-1, z]^2)/
            (15*z^2) + ((-64*(349 + 60*z - 2385*z^2 - 7005*z^3 - 7055*z^4 + 
                1680*z^5))/(225*z^2) + (64*(1 + z)*(26 - 26*z - 19*z^2 - 
                36*z^3 + 156*z^4)*H[-1, z])/(15*z^2))*H[0, z] + 
           (32*(-10 - 60*z^2 + 520*z^3 + 195*z^4 + 72*z^5)*H[0, z]^2)/
            (15*z^2) + (256*z*H[0, z]^3)/3 + (128*(-1 + z)*(2 + 2*z + 2*z^2 + 
              47*z^3 + 12*z^4)*H[0, z]*H[1, z])/(5*z^2))*H[0, -1, z] + 
         ((64*(2 + 385*z^3 + 25*z^4))/(15*z^2) + 192*z*H[0, z])*
          H[0, -1, z]^2 + ((32*(-1568 + 5324*z - 19371*z^2 + 2787*z^3))/
            (225*z) + (64*(1 + z)*(349 - 24*z - 3951*z^2 - 8774*z^3 + 
              2424*z^4)*H[-1, z])/(225*z^2) - 
           (64*(1 + z)*(4 - 4*z + z^2 - 12*z^3 + 24*z^4)*H[-1, z]^2)/
            (3*z^2) + ((32*(36 + 216*z - 378*z^2 - 587*z^3 + 110*z^4))/
              (15*z) + (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/
              (15*z^2))*H[0, z] + ((-32*(6 - 60*z^2 + 590*z^3 + 285*z^4 + 
                156*z^5))/(15*z^2) + 768*z*(1 + z)*H[-1, z])*H[0, z]^2 - 
           (256*z*H[0, z]^3)/3 + ((-64*(-1 + z)*(1 + 2*z)*(3 + 11*z))/3 + 
             (64*(-1 + z)*(32 - 28*z + 167*z^2 + 372*z^3 + 192*z^4)*H[0, z])/
              (15*z^2))*H[1, z] + (128*(-1 + z)*(2 + 2*z + 2*z^2 + 47*z^3 + 
              12*z^4)*H[0, -1, z])/(5*z^2))*H[0, 1, z] + 
         ((-32*(-32 + 60*z - 225*z^2 - 325*z^3 + 300*z^4 + 192*z^5))/
            (15*z^2) - 64*z*(13 + 12*z)*H[0, z])*H[0, 1, z]^2 + 
         ((-64*(1 + z)*(349 - 314*z - 6091*z^2 + 7136*z^3 + 2424*z^4))/
            (225*z^2) + (256*(1 + z)*(1 - z - 14*z^2 + 54*z^3 + 6*z^4)*
             H[-1, z])/(15*z^2) - (64*(30 - 45*z^2 + 715*z^3 + 170*z^4 + 
              156*z^5)*H[0, z])/(15*z^2) - 448*z*H[0, z]^2 - 
           512*z*H[0, -1, z])*H[0, -1, -1, z] + 
         ((-64*(1 + z)*(349 - 24*z - 3951*z^2 - 8774*z^3 + 2424*z^4))/
            (225*z^2) + (128*(1 + z)*(4 - 4*z + z^2 - 12*z^3 + 24*z^4)*
             H[-1, z])/(3*z^2) - (128*(-4 - 145*z^3 + 105*z^4 + 48*z^5)*
             H[0, z])/(15*z^2) - 768*z*(1 + z)*H[0, z]^2)*H[0, -1, 1, z] + 
         ((-64*(-69 + 180*z - 2205*z^2 + 4235*z^3 + 15085*z^4 + 744*z^5))/
            (225*z^2) - (64*(1 + z)*(22 - 22*z + 37*z^2 - 192*z^3 + 132*z^4)*
             H[-1, z])/(15*z^2) - (64*(-2 - 120*z^2 + 995*z^3 + 55*z^4 + 
              156*z^5)*H[0, z])/(15*z^2) - 448*z*H[0, z]^2 - 
           (256*(-1 + z)*(2 + 2*z + 2*z^2 + 47*z^3 + 12*z^4)*H[1, z])/
            (5*z^2) + 128*z*H[0, -1, z])*H[0, 0, -1, z] + 
         ((-32*(360 + 2145*z - 15505*z^2 - 18115*z^3 + 9798*z^4))/(225*z) + 
           (64*(1 + z)*(22 - 22*z + 7*z^2 - 72*z^3 + 132*z^4)*H[-1, z])/
            (15*z^2) + ((64*(2 - 20*z^2 + 345*z^3 + 175*z^4 + 108*z^5))/
              (5*z^2) - 3072*z*(1 + z)*H[-1, z])*H[0, z] + 448*z*H[0, z]^2 + 
           128*(-1 + z)*(1 + 4*z)*H[1, z] + 128*z*H[0, -1, z] - 
           256*z*H[0, 1, z])*H[0, 0, 1, z] + 
         ((-64*(1 + z)*(349 - 24*z - 3951*z^2 - 8774*z^3 + 2424*z^4))/
            (225*z^2) + (128*(1 + z)*(4 - 4*z + z^2 - 12*z^3 + 24*z^4)*
             H[-1, z])/(3*z^2) - (128*(-4 - 145*z^3 + 105*z^4 + 48*z^5)*
             H[0, z])/(15*z^2) - 768*z*(1 + z)*H[0, z]^2)*H[0, 1, -1, z] + 
         ((32*(-8 - 11*z - 791*z^2 - 123*z^3 + 330*z^4))/(15*z) + 
           (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(15*z^2) - 
           (64*(-32 + 60*z - 195*z^2 - 160*z^3 + 180*z^4 + 192*z^5)*H[0, z])/
            (15*z^2) + 64*z*(13 + 12*z)*H[0, z]^2)*H[0, 1, 1, z] + 
         ((-256*(1 + z)*(1 - z - 14*z^2 + 54*z^3 + 6*z^4))/(15*z^2) + 
           512*z*H[0, z])*H[0, -1, -1, -1, z] - 
         (128*(1 + z)*(4 - 4*z + z^2 - 12*z^3 + 24*z^4)*H[0, -1, -1, 1, z])/
          (3*z^2) + ((64*(-6 - 45*z^2 + 415*z^3 - 260*z^4 + 12*z^5))/
            (15*z^2) + 1536*z*(1 + z)*H[0, z])*H[0, -1, 0, 1, z] - 
         (128*(1 + z)*(4 - 4*z + z^2 - 12*z^3 + 24*z^4)*H[0, -1, 1, -1, z])/
          (3*z^2) - (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*
           H[0, -1, 1, 1, z])/(15*z^2) + 
         ((64*(1 + z)*(22 - 22*z + 37*z^2 - 192*z^3 + 132*z^4))/(15*z^2) + 
           512*z*H[0, z])*H[0, 0, -1, -1, z] + 
         ((-64*(1 + z)*(22 - 22*z + 7*z^2 - 72*z^3 + 132*z^4))/(15*z^2) + 
           3072*z*(1 + z)*H[0, z])*H[0, 0, -1, 1, z] + 
         ((64*(2 - 40*z^2 + 510*z^3 - 155*z^4 + 48*z^5))/(5*z^2) + 
           1152*z*H[0, z])*H[0, 0, 0, -1, z] + 
         ((-64*(6 - 60*z^2 + 1545*z^3 + 415*z^4 + 456*z^5))/(15*z^2) + 
           3072*z*(1 + z)*H[-1, z] - 1152*z*H[0, z])*H[0, 0, 0, 1, z] + 
         ((-64*(1 + z)*(22 - 22*z + 7*z^2 - 72*z^3 + 132*z^4))/(15*z^2) + 
           3072*z*(1 + z)*H[0, z])*H[0, 0, 1, -1, z] + 
         (64*(1 + z)*(-32 + 92*z - 287*z^2 + 12*z^3 + 168*z^4)*
           H[0, 0, 1, 1, z])/(15*z^2) - (128*(1 + z)*(4 - 4*z + z^2 - 
            12*z^3 + 24*z^4)*H[0, 1, -1, -1, z])/(3*z^2) - 
         (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, 1, -1, 1, z])/
          (15*z^2) - (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*
           H[0, 1, 1, -1, z])/(15*z^2) - 64*z*H[0, 1, 1, 1, z] - 
         256*z*H[0, -1, -1, 0, 1, z] + 1024*z*H[0, -1, 0, -1, -1, z] + 
         2048*z*H[0, 0, -1, -1, -1, z] - 640*z*H[0, 0, -1, 0, -1, z] - 
         512*z*(4 + 3*z)*H[0, 0, -1, 0, 1, z] - 
         1920*z*H[0, 0, 0, -1, -1, z] - 384*z*(9 + 8*z)*H[0, 0, 0, -1, 1, 
           z] - 1280*z*H[0, 0, 0, 0, -1, z] + 1280*z*H[0, 0, 0, 0, 1, z] - 
         384*z*(9 + 8*z)*H[0, 0, 0, 1, -1, z] + 384*z*(17 + 12*z)*
          H[0, 0, 0, 1, 1, z] - 128*z*H[0, 0, 1, 0, -1, z] + 
         1024*z*(4 + 3*z)*H[0, 0, 1, 0, 1, z] + 
         ((-8*(-1 + z)*(-168 + 1335*z + 11062*z^2))/(45*z) + 
           ((-16*(-64 - 130*z - 5233*z^2 + 4668*z^3))/(45*z) - 
             (256*(1 + z)*(7 - 4*z - 35*z^2 - 69*z^3 + 42*z^4)*H[-1, z])/
              (45*z^2) + (64*(1 + z)*(2 - 2*z - 13*z^2 + 18*z^3 + 12*z^4)*
               H[-1, z]^2)/(15*z^2))*H[0, z] + 
           ((64*(6 - 48*z + 272*z^2 - 9*z^3 + 84*z^4))/(45*z) - 
             (32*(1 + z)*(4 - 4*z - 11*z^2 + 6*z^3 + 24*z^4)*H[-1, z])/
              (15*z^2))*H[0, z]^2 + (128*z*(35 + 6*z^2)*H[0, z]^3)/45 + 
           ((-64*(-1 + z)*(-14 + 37*z + 371*z^2))/(15*z) - 
             64*(-1 + z)*(1 + 4*z)*H[0, z] - 32*(-1 + z)*(1 + 2*z)*H[0, z]^2)*
            H[1, z] - 32*(-1 + z)*(1 + 6*z)*H[1, z]^2 + 
           ((256*(1 + z)*(7 - 4*z - 35*z^2 - 69*z^3 + 42*z^4))/(45*z^2) - 
             (128*(1 + z)*(2 - 2*z - 13*z^2 + 18*z^3 + 12*z^4)*H[-1, z])/
              (15*z^2) - (64*(-4 - 15*z^2 - 35*z^3 + 30*z^4)*H[0, z])/
              (15*z^2) - 64*z*H[0, z]^2)*H[0, -1, z] - 128*z*H[0, -1, z]^2 + 
           ((64*(4 - 17*z + 208*z^2 + 24*z^3))/(15*z) - 
             (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[-1, z])/(15*z^2) + 
             64*(1 + z)*(-1 + 2*z)*H[0, z] + 64*z*H[0, z]^2)*H[0, 1, z] + 
           ((128*(1 + z)*(2 - 2*z - 13*z^2 + 18*z^3 + 12*z^4))/(15*z^2) + 
             256*z*H[0, z])*H[0, -1, -1, z] + 
           (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*H[0, -1, 1, z])/
            (15*z^2) + ((64*(-4 - 45*z^2 - 75*z^3 + 90*z^4 + 24*z^5))/
              (15*z^2) + 256*z*H[0, z])*H[0, 0, -1, z] + 
           ((64*(15 + 55*z - 30*z^2 + 24*z^3))/15 - 256*z*H[0, z])*
            H[0, 0, 1, z] + (256*(1 + z)*(1 - z + z^2 - 6*z^3 + 6*z^4)*
             H[0, 1, -1, z])/(15*z^2) + 128*z*H[0, 1, 1, z] - 
           384*z*H[0, 0, 0, -1, z] + 384*z*H[0, 0, 0, 1, z])*Log[Q2/mu2] + 
         ((16*(-1 + z)*(-2 + 65*z^2))/(3*z) - (32*(-3 + 20*z)*H[0, z])/3 - 
           64*z*H[0, z]^2 + 32*(-1 + z)*(1 + 2*z)*H[1, z] - 64*z*H[0, 1, z])*
          Log[Q2/mu2]^2 + z2^2*((64*z*(-116 + 443*z + 150*z^2))/15 - 
           (6144*z*(1 + z)*H[-1, z])/5 - (384*z*H[0, z])/5 + 
           (384*z*Log[Q2/mu2])/5) + 
         z3*((32*(372 - 234*z - 7601*z^2 + 4328*z^3 + 1434*z^4))/(45*z) - 
           (224*(1 + z)*(2 - 2*z - z^2 + 12*z^4)*H[-1, z])/(3*z^2) + 
           ((64*z*(1035 + 410*z + 492*z^2))/15 - 1536*z*(1 + z)*H[-1, z])*
            H[0, z] + 128*z*H[0, z]^2 + (32*(-1 + z)*(94 - 26*z + 199*z^2 + 
              1074*z^3 + 564*z^4)*H[1, z])/(15*z^2) + 64*z*(17 + 24*z)*
            H[0, -1, z] - 192*z*(5 + 8*z)*H[0, 1, z] + 
           ((-256*z*(2 + 3*z^2))/3 - 256*z*H[0, z])*Log[Q2/mu2]) + 
         z2*((32*(3918 - 8682*z - 7739*z^2 - 64476*z^3 + 22026*z^4))/
            (675*z) + 512*z*z3 - (32*(1 + z)*(1047 - 362*z - 13993*z^2 - 
              10412*z^3 + 7272*z^4)*H[-1, z])/(225*z^2) + 
           (64*(1 + z)*(7 - 7*z - 3*z^2 - 2*z^3 + 42*z^4)*H[-1, z]^2)/
            (5*z^2) + ((32*(420 - 1155*z - 3585*z^2 - 10465*z^3 + 11346*z^4))/
              (225*z) - (64*(1 + z)*(38 - 38*z - 7*z^2 - 183*z^3 + 228*z^4)*H[
                -1, z])/(15*z^2))*H[0, z] + ((224*z*(15 - 50*z + 12*z^2))/
              15 + 768*z*(1 + z)*H[-1, z])*H[0, z]^2 + 
           ((32*(-1 + z)*(349 + 314*z - 6316*z^2 - 9461*z^3 + 4074*z^4))/
              (225*z^2) - (64*(-1 + z)*(8 - 12*z + 73*z^2 + 143*z^3 + 48*z^4)*
               H[0, z])/(5*z^2))*H[1, z] + (64*(-1 + z)*(1 + z - 14*z^2 - 
              54*z^3 + 6*z^4)*H[1, z]^2)/(15*z^2) + 
           ((-64*(-26 - 45*z^2 + 685*z^3 + 80*z^4 + 24*z^5))/(15*z^2) - 
             384*z*(5 + 4*z)*H[0, z])*H[0, -1, z] + 
           ((64*(-28 + 60*z - 225*z^2 + 240*z^3 + 170*z^4 + 156*z^5))/
              (15*z^2) + 128*z*(17 + 12*z)*H[0, z])*H[0, 1, z] + 
           512*z*H[0, -1, -1, z] + 768*z*(3 + 2*z)*H[0, 0, -1, z] - 
           1024*z*(4 + 3*z)*H[0, 0, 1, z] + 256*z*H[0, 1, 1, z] + 
           ((-64*(24 - 6*z + 343*z^2 - 108*z^3 + 168*z^4))/(45*z) + 
             (64*(1 + z)*(2 - 2*z - 3*z^2 - 2*z^3 + 12*z^4)*H[-1, z])/
              (5*z^2) - (256*z*(5 + 4*z^2)*H[0, z])/5 - 
             (64*(-1 + z)*(2 + 2*z - 13*z^2 - 18*z^3 + 12*z^4)*H[1, z])/
              (15*z^2) + 128*z*H[0, -1, z] - 128*z*H[0, 1, z])*Log[Q2/mu2] + 
           64*z*Log[Q2/mu2]^2)))), CgFLD33[z] -> 
  (D33*NF^2*as[MS]^3*((128*(-1 + z)*(-53 + 81*z + 1512*z^2))/(225*z) + 
     ((128*(-53 - 107*z - 1195*z^2 + 1829*z^3 + 2985*z^4))/(225*z*(1 + z)) - 
       (128*(45 + 143*z + 1754*z^2 + 4162*z^3 + 3589*z^4 + 1383*z^5 + 
          270*z^6)*H[-1, z])/(225*z^2*(1 + z)) + 
       (128*(1 + z)*(49 - 209*z + 599*z^2 + 1556*z^3 + 294*z^4)*H[-1, z]^2)/
        (225*z^2) - (512*z*(1 + z)*H[-1, z]^3)/3)*H[0, z] + 
     ((64*(98 + 259*z + 2117*z^2 + 3009*z^3 + 1338*z^4 + 270*z^5))/
        (225*z*(1 + z)) - (128*(1 + z)*(49 - 147*z + 586*z^2 - 741*z^3 + 
          406*z^4 - 432*z^5 + 294*z^6)*H[-1, z])/(225*(-1 + z)^2*z^2) + 
       128*z*(1 + z)*H[-1, z]^2)*H[0, z]^2 + 
     ((128*z*(175 + 49*z^2 - 458*z^4 + 294*z^6))/(675*(-1 + z)^2*(1 + z)^2) - 
       (256*z*(1 + z)*H[-1, z])/3)*H[0, z]^3 + 
     (64*z*(-5 + 9*z^2 - 12*z^4 + 4*z^6)*H[0, z]^4)/
      (45*(-1 + z)^3*(1 + z)^3) + ((128*(-1 + z)*(-322 - 529*z + 3303*z^2))/
        (225*z) + 1408*(-1 + z)*z*H[0, z] + (256*(-1 + z)*(7 + 18*z + 27*z^2)*
         H[0, z]^2)/(15*z) - (256*(-1 + z)*z*H[0, z]^3)/3)*H[1, z] + 
     (1408*(-1 + z)*z - (64*(-1 + z)*(14 + 29*z + 74*z^2 - 51*z^3 + 84*z^4)*
         H[0, z]^2)/(15*z^2))*H[1, z]^2 + 256*(-1 + z)*z*H[0, z]^2*
      H[1, z]^3 + z2^2*((128*z*(-264 + 425*z + 270*z^2 - 1445*z^3 + 
          1149*z^4 + 1428*z^5 - 1727*z^6 - 476*z^7 + 672*z^8))/
        (75*(-1 + z)^3*(1 + z)^3) - (6144*(-1 + z)*z*H[1, z])/5) + 
     z3*((-128*(-84 - 132*z + 280*z^2 + 728*z^3 + 91*z^4 - 1033*z^5 - 
          521*z^6 + 449*z^7 + 294*z^8))/(45*(-1 + z)^2*z*(1 + z)^2) + 
       512*z*(1 + z)*H[-1, z] + (256*z*(-40 + 110*z + 66*z^2 - 320*z^3 + 
          117*z^4 + 321*z^5 - 207*z^6 - 107*z^7 + 84*z^8)*H[0, z])/
        (15*(-1 + z)^3*(1 + z)^3) + 
       ((256*(-1 + z)*(14 + 29*z + 74*z^2 + 39*z^3 + 84*z^4))/(15*z^2) - 
         1536*(-1 + z)*z*H[0, z])*H[1, z] - 1536*(-1 + z)*z*H[1, z]^2) + 
     ((128*(45 + 143*z + 1754*z^2 + 4162*z^3 + 3589*z^4 + 1383*z^5 + 
          270*z^6))/(225*z^2*(1 + z)) - 
       (256*(1 + z)*(49 - 209*z + 599*z^2 + 1556*z^3 + 294*z^4)*H[-1, z])/
        (225*z^2) + 512*z*(1 + z)*H[-1, z]^2 - 
       (256*(-49 - 292*z^2 - 450*z^3 + 1981*z^4 + 900*z^5 - 3160*z^6 - 
          450*z^7 + 1400*z^8)*H[0, z])/(225*(-1 + z)^2*z^2*(1 + z)^2) + 
       (256*z*(-25 + 78*z - 78*z^2 + 26*z^3)*H[0, z]^2)/(15*(-1 + z)^3) + 
       512*(-1 + z)*z*H[0, z]*H[1, z])*H[0, -1, z] + 
     (256*z*(11 + 17*z)*H[0, -1, z]^2)/15 + 
     ((128*(-322 - 284*z + 431*z^2 + 543*z^3))/(225*z) - 
       (256*(1 + z)*(49 + 13*z + 106*z^2 - 1631*z^3 + 3031*z^4 - 1832*z^5 + 
          294*z^6)*H[-1, z])/(225*(-1 + z)^2*z^2) - 
       (512*(-1 + z)*(7 + 18*z + 27*z^2)*H[0, z])/(15*z) - 
       (128*z*(65 - 165*z + 84*z^2)*H[0, z]^2)/15 + 
       ((256*(-1 + z)*(14 + 29*z + 74*z^2 - 51*z^3 + 84*z^4)*H[0, z])/
          (15*z^2) + 768*(-1 + z)*z*H[0, z]^2)*H[1, z] - 
       1536*(-1 + z)*z*H[0, z]*H[1, z]^2 + 512*(-1 + z)*z*H[0, -1, z])*
      H[0, 1, z] + ((-128*(-1 + z)*(14 + 29*z + 74*z^2 - 81*z^3 + 84*z^4))/
        (15*z^2) + 1536*(-1 + z)*z*H[1, z])*H[0, 1, z]^2 + 
     ((256*(1 + z)*(49 - 209*z + 599*z^2 + 1556*z^3 + 294*z^4))/(225*z^2) - 
       1024*z*(1 + z)*H[-1, z] - (512*z*(11 + 17*z)*H[0, z])/15)*
      H[0, -1, -1, z] + ((256*(1 + z)*(49 + 13*z + 106*z^2 - 1631*z^3 + 
          3031*z^4 - 1832*z^5 + 294*z^6))/(225*(-1 + z)^2*z^2) - 
       512*(-1 + z)*z*H[0, z])*H[0, -1, 1, z] + 
     ((256*(-49 - 292*z^2 - 275*z^3 + 3756*z^4 + 949*z^5 - 6845*z^6 - 
          908*z^7 + 3250*z^8 + 294*z^9))/(225*(-1 + z)^2*z^2*(1 + z)^2) - 
       512*z*(1 + z)*H[-1, z] + (512*z*(40 - 56*z - 126*z^2 + 138*z^3 + 
          123*z^4 - 141*z^5 - 41*z^6 + 47*z^7)*H[0, z])/
        (15*(-1 + z)^3*(1 + z)^3) - 1024*(-1 + z)*z*H[1, z])*H[0, 0, -1, z] + 
     ((256*z*(625 - 2575*z + 3674*z^2 - 1988*z^3 + 294*z^4))/
        (225*(-1 + z)^2) + (1024*z*(25 - 75*z + 42*z^2)*H[0, z])/15 + 
       (-512*(-1 + z)*z - 3072*(-1 + z)*z*H[0, z])*H[1, z])*H[0, 0, 1, z] + 
     ((256*(1 + z)*(49 + 13*z + 106*z^2 - 1631*z^3 + 3031*z^4 - 1832*z^5 + 
          294*z^6))/(225*(-1 + z)^2*z^2) - 512*(-1 + z)*z*H[0, z])*
      H[0, 1, -1, z] + ((-256*(-1 + z)*(14 + 29*z + 74*z^2 - 51*z^3 + 84*z^4)*
         H[0, z])/(15*z^2) - 768*(-1 + z)*z*H[0, z]^2 + 
       3072*(-1 + z)*z*H[0, z]*H[1, z] - 3072*(-1 + z)*z*H[0, 1, z])*
      H[0, 1, 1, z] + z2*((-256*(112 + 142*z - 343*z^2 - 1651*z^3 + 81*z^4 + 
          1509*z^5 + 135*z^6))/(225*(-1 + z)*z*(1 + z)) + 
       (128*(1 + z)*(147 - 281*z + 1278*z^2 - 3113*z^3 + 3843*z^4 - 
          2696*z^5 + 882*z^6)*H[-1, z])/(225*(-1 + z)^2*z^2) - 
       256*z*(1 + z)*H[-1, z]^2 + 
       ((-256*(210 + 330*z + 650*z^2 - 2795*z^3 - 1132*z^4 + 4735*z^5 - 
            196*z^6 - 2210*z^7 + 588*z^8))/(225*(-1 + z)^2*z*(1 + z)^2) + 
         512*z*(1 + z)*H[-1, z])*H[0, z] - 
       (128*z*(-25 + 95*z - 33*z^2 - 305*z^3 + 189*z^4 + 303*z^5 - 231*z^6 - 
          101*z^7 + 84*z^8)*H[0, z]^2)/(15*(-1 + z)^3*(1 + z)^3) + 
       ((-128*(-1 + z)*(49 + 209*z + 599*z^2 - 1556*z^3 + 294*z^4))/
          (225*z^2) - (256*(-1 + z)*(14 + 29*z + 74*z^2 - 111*z^3 + 84*z^4)*
           H[0, z])/(15*z^2) + 768*(-1 + z)*z*H[0, z]^2)*H[1, z] + 
       (256*(-1 + z)*z + 1536*(-1 + z)*z*H[0, z])*H[1, z]^2 + 
       (512*z*(37 - 133*z + 165*z^2 - 87*z^3 + 16*z^4)*H[0, -1, z])/
        (15*(-1 + z)^3) + ((256*(-14 - 15*z - 45*z^2 + 181*z^3 - 197*z^4 + 
            84*z^5))/(15*z^2) - 3072*(-1 + z)*z*H[1, z])*H[0, 1, z] - 
       1536*(-1 + z)*z*H[0, 0, 1, z] + 3072*(-1 + z)*z*H[0, 1, 1, z]) + 
     1024*z*(1 + z)*H[0, -1, -1, -1, z] - 
     (512*z*(39 - 170*z + 264*z^2 - 182*z^3 + 47*z^4)*H[0, -1, 0, 1, z])/
      (15*(-1 + z)^3) + 512*z*(1 + z)*H[0, 0, -1, -1, z] - 
     (1024*z*(10 - 24*z - 30*z^2 + 62*z^3 + 30*z^4 - 63*z^5 - 10*z^6 + 
        21*z^7)*H[0, 0, 0, -1, z])/(5*(-1 + z)^3*(1 + z)^3) + 
     ((-512*z*(-60 + 350*z - 768*z^2 + 814*z^3 - 419*z^4 + 84*z^5))/
        (15*(-1 + z)^3) + 3072*(-1 + z)*z*H[1, z])*H[0, 0, 0, 1, z] + 
     ((256*(-1 + z)*(14 + 29*z + 74*z^2 - 51*z^3 + 84*z^4))/(15*z^2) + 
       3072*(-1 + z)*z*H[0, z] - 3072*(-1 + z)*z*H[1, z])*H[0, 0, 1, 1, z] - 
     3072*(-1 + z)*z*H[0, z]*H[0, 1, 1, 1, z] - 1536*(-1 + z)*z*
      H[0, 0, 0, 1, 1, z] + 1536*(-1 + z)*z*H[0, 0, 1, 0, 1, z] + 
     12288*(-1 + z)*z*H[0, 0, 1, 1, 1, z] + 3072*(-1 + z)*z*
      H[0, 1, 0, 1, 1, z]))/NA, 
 CgG1A[z] -> NF*TF*as[MS]*(-4*(-3 + 4*z) - 4*(-1 + 2*z)*H[0, z] - 
     4*(-1 + 2*z)*H[1, z] + 4*(-1 + 2*z)*Log[Q2/mu2]) + 
   as[MS]^2*(CA*NF*TF*((-4*(-355 + 367*z))/3 - 16*(3 - z + 2*z^2)*z3 + 
       (8*(118 - 26*z + 3*z^2)*H[0, z])/3 + 8*(1 + 2*z + 2*z^2)*H[-1, z]^2*
        H[0, z] + (2*(135 - 48*z + 44*z^2)*H[0, z]^2)/3 + 
       (4*(7 + 10*z)*H[0, z]^3)/3 + H[-1, z]*
        ((-16*(2 + 6*z + 12*z^2 + 11*z^3)*H[0, z])/(3*z) - 
         8*(-1 - 2*z + z^2)*H[0, z]^2) + (4*(44 - 53*z + 2*z^2) - 
         16*(-7 + 8*z)*H[0, z] + 4*(3 - 6*z + 2*z^2)*H[0, z]^2)*H[1, z] + 
       (-8*(-6 + 7*z) - 12*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 
       (4*(-1 + 2*z)*H[1, z]^3)/3 + ((16*(2 + 6*z + 12*z^2 + 11*z^3))/(3*z) - 
         16*(1 + 2*z + 2*z^2)*H[-1, z] + 16*(-1 - 2*z + z^2)*H[0, z])*
        H[0, -1, z] + (24 + 16*(1 + 2*z)*H[-1, z] - 8*(-3 - 6*z + 2*z^2)*
          H[0, z] + 16*(-1 + 2*z)*H[1, z])*H[0, 1, z] + 
       16*(1 + 2*z + 2*z^2)*H[0, -1, -1, z] - 16*(1 + 2*z)*H[0, -1, 1, z] - 
       16*(-1 - 2*z + z^2)*H[0, 0, -1, z] + 8*(-1 - 2*z + 2*z^2)*
        H[0, 0, 1, z] - 16*(1 + 2*z)*H[0, 1, -1, z] - 
       8*(-7 + 2*z)*H[0, 1, 1, z] + (8*(-20 + 21*z) + 24*(-5 + 4*z)*H[0, z] - 
         16*(1 + 2*z)*H[-1, z]*H[0, z] - 8*(3 + 4*z)*H[0, z]^2 + 
         (16*(-7 + 8*z) + 16*(-1 + 2*z)*H[0, z])*H[1, z] + 
         8*(-1 + 2*z)*H[1, z]^2 + 16*(1 + 2*z)*H[0, -1, z] - 
         32*(1 + z)*H[0, 1, z])*Log[Q2/mu2] + 
       (-48*(-1 + z) + 16*(1 + z)*H[0, z] - 8*(-1 + 2*z)*H[1, z])*
        Log[Q2/mu2]^2 + z2*((-8*(63 - 48*z + 22*z^2))/3 + 
         8*(-1 - 2*z + 2*z^2)*H[-1, z] - 32*(2 + z)*H[0, z] - 
         16*(-1 + z)^2*H[1, z] + 32*Log[Q2/mu2])) + 
     CF*NF*TF*((-2*(-233 + 239*z))/3 + 64*z*(2 + z)*z3 - 
       (2*(-208 + 137*z + 24*z^2)*H[0, z])/3 - 32*(1 + z)^2*H[-1, z]^2*
        H[0, z] + ((123 - 48*z - 104*z^2)*H[0, z]^2)/3 - 
       (10*(-1 + 2*z)*H[0, z]^3)/3 + H[-1, z]*
        ((16*(4 + 12*z^2 + 13*z^3)*H[0, z])/(3*z) + 16*(1 + z)^2*H[0, z]^2) + 
       (-4*(-31 + 26*z + 4*z^2) - 36*(-3 + 4*z)*H[0, z] - 
         4*(-1 + 2*z + 4*z^2)*H[0, z]^2)*H[1, z] + 
       (-18*(-3 + 4*z) - 16*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 
       (20*(-1 + 2*z)*H[1, z]^3)/3 + ((-16*(4 + 12*z^2 + 13*z^3))/(3*z) + 
         64*(1 + z)^2*H[-1, z] - 32*(-1 + z)^2*H[0, z])*H[0, -1, z] + 
       (4*(-5 + 12*z) + 16*(1 - 2*z + 2*z^2)*H[0, z] - 16*(-1 + 2*z)*H[1, z])*
        H[0, 1, z] - 64*(1 + z)^2*H[0, -1, -1, z] + 32*(1 - 6*z + z^2)*
        H[0, 0, -1, z] - 8*(1 - 2*z + 4*z^2)*H[0, 0, 1, z] + 
       32*(-1 + 2*z)*H[0, 1, 1, z] + (4*(-17 + 13*z) + 
         16*(-3 + 2*z)*H[0, z] + 8*(-1 + 2*z)*H[0, z]^2 + 
         (4*(-17 + 20*z) + 32*(-1 + 2*z)*H[0, z])*H[1, z] + 
         16*(-1 + 2*z)*H[1, z]^2 - 8*(-1 + 2*z)*H[0, 1, z])*Log[Q2/mu2] + 
       (6 - 4*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z])*Log[Q2/mu2]^2 + 
       z2*((8*(-33 + 36*z + 26*z^2))/3 - 32*(1 + z)^2*H[-1, z] + 
         32*(-1 + 2*z)*H[0, z] + 16*(-1 + 2*z + 2*z^2)*H[1, z] - 
         24*(-1 + 2*z)*Log[Q2/mu2]))) + 
   as[MS]^3*(CF*NF^2*TF^2*((-1474541 + 1470974*z)/81 - 96*(-1 + 2*z)*z5 + 
       ((4*(-917761 + 340010*z + 5400*z^2))/243 - 
         (32*(164 - 273*z + 306*z^2 + 686*z^3)*H[-1, z])/(27*z) + 
         (32*(4 - 7*z + 52*z^2 + 60*z^3)*H[-1, z]^2)/(9*z) - 
         (256*(1 + z)^2*H[-1, z]^3)/9)*H[0, z] + 
       ((4*(-104696 - 17255*z + 8664*z^2))/81 - 
         (32*(12 - 116*z - 34*z^2 + 85*z^3)*H[-1, z])/(9*z) + 
         (224*(1 + z)^2*H[-1, z]^2)/3)*H[0, z]^2 + 
       ((4*(-19805 + 928*z + 1584*z^2))/81 - (64*(1 + z)^2*H[-1, z])/3)*
        H[0, z]^3 + (2*(-1327 + 140*z)*H[0, z]^4)/27 + 
       4*(-1 + 2*z)*H[0, z]^5 + ((8*(-269653 + 265415*z + 2700*z^2))/243 + 
         (8*(-33001 + 34328*z + 432*z^2)*H[0, z])/81 + 
         (16*(-829 + 935*z + 114*z^2)*H[0, z]^2)/27 + 
         (32*(-5 + 10*z + 18*z^2)*H[0, z]^3)/27)*H[1, z] + 
       ((4*(-31973 + 33322*z + 216*z^2))/81 + (16*(-257 + 301*z)*H[0, z])/9 + 
         (16*(-1 + 2*z + 2*z^2)*H[0, z]^2)/3)*H[1, z]^2 + 
       ((496*(-25 + 29*z))/81 - (64*(2 - 4*z + z^2)*H[0, z])/9)*H[1, z]^3 + 
       (68*(-1 + 2*z)*H[1, z]^4)/27 + ((32*(164 - 273*z + 306*z^2 + 686*z^3))/
          (27*z) - (64*(4 - 7*z + 52*z^2 + 60*z^3)*H[-1, z])/(9*z) + 
         (256*(1 + z)^2*H[-1, z]^2)/3 + ((64*(4 - 53*z - 134*z^2 + 63*z^3))/
            (9*z) - 128*(1 + z)^2*H[-1, z])*H[0, z] + 
         (64*(11 - 26*z + 2*z^2)*H[0, z]^2)/3 + 
         (256*(-1 + z)^2*H[0, z]*H[1, z])/3)*H[0, -1, z] + 
       (64*(5 - 6*z + 2*z^2)*H[0, -1, z]^2)/3 + 
       ((-8*(30229 + 29032*z + 216*z^2))/81 - 
         (64*(4 - 45*z - 24*z^2 + 22*z^3)*H[-1, z])/(9*z) + 
         (128*(1 + z)^2*H[-1, z]^2)/3 - (16*(1609 + 1834*z + 228*z^2)*
           H[0, z])/27 - (16*(71 + 128*z + 24*z^2)*H[0, z]^2)/9 + 
         ((256*(-5 + 7*z))/9 - (64*(5 - 10*z + 4*z^2)*H[0, z])/3)*H[1, z] + 
         (64*(1 - 2*z + 2*z^2)*H[1, z]^2)/3 + (256*(-1 + z)^2*H[0, -1, z])/3)*
        H[0, 1, z] - (64*(1 - 2*z + 3*z^2)*H[0, 1, z]^2)/3 + 
       ((64*(4 - 7*z + 52*z^2 + 60*z^3))/(9*z) - (512*(1 + z)^2*H[-1, z])/3 + 
         (128*(-2 + 12*z + z^2)*H[0, z])/3)*H[0, -1, -1, z] + 
       ((64*(4 - 45*z - 24*z^2 + 22*z^3))/(9*z) - (256*(1 + z)^2*H[-1, z])/
          3 - (256*(-1 + z)^2*H[0, z])/3)*H[0, -1, 1, z] + 
       ((-64*(-4 + 10*z - 234*z^2 + 41*z^3))/(9*z) - (128*(1 + z)^2*H[-1, z])/
          3 - (128*(16 - 28*z + z^2)*H[0, z])/3 - (512*(-1 + z)^2*H[1, z])/3)*
        H[0, 0, -1, z] + ((16*(-1355 + 1399*z + 492*z^2))/27 - 
         (128*(1 + z)^2*H[-1, z])/3 + (32*(-91 + 128*z + 12*z^2)*H[0, z])/9 + 
         32*(-1 + 2*z)*H[0, z]^2 + (64*(7 - 14*z + 10*z^2)*H[1, z])/3)*
        H[0, 0, 1, z] + ((64*(4 - 45*z - 24*z^2 + 22*z^3))/(9*z) - 
         (256*(1 + z)^2*H[-1, z])/3 - (256*(-1 + z)^2*H[0, z])/3)*
        H[0, 1, -1, z] + ((-112*(179 + 350*z))/27 + 32*(-3 - 24*z + 4*z^2)*
          H[0, z] - (64*(5 - 10*z + 6*z^2)*H[1, z])/3)*H[0, 1, 1, z] + 
       (512*(1 + z)^2*H[0, -1, -1, -1, z])/3 + 
       (256*(1 + z)^2*H[0, -1, -1, 1, z])/3 - 
       (128*(-2 + 4*z + z^2)*H[0, -1, 0, 1, z])/3 + 
       (256*(1 + z)^2*H[0, -1, 1, -1, z])/3 + 
       (128*(1 + z)^2*H[0, 0, -1, -1, z])/3 + 
       (128*(1 + z)^2*H[0, 0, -1, 1, z])/3 + 768*H[0, 0, 0, -1, z] - 
       (16*(-89 + 124*z)*H[0, 0, 0, 1, z])/9 + 
       (128*(1 + z)^2*H[0, 0, 1, -1, z])/3 + ((-32*(41 - 64*z + 12*z^2))/3 + 
         64*(-1 + 2*z)*H[0, z])*H[0, 0, 1, 1, z] + 
       (256*(1 + z)^2*H[0, 1, -1, -1, z])/3 + 
       (64*(-7 - 121*z + 24*z^2)*H[0, 1, 1, 1, z])/9 - 
       32*(-1 + 2*z)*H[0, 0, 0, 0, 1, z] + 64*(-1 + 2*z)*
        H[0, 0, 1, 1, 1, z] + ((-8*(-9823 + 9723*z))/9 + 
         ((-64*(-863 + 44*z + 3*z^2))/9 + (64*(4 - 45*z - 24*z^2 + 22*z^3)*
             H[-1, z])/(9*z) - (128*(1 + z)^2*H[-1, z]^2)/3)*H[0, z] + 
         ((-8*(-2039 - 197*z + 88*z^2))/9 + (64*(1 + z)^2*H[-1, z])/3)*
          H[0, z]^2 + 8*(33 + 4*z)*H[0, z]^3 - (44*(-1 + 2*z)*H[0, z]^4)/3 + 
         ((-8*(-3407 + 3428*z + 24*z^2))/9 - (32*(-278 + 325*z)*H[0, z])/9 - 
           (64*(-2 + 4*z + z^2)*H[0, z]^2)/3)*H[1, z] + 
         ((-16*(-257 + 295*z))/9 - 32*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 
         (32*(-1 + 2*z)*H[1, z]^3)/3 + ((-64*(4 - 45*z - 24*z^2 + 22*z^3))/
            (9*z) + (256*(1 + z)^2*H[-1, z])/3 - (128*(4 - 8*z + z^2)*
             H[0, z])/3)*H[0, -1, z] + ((208*(41 + 50*z))/9 + 
           (32*(23 + 44*z + 4*z^2)*H[0, z])/3 - (128*(-1 + 2*z)*H[1, z])/3)*
          H[0, 1, z] - (256*(1 + z)^2*H[0, -1, -1, z])/3 + 
         (128*(7 - 18*z + z^2)*H[0, 0, -1, z])/3 + 
         ((-32*(-27 + 36*z + 4*z^2))/3 - 64*(-1 + 2*z)*H[0, z])*
          H[0, 0, 1, z] + (32*(17 + 56*z)*H[0, 1, 1, z])/3 - 
         64*(-1 + 2*z)*H[0, 0, 1, 1, z])*Log[Q2/mu2] + 
       ((4*(-1055 + 1028*z))/3 - (8*(1051 + 76*z)*H[0, z])/9 - 
         (8*(79 + 40*z)*H[0, z]^2)/3 + 16*(-1 + 2*z)*H[0, z]^3 + 
         ((16*(-238 + 257*z))/9 + (128*(-1 + 2*z)*H[0, z])/3)*H[1, z] + 
         16*(-1 + 2*z)*H[1, z]^2 - (16*(23 + 44*z)*H[0, 1, z])/3 + 
         32*(-1 + 2*z)*H[0, 0, 1, z])*Log[Q2/mu2]^2 + 
       ((-16*(-22 + 21*z))/3 + (16*(29 + 32*z)*H[0, z])/9 - 
         (16*(-1 + 2*z)*H[0, z]^2)/3 - (64*(-1 + 2*z)*H[1, z])/9)*
        Log[Q2/mu2]^3 + z2^2*((-16*(1393 + 1696*z + 156*z^2))/45 + 
         (224*(-1 + 2*z)*H[0, z])/5 + (32*(-1 + 2*z)*Log[Q2/mu2])/5) + 
       z3*((-16*(-4730 + 2401*z + 1116*z^2))/27 + (448*(1 + z)^2*H[-1, z])/
          3 - (16*(-629 + 292*z + 48*z^2)*H[0, z])/9 - 
         (304*(-1 + 2*z)*H[0, z]^2)/3 - (64*(-7 + 14*z + 3*z^2)*H[1, z])/9 + 
         ((64*(-33 + 20*z + 4*z^2))/3 + 128*(-1 + 2*z)*H[0, z])*Log[Q2/mu2] - 
         32*(-1 + 2*z)*Log[Q2/mu2]^2) + 
       z2*((-16*(-33253 + 2648*z + 4224*z^2))/81 + 128*(-1 + 2*z)*z3 + 
         (32*(12 - 97*z + 4*z^2 + 104*z^3)*H[-1, z])/(9*z) - 
         (256*(1 + z)^2*H[-1, z]^2)/3 + ((-16*(-2329 - 133*z + 176*z^2))/9 + 
           (256*(1 + z)^2*H[-1, z])/3)*H[0, z] + (8*(325 + 28*z)*H[0, z]^2)/
          3 - (176*(-1 + 2*z)*H[0, z]^3)/3 + 
         ((-32*(-4 - 304*z + 305*z^2 + 60*z^3))/(9*z) - 
           (128*(1 + z)*(-1 + 3*z)*H[0, z])/3)*H[1, z] - 
         (64*(1 - 2*z + 3*z^2)*H[1, z]^2)/3 - (64*(11 - 26*z + 2*z^2)*
           H[0, -1, z])/3 + (32*(29 + 64*z + 8*z^2)*H[0, 1, z])/3 - 
         64*(-1 + 2*z)*H[0, 0, 1, z] + ((16*(-1269 + 88*z^2))/9 - 
           (128*(1 + z)^2*H[-1, z])/3 - 32*(31 + 12*z)*H[0, z] + 
           96*(-1 + 2*z)*H[0, z]^2 + (64*(-3 + 6*z + 2*z^2)*H[1, z])/3)*
          Log[Q2/mu2] + ((16*(31 + 28*z))/3 - 32*(-1 + 2*z)*H[0, z])*
          Log[Q2/mu2]^2)) + CA^2*NF*TF*((-4*(-553703 + 561496*z))/81 - 
       (8*(249 + 1306*z + 306*z^2)*z5)/3 + 
       ((8*(773597 - 683218*z + 5049*z^2))/243 - 
         (8*(1707 - 16048*z - 16262*z^2 + 5298*z^3)*H[-1, z])/(81*z) + 
         (8*(87 + 1888*z + 2204*z^2 + 629*z^3)*H[-1, z]^2)/(9*z) - 
         (8*(8 + 364*z + 442*z^2 + 109*z^3)*H[-1, z]^3)/(9*z) + 
         (4*(13 + 26*z + 12*z^2)*H[-1, z]^4)/3)*H[0, z] + 
       ((2*(356127 + 115538*z + 12999*z^2))/81 - 
         (4*(786 + 10789*z + 12053*z^2 + 4266*z^3)*H[-1, z])/(27*z) + 
         (2*(112 + 896*z + 1431*z^2 + 869*z^3)*H[-1, z]^2)/(3*z) - 
         (16*(50 + 100*z + 63*z^2)*H[-1, z]^3)/9)*H[0, z]^2 + 
       ((2*(67667 - 47912*z + 8610*z^2))/81 - 
         (4*(192 - 1333*z - 812*z^2 + 1272*z^3)*H[-1, z])/(27*z) + 
         (8*(5 + 10*z + 24*z^2)*H[-1, z]^2)/3)*H[0, z]^3 + 
       ((4881 + 1270*z + 1278*z^2)/27 - (8*(-1 + 3*z)*(1 + 5*z)*H[-1, z])/9)*
        H[0, z]^4 - (4*(-11 + 10*z)*H[0, z]^5)/5 + 
       ((4*(1411814 - 1456675*z + 10098*z^2))/243 + 
         (4*(49972 - 53981*z + 801*z^2)*H[0, z])/27 + 
         (16*(5089 - 5594*z + 249*z^2)*H[0, z]^2)/27 + 
         (8*(-8 + 611*z - 720*z^2 + 80*z^3)*H[0, z]^3)/(9*z) + 
         (4*(43 - 86*z + 30*z^2)*H[0, z]^4)/9)*H[1, z] + 
       ((2*(134572 - 151385*z + 3024*z^2))/81 + 
         (2*(33089 - 38020*z + 549*z^2)*H[0, z])/27 + 
         (2*(-132 + 2197*z - 3485*z^2 + 1035*z^3)*H[0, z]^2)/(9*z) + 
         (32*(14 - 28*z + 9*z^2)*H[0, z]^3)/9)*H[1, z]^2 + 
       ((16*(3580 - 4043*z + 81*z^2))/81 - (4*(-1673 + 2002*z + 66*z^2)*
           H[0, z])/27 + (8*(-7 + 2*z)*(-7 + 12*z)*H[0, z]^2)/9)*H[1, z]^3 + 
       ((1277 - 1570*z)/27 - (62*(-1 + 2*z)*H[0, z])/9)*H[1, z]^4 - 
       (4*(-1 + 2*z)*H[1, z]^5)/3 + 
       ((8*(1707 - 16048*z - 16262*z^2 + 5298*z^3))/(81*z) - 
         (16*(87 + 1888*z + 2204*z^2 + 629*z^3)*H[-1, z])/(9*z) + 
         (8*(8 + 364*z + 442*z^2 + 109*z^3)*H[-1, z]^2)/(3*z) - 
         (16*(13 + 26*z + 12*z^2)*H[-1, z]^3)/3 + 
         ((8*(522 + 10231*z - 3439*z^2 + 1557*z^3))/(27*z) - 
           (8*(96 + 324*z + 733*z^2 + 669*z^3)*H[-1, z])/(3*z) + 
           (32*(34 + 68*z + 45*z^2)*H[-1, z]^2)/3)*H[0, z] + 
         ((-4*(-96 + 2737*z + 623*z^2 + 861*z^3))/(9*z) + 
           (8*(71 + 142*z + 12*z^2)*H[-1, z])/3)*H[0, z]^2 - 
         (8*(-77 + 118*z)*H[0, z]^3)/9 + 
         ((-16*(-16 - 18*z - 50*z^2 + 57*z^3)*H[0, z])/(3*z) - 
           32*(3 - 6*z + z^2)*H[0, z]^2)*H[1, z] - 16*(-3 + 2*z)*(-3 + 4*z)*
          H[0, z]*H[1, z]^2)*H[0, -1, z] + 
       ((8*(-8 - 46*z + 203*z^2 + 26*z^3))/(3*z) + 
         (4*(147 + 154*z + 96*z^2)*H[0, z])/3 + 
         (16*(-1 + 2*z + 12*z^2)*H[1, z])/3)*H[0, -1, z]^2 + 
       ((4*(48146 + 54717*z + 207*z^2))/27 - 
         (16*(87 + 383*z + 541*z^2 + 387*z^3)*H[-1, z])/(9*z) + 
         (8*(72 + 300*z + 635*z^2 + 490*z^3)*H[-1, z]^2)/(3*z) - 
         (80*(7 + 14*z + 8*z^2)*H[-1, z]^3)/3 + 
         ((-4*(86 - 12394*z + 1227*z^2))/27 - 
           (16*(8 - 152*z - 139*z^2 + 44*z^3)*H[-1, z])/(3*z) + 
           16*(-5 - 10*z + 4*z^2)*H[-1, z]^2)*H[0, z] + 
         ((4*(16 + 117*z + 1377*z^2 + 185*z^3))/(3*z) - 16*(5 + 10*z + 6*z^2)*
            H[-1, z])*H[0, z]^2 + (32*(35 + 72*z)*H[0, z]^3)/9 + 
         ((88*(-91 + 179*z + 9*z^2))/27 - (8*(-44 + 98*z - 452*z^2 + 373*z^3)*
             H[0, z])/(3*z) - 8*(17 - 34*z + 14*z^2)*H[0, z]^2)*H[1, z] + 
         ((4*(89 - 142*z + 141*z^2))/9 - (8*(55 - 110*z + 48*z^2)*H[0, z])/3)*
          H[1, z]^2 - (32*(-1 + 2*z)*H[1, z]^3)/9 + 
         ((-16*(-16 - 18*z - 50*z^2 + 57*z^3))/(3*z) + 64*(1 + 10*z)*
            H[0, z] - 32*(-3 + 2*z)*(-3 + 4*z)*H[1, z])*H[0, -1, z])*
        H[0, 1, z] + ((4*(-132 - 1570*z + 1100*z^2 + 681*z^3))/(9*z) - 
         (32*(1 + 2*z)*H[-1, z])/3 + (64*(2 + 23*z + 3*z^2)*H[0, z])/3 + 
         (16*(1 - 2*z + 12*z^2)*H[1, z])/3)*H[0, 1, z]^2 + 
       ((16*(87 + 1888*z + 2204*z^2 + 629*z^3))/(9*z) - 
         (16*(8 + 364*z + 442*z^2 + 109*z^3)*H[-1, z])/(3*z) + 
         16*(13 + 26*z + 12*z^2)*H[-1, z]^2 + 
         ((8*(112 + 416*z + 327*z^2 + 617*z^3))/(3*z) - 
           (64*(34 + 68*z + 45*z^2)*H[-1, z])/3)*H[0, z] - 
         (4*(111 + 602*z + 96*z^2)*H[0, z]^2)/3 - 
         (32*(-1 + 2*z + 12*z^2)*H[0, z]*H[1, z])/3 + 
         (32*(43 - 70*z + 12*z^2)*H[0, -1, z])/3 + 
         (32*(-1 + 2*z + 12*z^2)*H[0, 1, z])/3)*H[0, -1, -1, z] + 
       ((16*(87 + 383*z + 541*z^2 + 387*z^3))/(9*z) - 
         (16*(72 + 300*z + 635*z^2 + 490*z^3)*H[-1, z])/(3*z) + 
         80*(7 + 14*z + 8*z^2)*H[-1, z]^2 + 
         ((16*(-8 - 170*z - 189*z^2 + 101*z^3))/(3*z) - 
           32*(-5 - 10*z + 4*z^2)*H[-1, z])*H[0, z] + 16*(11 - 2*z + 8*z^2)*
          H[0, z]^2 + 32*(-3 + 2*z)*(-3 + 4*z)*H[0, z]*H[1, z] - 
         (32*(-1 + 2*z + 12*z^2)*H[0, -1, z])/3 - 
         (32*(19 - 38*z + 24*z^2)*H[0, 1, z])/3)*H[0, -1, 1, z] + 
       ((8*(-258 - 9673*z + 18931*z^2 + 1152*z^3))/(27*z) + 
         (8*(80 - 248*z + 35*z^2 + 469*z^3)*H[-1, z])/(3*z) - 
         96*(2 + 4*z + 3*z^2)*H[-1, z]^2 + 
         ((8*(4051 + 1898*z + 2262*z^2))/9 - (32*(77 + 154*z + 54*z^2)*
             H[-1, z])/3)*H[0, z] + (8*(-145 + 160*z + 48*z^2)*H[0, z]^2)/3 + 
         ((32*(-16 - 18*z - 50*z^2 + 57*z^3))/(3*z) + 
           (64*(7 - 14*z + 3*z^2)*H[0, z])/3)*H[1, z] + 
         32*(-3 + 2*z)*(-3 + 4*z)*H[1, z]^2 - (40*(65 - 2*z + 24*z^2)*
           H[0, -1, z])/3 - 64*(5 + 14*z + z^2)*H[0, 1, z])*H[0, 0, -1, z] + 
       ((4*(17951 - 19492*z + 6285*z^2))/27 - 
         (8*(80 + 287*z + 635*z^2 + 534*z^3)*H[-1, z])/(3*z) + 
         (8*(127 + 254*z + 132*z^2)*H[-1, z]^2)/3 + 
         ((-8*(16 + 161*z + 1189*z^2 + 448*z^3))/(3*z) + 
           32*(17 + 34*z + 10*z^2)*H[-1, z])*H[0, z] - 
         (4*(289 + 578*z + 96*z^2)*H[0, z]^2)/3 + 
         ((8*(1552 - 1976*z + 447*z^2))/9 + (32*(23 - 46*z + 12*z^2)*H[0, z])/
            3)*H[1, z] + (32*(11 - 22*z + 6*z^2)*H[1, z]^2)/3 + 
         (8*(95 - 14*z + 72*z^2)*H[0, -1, z])/3 - 
         (16*(-49 - 114*z + 12*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
       ((16*(87 + 383*z + 541*z^2 + 387*z^3))/(9*z) - 
         (16*(72 + 300*z + 635*z^2 + 490*z^3)*H[-1, z])/(3*z) + 
         80*(7 + 14*z + 8*z^2)*H[-1, z]^2 + 
         ((16*(-8 - 170*z - 189*z^2 + 101*z^3))/(3*z) - 
           32*(-5 - 10*z + 4*z^2)*H[-1, z])*H[0, z] + 16*(11 - 2*z + 8*z^2)*
          H[0, z]^2 + 32*(-3 + 2*z)*(-3 + 4*z)*H[0, z]*H[1, z] - 
         (32*(-1 + 2*z + 12*z^2)*H[0, -1, z])/3 + 
         (32*(21 - 34*z + 24*z^2)*H[0, 1, z])/3)*H[0, 1, -1, z] + 
       ((4*(2767 - 1006*z + 45*z^2))/9 - (16*(8 - 171*z - 158*z^2 + 44*z^3)*
           H[-1, z])/(3*z) + (64*(-4 - 8*z + 3*z^2)*H[-1, z]^2)/3 + 
         ((8*(-132 + 1805*z - 355*z^2 + 1203*z^3))/(9*z) + 
           (224*(1 + 2*z)*H[-1, z])/3)*H[0, z] + 
         (4*(217 - 286*z + 12*z^2)*H[0, z]^2)/3 + 
         ((-8*(311 - 514*z + 225*z^2))/9 + (128*(7 - 14*z + 6*z^2)*H[0, z])/
            3)*H[1, z] + (8*(-1 + 2*z)*H[1, z]^2)/3 + 32*(-3 + 2*z)*
          (-3 + 4*z)*H[0, -1, z] - (128*(-1 + z + 3*z^2)*H[0, 1, z])/3)*
        H[0, 1, 1, z] + ((16*(8 + 364*z + 442*z^2 + 109*z^3))/(3*z) - 
         32*(13 + 26*z + 12*z^2)*H[-1, z] + (32*(25 + 206*z + 78*z^2)*
           H[0, z])/3)*H[0, -1, -1, -1, z] + 
       ((16*(72 + 300*z + 635*z^2 + 490*z^3))/(3*z) - 160*(7 + 14*z + 8*z^2)*
          H[-1, z] + (128*(-4 - 7*z + 6*z^2)*H[0, z])/3)*H[0, -1, -1, 1, z] + 
       ((-8*(-32 + 181*z - 71*z^2 + 174*z^3))/(3*z) - 
         (16*(-5 - 10*z + 12*z^2)*H[-1, z])/3 - 16*(9 + 94*z + 8*z^2)*
          H[0, z] - (256*(-1 + 2*z)*H[1, z])/3)*H[0, -1, 0, 1, z] + 
       ((16*(72 + 300*z + 635*z^2 + 490*z^3))/(3*z) - 160*(7 + 14*z + 8*z^2)*
          H[-1, z] + (128*(-4 - 7*z + 6*z^2)*H[0, z])/3)*H[0, -1, 1, -1, z] + 
       ((16*(8 - 171*z - 158*z^2 + 44*z^3))/(3*z) - 
         (128*(-4 - 8*z + 3*z^2)*H[-1, z])/3 - (64*(17 - 20*z + 12*z^2)*
           H[0, z])/3)*H[0, -1, 1, 1, z] + 
       ((-8*(80 - 248*z + 35*z^2 + 469*z^3))/(3*z) + 192*(2 + 4*z + 3*z^2)*
          H[-1, z] + (16*(53 + 358*z + 72*z^2)*H[0, z])/3)*
        H[0, 0, -1, -1, z] + ((8*(80 + 287*z + 635*z^2 + 534*z^3))/(3*z) - 
         (16*(127 + 254*z + 132*z^2)*H[-1, z])/3 - 
         (32*(77 + 194*z + 36*z^2)*H[0, z])/3)*H[0, 0, -1, 1, z] + 
       ((-8*(96 + 5275*z + 4637*z^2 + 2931*z^3))/(9*z) + 
         16*(73 + 146*z + 48*z^2)*H[-1, z] - 16*(-75 + 72*z + 28*z^2)*
          H[0, z] - 128*(-1 + 2*z)*H[1, z])*H[0, 0, 0, -1, z] + 
       ((8*(16 + 591*z + 1069*z^2 + 995*z^3))/(3*z) - 
         (16*(161 + 322*z + 120*z^2)*H[-1, z])/3 + 
         (16*(163 + 202*z + 84*z^2)*H[0, z])/3 + 64*(1 - 2*z + 3*z^2)*
          H[1, z])*H[0, 0, 0, 1, z] + ((8*(80 + 287*z + 635*z^2 + 534*z^3))/
          (3*z) - (16*(127 + 254*z + 132*z^2)*H[-1, z])/3 - 
         (32*(77 + 194*z + 36*z^2)*H[0, z])/3)*H[0, 0, 1, -1, z] + 
       ((-16*(-66 + 352*z - 317*z^2 + 483*z^3))/(9*z) - 
         32*(-5 - 10*z + 2*z^2)*H[-1, z] - (32*(13 + 4*z + 6*z^2)*H[0, z])/
          3 - 48*(1 - 2*z + 4*z^2)*H[1, z])*H[0, 0, 1, 1, z] + 
       ((16*(72 + 300*z + 635*z^2 + 490*z^3))/(3*z) - 160*(7 + 14*z + 8*z^2)*
          H[-1, z] + (128*(-4 - 7*z + 6*z^2)*H[0, z])/3)*H[0, 1, -1, -1, z] + 
       ((16*(8 - 171*z - 158*z^2 + 44*z^3))/(3*z) - 
         (128*(-4 - 8*z + 3*z^2)*H[-1, z])/3 - (64*(17 - 20*z + 12*z^2)*
           H[0, z])/3)*H[0, 1, -1, 1, z] + 
       ((16*(8 - 171*z - 158*z^2 + 44*z^3))/(3*z) - 
         (128*(-4 - 8*z + 3*z^2)*H[-1, z])/3 - (64*(17 - 20*z + 12*z^2)*
           H[0, z])/3)*H[0, 1, 1, -1, z] + ((8*(1939 + 262*z + 318*z^2))/9 + 
         (64*(1 + 2*z)*H[-1, z])/3 - (64*(-5 - 49*z + 12*z^2)*H[0, z])/3)*
        H[0, 1, 1, 1, z] + 32*(13 + 26*z + 12*z^2)*H[0, -1, -1, -1, -1, z] + 
       160*(7 + 14*z + 8*z^2)*H[0, -1, -1, -1, 1, z] - 
       (64*(15 - z + 27*z^2)*H[0, -1, -1, 0, 1, z])/3 + 
       160*(7 + 14*z + 8*z^2)*H[0, -1, -1, 1, -1, z] + 
       (128*(-4 - 8*z + 3*z^2)*H[0, -1, -1, 1, 1, z])/3 - 
       (64*(43 - 70*z + 12*z^2)*H[0, -1, 0, -1, -1, z])/3 + 
       (16*(-5 - 10*z + 12*z^2)*H[0, -1, 0, -1, 1, z])/3 + 
       (16*(-5 - 10*z + 12*z^2)*H[0, -1, 0, 1, -1, z])/3 + 
       (32*(65 - 138*z + 78*z^2)*H[0, -1, 0, 1, 1, z])/3 + 
       160*(7 + 14*z + 8*z^2)*H[0, -1, 1, -1, -1, z] + 
       (128*(-4 - 8*z + 3*z^2)*H[0, -1, 1, -1, 1, z])/3 + 
       (256*(5 - 9*z + 6*z^2)*H[0, -1, 1, 0, 1, z])/3 + 
       (128*(-4 - 8*z + 3*z^2)*H[0, -1, 1, 1, -1, z])/3 - 
       (64*(1 + 2*z)*H[0, -1, 1, 1, 1, z])/3 - 
       (64*(104 - 104*z + 51*z^2)*H[0, 0, -1, -1, -1, z])/3 + 
       (16*(127 + 254*z + 132*z^2)*H[0, 0, -1, -1, 1, z])/3 + 
       (8*(527 - 110*z + 192*z^2)*H[0, 0, -1, 0, -1, z])/3 + 
       (16*(47 + 418*z + 48*z^2)*H[0, 0, -1, 0, 1, z])/3 + 
       (16*(127 + 254*z + 132*z^2)*H[0, 0, -1, 1, -1, z])/3 + 
       (32*(65 - 174*z + 102*z^2)*H[0, 0, -1, 1, 1, z])/3 + 
       24*(127 - 134*z + 32*z^2)*H[0, 0, 0, -1, -1, z] + 
       (8*(349 + 1790*z + 96*z^2)*H[0, 0, 0, -1, 1, z])/3 + 
       (32*(-171 + 184*z + 54*z^2)*H[0, 0, 0, 0, -1, z])/3 - 
       (64*(40 + 24*z + 27*z^2)*H[0, 0, 0, 0, 1, z])/3 + 
       (8*(349 + 1790*z + 96*z^2)*H[0, 0, 0, 1, -1, z])/3 - 
       (16*(475 + 1114*z + 90*z^2)*H[0, 0, 0, 1, 1, z])/3 + 
       (16*(127 + 254*z + 132*z^2)*H[0, 0, 1, -1, -1, z])/3 + 
       32*(-5 - 10*z + 2*z^2)*H[0, 0, 1, -1, 1, z] - 
       (8*(-9 - 382*z + 48*z^2)*H[0, 0, 1, 0, -1, z])/3 - 
       (32*(123 + 328*z + 27*z^2)*H[0, 0, 1, 0, 1, z])/3 - 
       (32*(95 - 114*z + 90*z^2)*H[0, 0, 1, 1, -1, z])/3 + 
       (16*(-109 + 122*z + 84*z^2)*H[0, 0, 1, 1, 1, z])/3 + 
       160*(7 + 14*z + 8*z^2)*H[0, 1, -1, -1, -1, z] + 
       (128*(-4 - 8*z + 3*z^2)*H[0, 1, -1, -1, 1, z])/3 + 
       (128*(-4 - 8*z + 3*z^2)*H[0, 1, -1, 1, -1, z])/3 - 
       (64*(1 + 2*z)*H[0, 1, -1, 1, 1, z])/3 - 
       (256*(5 - 9*z + 6*z^2)*H[0, 1, 0, 1, -1, z])/3 + 
       (16*(-63 + 82*z + 12*z^2)*H[0, 1, 0, 1, 1, z])/3 + 
       (128*(-4 - 8*z + 3*z^2)*H[0, 1, 1, -1, -1, z])/3 - 
       (64*(1 + 2*z)*H[0, 1, 1, -1, 1, z])/3 - 
       (64*(1 + 2*z)*H[0, 1, 1, 1, -1, z])/3 + 
       (16*(47 + 62*z)*H[0, 1, 1, 1, 1, z])/3 + 
       ((4*(-44746 + 45131*z))/9 + ((-4*(79238 + 9761*z + 198*z^2))/27 + 
           (16*(22 + 578*z + 541*z^2 + 112*z^3)*H[-1, z])/(9*z) - 
           (8*(8 + 101*z + 124*z^2 + 66*z^3)*H[-1, z]^2)/(3*z) + 
           (32*(3 + 6*z + 4*z^2)*H[-1, z]^3)/3)*H[0, z] + 
         ((-2*(15041 - 12240*z + 520*z^2))/9 + 
           (8*(8 - 265*z - 269*z^2 + 55*z^3)*H[-1, z])/(3*z) - 
           8*(-5 - 10*z + 6*z^2)*H[-1, z]^2)*H[0, z]^2 + 
         ((-4*(1151 + 466*z + 88*z^2))/9 + (8*(-9 - 18*z + 4*z^2)*H[-1, z])/
            3)*H[0, z]^3 + (2*(-51 + 44*z)*H[0, z]^4)/3 + 
         ((-8*(20723 - 22033*z + 99*z^2))/27 - (32*(1265 - 1360*z + 9*z^2)*
             H[0, z])/9 - (4*(785 - 865*z + 22*z^2)*H[0, z]^2)/3 - 
           (8*(13 - 26*z + 4*z^2)*H[0, z]^3)/3)*H[1, z] + 
         ((-16*(1247 - 1378*z + 18*z^2))/9 + (16*(-155 + 184*z)*H[0, z])/3 - 
           16*(4 - 8*z + z^2)*H[0, z]^2)*H[1, z]^2 + 
         ((8*(-263 + 310*z))/9 + (112*(-1 + 2*z)*H[0, z])/3)*H[1, z]^3 + 
         8*(-1 + 2*z)*H[1, z]^4 + ((-16*(22 + 578*z + 541*z^2 + 112*z^3))/
            (9*z) + (16*(8 + 101*z + 124*z^2 + 66*z^3)*H[-1, z])/(3*z) - 
           32*(3 + 6*z + 4*z^2)*H[-1, z]^2 + 
           ((-16*(8 - 280*z - 140*z^2 + 11*z^3))/(3*z) + 64*(-3 - 6*z + z^2)*
              H[-1, z])*H[0, z] + 16*(-11 + 18*z)*H[0, z]^2 - 
           96*(-1 + 2*z)*H[0, z]*H[1, z])*H[0, -1, z] - 
         32*(-1 + 6*z)*H[0, -1, z]^2 + ((-8*(781 + 358*z + 36*z^2))/9 + 
           (16*(8 - 155*z - 142*z^2 + 44*z^3)*H[-1, z])/(3*z) - 
           64*(-1 - 2*z + z^2)*H[-1, z]^2 + ((8*(-181 - 721*z + 22*z^2))/3 - 
             64*(1 + 2*z)*H[-1, z])*H[0, z] - 4*(67 + 126*z)*H[0, z]^2 + 
           ((-352*(-1 + 2*z))/3 + 64*(-1 + z)^2*H[0, z])*H[1, z] - 
           96*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] + 32*(2 - 4*z + z^2)*
          H[0, 1, z]^2 + ((-16*(8 + 101*z + 124*z^2 + 66*z^3))/(3*z) + 
           64*(3 + 6*z + 4*z^2)*H[-1, z] - 64*(-2 - 12*z + z^2)*H[0, z])*
          H[0, -1, -1, z] + ((-16*(8 - 155*z - 142*z^2 + 44*z^3))/(3*z) + 
           128*(-1 - 2*z + z^2)*H[-1, z] + 32*(-1 + 10*z)*H[0, z])*
          H[0, -1, 1, z] + ((-16*(-8 + 295*z + 11*z^2 + 33*z^3))/(3*z) + 
           32*(7 + 14*z + 2*z^2)*H[-1, z] - 64*(-11 + 7*z + z^2)*H[0, z] + 
           192*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + 
         ((-16*(2 - 191*z + 55*z^2))/3 + 32*(-3 - 6*z + 2*z^2)*H[-1, z] + 
           64*(6 + 19*z + z^2)*H[0, z] - 64*(3 - 6*z + 2*z^2)*H[1, z])*
          H[0, 0, 1, z] + ((-16*(8 - 155*z - 142*z^2 + 44*z^3))/(3*z) + 
           128*(-1 - 2*z + z^2)*H[-1, z] + 32*(-1 + 10*z)*H[0, z])*
          H[0, 1, -1, z] + ((-16*(241 + 172*z))/3 - 64*(1 + 2*z)*H[-1, z] - 
           64*(8 + 5*z + z^2)*H[0, z])*H[0, 1, 1, z] - 64*(3 + 6*z + 4*z^2)*
          H[0, -1, -1, -1, z] - 128*(-1 - 2*z + z^2)*H[0, -1, -1, 1, z] - 
         64*(4 - 10*z + z^2)*H[0, -1, 0, 1, z] - 128*(-1 - 2*z + z^2)*
          H[0, -1, 1, -1, z] + 64*(1 + 2*z)*H[0, -1, 1, 1, z] - 
         32*(7 + 14*z + 2*z^2)*H[0, 0, -1, -1, z] - 32*(-3 - 6*z + 2*z^2)*
          H[0, 0, -1, 1, z] + 16*(-57 - 6*z + 8*z^2)*H[0, 0, 0, -1, z] - 
         16*(25 + 74*z + 8*z^2)*H[0, 0, 0, 1, z] - 32*(-3 - 6*z + 2*z^2)*
          H[0, 0, 1, -1, z] + 64*(2 + z + z^2)*H[0, 0, 1, 1, z] - 
         128*(-1 - 2*z + z^2)*H[0, 1, -1, -1, z] + 64*(1 + 2*z)*
          H[0, 1, -1, 1, z] + 64*(1 + 2*z)*H[0, 1, 1, -1, z] - 
         32*(11 + 14*z)*H[0, 1, 1, 1, z])*Log[Q2/mu2] + 
       (-16*(-129 + 130*z) + ((-16*(-1045 + 1037*z))/9 + 
           (8*(155 + 166*z)*H[-1, z])/3 - 32*(1 + 2*z)*H[-1, z]^2)*H[0, z] + 
         ((8*(181 + 101*z))/3 + 24*(1 + 2*z)*H[-1, z])*H[0, z]^2 - 
         (32*(-4 + 3*z)*H[0, z]^3)/3 + ((-16*(-1085 + 1144*z))/9 - 
           (8*(-239 + 262*z)*H[0, z])/3 - 24*(-1 + 2*z)*H[0, z]^2)*H[1, z] + 
         ((-4*(-251 + 286*z))/3 - 48*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 
         16*(-1 + 2*z)*H[1, z]^3 + ((-8*(155 + 166*z))/3 + 
           64*(1 + 2*z)*H[-1, z] - 16*(-5 + 14*z)*H[0, z])*H[0, -1, z] + 
         ((16*(86 + 119*z))/3 + 32*(1 + 2*z)*H[-1, z] + 16*(11 + 14*z)*
            H[0, z])*H[0, 1, z] - 64*(1 + 2*z)*H[0, -1, -1, z] - 
         32*(1 + 2*z)*H[0, -1, 1, z] + 16*(-13 + 22*z)*H[0, 0, -1, z] - 
         16*(3 + 10*z)*H[0, 0, 1, z] - 32*(1 + 2*z)*H[0, 1, -1, z] + 
         32*(5 + 8*z)*H[0, 1, 1, z])*Log[Q2/mu2]^2 + 
       ((1328*(-1 + z))/3 - (16*(107 + 59*z)*H[0, z])/9 + 
         (32*(-2 + z)*H[0, z]^2)/3 + ((8*(-155 + 166*z))/9 + 
           (32*(-1 + 2*z)*H[0, z])/3)*H[1, z] + (32*(-1 + 2*z)*H[1, z]^2)/3 - 
         32*(1 + 2*z)*H[0, 1, z])*Log[Q2/mu2]^3 + 
       z2^2*((-8*(-10823 - 2721*z + 2466*z^2))/45 + 
         (16*(85 + 170*z + 87*z^2)*H[-1, z])/15 + 
         (16*(-7 + 2*z)*(-89 + 18*z)*H[0, z])/15 - 
         (16*(8 - 16*z + 21*z^2)*H[1, z])/5 - (4*(9 - 314*z + 48*z^2)*
           Log[Q2/mu2])/5) + z3*((-4*(22039 - 12594*z + 4883*z^2))/9 + 
         (8*(128 + 597*z + 1197*z^2 + 910*z^3)*H[-1, z])/(3*z) - 
         (208*(7 + 14*z + 9*z^2)*H[-1, z]^2)/3 + 
         ((-8*(6508 - 1478*z + 3993*z^2))/9 + (16*(83 + 166*z + 162*z^2)*
             H[-1, z])/3)*H[0, z] - (8*(277 + 284*z + 24*z^2)*H[0, z]^2)/3 + 
         ((-16*(-42 + 631*z - 934*z^2 + 265*z^3))/(3*z) - 
           (16*(233 - 466*z + 156*z^2)*H[0, z])/3)*H[1, z] - 
         16*(41 - 82*z + 29*z^2)*H[1, z]^2 - 8*(13 - 2*z + 52*z^2)*
          H[0, -1, z] + 32*(-3 - 26*z + 11*z^2)*H[0, 1, z] + 
         ((8*(1399 - 870*z + 264*z^2))/3 - 16*(-3 - 6*z + 14*z^2)*H[-1, z] + 
           64*(16 + 17*z + 2*z^2)*H[0, z] + 112*(5 - 10*z + 2*z^2)*H[1, z])*
          Log[Q2/mu2] - 16*(-1 + 12*z)*Log[Q2/mu2]^2) + 
       z2*((-8*(131129 + 1104*z + 6810*z^2))/81 + 
         (8*(579 + 322*z + 96*z^2)*z3)/3 + 
         (8*(261 + 2654*z + 3286*z^2 + 1403*z^3)*H[-1, z])/(9*z) - 
         (4*(152 + 964*z + 1712*z^2 + 1089*z^3)*H[-1, z]^2)/(3*z) + 
         (8*(83 + 166*z + 92*z^2)*H[-1, z]^3)/3 + 
         ((-4*(6623 - 4384*z + 1249*z^2))/3 + 
           (8*(136 - 53*z + 478*z^2 + 867*z^3)*H[-1, z])/(3*z) - 
           16*(21 + 42*z + 40*z^2)*H[-1, z]^2)*H[0, z] + 
         ((-4*(1711 + 193*z + 610*z^2))/3 + 32*(-2 - 4*z + 7*z^2)*H[-1, z])*
          H[0, z]^2 + (16*(-41 + 7*z)*H[0, z]^3)/3 + 
         ((-4*(-522 + 42415*z - 47306*z^2 + 4521*z^3))/(27*z) + 
           (8*(-60 - 3965*z + 3946*z^2 + 285*z^3)*H[0, z])/(9*z) - 
           (80*(14 - 28*z + 9*z^2)*H[0, z]^2)/3)*H[1, z] + 
         ((-8*(-12 + 1427*z - 1735*z^2 + 201*z^3))/(9*z) - 
           (8*(91 - 182*z + 36*z^2)*H[0, z])/3)*H[1, z]^2 - 
         (16*(37 - 74*z + 18*z^2)*H[1, z]^3)/9 + 
         ((8*(-88 + 513*z - 146*z^2 + 117*z^3))/(3*z) + 
           (64*(-2 - 4*z + 15*z^2)*H[-1, z])/3 - (16*(27 - 254*z + 24*z^2)*
             H[0, z])/3 + 16*(13 - 26*z + 12*z^2)*H[1, z])*H[0, -1, z] + 
         ((-8*(-108 + 133*z + 2860*z^2 + 516*z^3))/(9*z) - 
           16*(3 + 6*z + 4*z^2)*H[-1, z] - (16*(159 + 458*z)*H[0, z])/3 - 
           128*(-1 + 2*z)*H[1, z])*H[0, 1, z] + 
         (32*(11 + 34*z + 12*z^2)*H[0, -1, -1, z])/3 - 32*(5 - 16*z + 4*z^2)*
          H[0, -1, 1, z] - (8*(-121 + 874*z + 72*z^2)*H[0, 0, -1, z])/3 + 
         (8*(403 + 1150*z + 132*z^2)*H[0, 0, 1, z])/3 - 32*(5 - 16*z + 4*z^2)*
          H[0, 1, -1, z] - (32*(77 + 46*z + 6*z^2)*H[0, 1, 1, z])/3 + 
         ((8*(6997 - 5082*z + 296*z^2))/9 - (8*(24 - 209*z - 160*z^2 + 
              154*z^3)*H[-1, z])/(3*z) + 16*(-1 + 2*z)*(1 + 4*z)*H[-1, z]^2 + 
           ((8*(1181 + 195*z + 176*z^2))/3 - 32*(-5 - 10*z + 4*z^2)*H[-1, z])*
            H[0, z] + 4*(115 + 18*z)*H[0, z]^2 + 
           ((8*(-8 + 677*z - 772*z^2 + 66*z^3))/(3*z) + 128*(3 - 6*z + z^2)*
              H[0, z])*H[1, z] + 32*(5 - 10*z + 2*z^2)*H[1, z]^2 + 
           16*(7 - 18*z + 4*z^2)*H[0, -1, z] - 16*(-19 - 62*z + 4*z^2)*
            H[0, 1, z])*Log[Q2/mu2] + ((64*(-32 + 3*z))/3 - 
           64*(1 + 2*z)*H[-1, z] - 32*(7 + 6*z)*H[0, z] + 
           64*(-1 + 2*z)*H[1, z])*Log[Q2/mu2]^2 + (128*(1 + z)*Log[Q2/mu2]^3)/
          3)) + CF^2*NF*TF*((113401 - 111550*z)/36 - 
       (8*(1379 + 186*z + 1632*z^2)*z5)/3 + ((9641 - 36000*z - 2904*z^2)/9 + 
         (8*(132 + 2074*z + 3430*z^2 + 1029*z^3)*H[-1, z])/(9*z) - 
         (8*(56 - 255*z - 42*z^2 + 191*z^3)*H[-1, z]^2)/(9*z) + 
         (16*(1 + z)*(35 + 33*z)*H[-1, z]^3)/9 - (160*(1 + 2*z)*H[-1, z]^4)/
          9)*H[0, z] + ((-3847 - 9790*z - 4044*z^2)/9 + 
         (8*(56 + 738*z + 1089*z^2 + 116*z^3)*H[-1, z])/(9*z) + 
         (4*(32 - 95*z + 10*z^2 + 125*z^3)*H[-1, z]^2)/(3*z) - 
         (32*(-3 - 6*z + 4*z^2)*H[-1, z]^3)/3)*H[0, z]^2 + 
       ((2*(-2325 - 6042*z + 1372*z^2))/27 - 
         (16*(-2 + z)*(-4 + 35*z + 32*z^2)*H[-1, z])/(9*z) + 
         (32*(-5 - 10*z + 2*z^2)*H[-1, z]^2)/3)*H[0, z]^3 + 
       ((-189 - 89*z + 368*z^2)/9 - (4*(7 + 14*z + 24*z^2)*H[-1, z])/9)*
        H[0, z]^4 + ((-23 - 90*z)*H[0, z]^5)/45 + 
       ((-4*(-13439 + 13094*z + 726*z^2))/9 + (2*(4161 - 4334*z + 24*z^2)*
           H[0, z])/3 + (2*(1419 - 1510*z + 156*z^2)*H[0, z]^2)/3 + 
         (4*(-32 + 507*z - 804*z^2 + 128*z^3)*H[0, z]^3)/(9*z) + 
         (16*(13 - 26*z + 6*z^2)*H[0, z]^4)/9)*H[1, z] + 
       ((5025 - 5278*z + 48*z^2)/3 - (2*(-1793 + 1846*z + 22*z^2)*H[0, z])/
          3 + (2*(-48 + 71*z - 292*z^2 + 202*z^3)*H[0, z]^2)/z + 
         (8*(41 - 82*z + 24*z^2)*H[0, z]^3)/9)*H[1, z]^2 + 
       ((-2*(-2007 + 2134*z))/9 - (4*(-713 + 920*z + 6*z^2)*H[0, z])/9 + 
         (8*(41 - 82*z + 24*z^2)*H[0, z]^2)/3)*H[1, z]^3 + 
       ((775 - 1024*z)/9 - (268*(-1 + 2*z)*H[0, z])/9)*H[1, z]^4 - 
       (20*(-1 + 2*z)*H[1, z]^5)/3 + 
       ((-8*(132 + 2074*z + 3430*z^2 + 1029*z^3))/(9*z) + 
         (16*(56 - 255*z - 42*z^2 + 191*z^3)*H[-1, z])/(9*z) - 
         (16*(1 + z)*(35 + 33*z)*H[-1, z]^2)/3 + (640*(1 + 2*z)*H[-1, z]^3)/
          9 + ((-16*(56 + 456*z + 1539*z^2 + 267*z^3))/(9*z) - 
           (16*(32 - 33*z + 102*z^2 + 155*z^3)*H[-1, z])/(3*z) + 
           (64*(1 + 2*z + 12*z^2)*H[-1, z]^2)/3)*H[0, z] + 
         ((-8*(-16 + 104*z - 2*z^2 + 117*z^3))/(3*z) + 32*(1 + 2*z)*H[-1, z])*
          H[0, z]^2 + (64*(9 + 22*z + 6*z^2)*H[0, z]^3)/9 + 
         ((-64*(-8 + 31*z - 82*z^2 + 38*z^3)*H[0, z])/(3*z) - 
           (64*(23 - 46*z + 6*z^2)*H[0, z]^2)/3)*H[1, z] - 
         (256*(-2 + z)*(-2 + 3*z)*H[0, z]*H[1, z]^2)/3)*H[0, -1, z] + 
       ((-32*(29 - 21*z + 5*z^2))/3 - (64*(1 + 2*z)*H[-1, z])/3 - 
         (640*z*H[0, z])/3 + 128*(-1 + 2*z)*H[1, z])*H[0, -1, z]^2 + 
       ((2*(869 + 11129*z + 72*z^2))/9 + (16*(56 + 987*z + 1608*z^2 + 
            389*z^3)*H[-1, z])/(9*z) + (32*(16 + 15*z + 81*z^2 + 76*z^3)*
           H[-1, z]^2)/(3*z) - (128*(3 + 6*z + 4*z^2)*H[-1, z]^3)/3 + 
         ((-4*(-53 - 354*z + 178*z^2))/3 + 192*(1 + z)*H[-1, z] - 
           64*(1 + 2*z)*H[-1, z]^2)*H[0, z] + 
         ((8*(16 + 16*z + 393*z^2 + 239*z^3))/(3*z) - 
           (32*(43 + 86*z + 36*z^2)*H[-1, z])/3)*H[0, z]^2 - 
         (8*(45 - 122*z + 48*z^2)*H[0, z]^3)/9 + 
         ((16*(40 - 35*z + 11*z^2))/3 - (8*(-144 - 463*z - 20*z^2 + 618*z^3)*
             H[0, z])/(3*z) + (16*(41 - 82*z + 12*z^2)*H[0, z]^2)/3)*
          H[1, z] + (16*(3 - 5*z + z^2) - (16*(59 - 118*z + 72*z^2)*H[0, z])/
            3)*H[1, z]^2 - (64*(-1 + 2*z)*H[1, z]^3)/9 + 
         ((-64*(-8 + 31*z - 82*z^2 + 38*z^3))/(3*z) + 
           (256*(-2 + 19*z)*H[0, z])/3 - (512*(-2 + z)*(-2 + 3*z)*H[1, z])/3)*
          H[0, -1, z])*H[0, 1, z] + ((4*(-144 - 429*z + 4*z^2 + 660*z^3))/
          (3*z) + (8*(131 + 386*z + 144*z^2)*H[0, z])/3 + 
         16*(-5 + 4*z)*(-5 + 6*z)*H[1, z])*H[0, 1, z]^2 + 
       ((-16*(56 - 255*z - 42*z^2 + 191*z^3))/(9*z) + 
         (32*(1 + z)*(35 + 33*z)*H[-1, z])/3 - (640*(1 + 2*z)*H[-1, z]^2)/3 + 
         ((16*(32 + 83*z + 18*z^2 + 175*z^3))/(3*z) - 512*z^2*H[-1, z])*
          H[0, z] - (32*(-13 - 6*z + 12*z^2)*H[0, z]^2)/3 - 
         256*(-1 + 2*z)*H[0, z]*H[1, z] - 64*(-7 + 2*z)*H[0, -1, z] + 
         256*(-1 + 2*z)*H[0, 1, z])*H[0, -1, -1, z] + 
       ((-16*(56 + 987*z + 1608*z^2 + 389*z^3))/(9*z) - 
         (64*(16 + 15*z + 81*z^2 + 76*z^3)*H[-1, z])/(3*z) + 
         128*(3 + 6*z + 4*z^2)*H[-1, z]^2 + 
         ((64*(-8 + 22*z - 91*z^2 + 38*z^3))/(3*z) + 128*(1 + 2*z)*H[-1, z])*
          H[0, z] + (32*(89 - 6*z + 48*z^2)*H[0, z]^2)/3 + 
         (512*(-2 + z)*(-2 + 3*z)*H[0, z]*H[1, z])/3 - 
         256*(-1 + 2*z)*H[0, -1, z] - 256*(3 - 6*z + 2*z^2)*H[0, 1, z])*
        H[0, -1, 1, z] + ((16*(56 + 174*z + 1989*z^2 + 418*z^3))/(9*z) + 
         (16*(32 + 29*z + 194*z^2 + 185*z^3)*H[-1, z])/(3*z) - 
         (64*(11 + 22*z + 12*z^2)*H[-1, z]^2)/3 + 
         ((32*(-8 + 30*z + 65*z^2 + 60*z^3))/(3*z) + (256*(1 + 2*z)*H[-1, z])/
            3)*H[0, z] - (16*(65 - 74*z + 24*z^2)*H[0, z]^2)/3 + 
         ((128*(-8 + 31*z - 82*z^2 + 38*z^3))/(3*z) + 256*(4 - 8*z + z^2)*
            H[0, z])*H[1, z] + (512*(-2 + z)*(-2 + 3*z)*H[1, z]^2)/3 + 
         (256*(-4 + 7*z + 3*z^2)*H[0, -1, z])/3 - 128*(5 + 10*z + 2*z^2)*
          H[0, 1, z])*H[0, 0, -1, z] + ((-2*(4911 + 10050*z + 1780*z^2))/9 - 
         (64*(8 + 3*z + 36*z^2 + 38*z^3)*H[-1, z])/(3*z) + 
         32*(5 + 10*z + 8*z^2)*H[-1, z]^2 + 
         ((-16*(16 + 90*z + 569*z^2 + 548*z^3))/(3*z) + 
           (64*(89 + 178*z + 72*z^2)*H[-1, z])/3)*H[0, z] + 
         (16*(27 - 46*z + 24*z^2)*H[0, z]^2)/3 + 
         (-16*z*(-8 + 5*z) - (64*(-5 + 4*z)*(-5 + 6*z)*H[0, z])/3)*H[1, z] + 
         48*(-1 + 2*z)*H[1, z]^2 + (256*(4 - z + 3*z^2)*H[0, -1, z])/3 - 
         (64*(-7 - 20*z + 12*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
       ((-16*(56 + 987*z + 1608*z^2 + 389*z^3))/(9*z) - 
         (64*(16 + 15*z + 81*z^2 + 76*z^3)*H[-1, z])/(3*z) + 
         128*(3 + 6*z + 4*z^2)*H[-1, z]^2 + 
         ((64*(-8 + 22*z - 91*z^2 + 38*z^3))/(3*z) + 128*(1 + 2*z)*H[-1, z])*
          H[0, z] + (32*(89 - 6*z + 48*z^2)*H[0, z]^2)/3 + 
         (512*(-2 + z)*(-2 + 3*z)*H[0, z]*H[1, z])/3 - 
         256*(-1 + 2*z)*H[0, -1, z] + 256*(3 - 6*z + 2*z^2)*H[0, 1, z])*
        H[0, 1, -1, z] + ((-4*(423 - 730*z + 66*z^2))/3 + 
         192*(1 + z)*H[-1, z] - 64*(1 + 2*z)*H[-1, z]^2 + 
         (16*(-72 - 306*z + 77*z^2 + 312*z^3)*H[0, z])/(3*z) - 
         (8*(275 + 106*z + 168*z^2)*H[0, z]^2)/3 + 
         (-16*(-1 + z)*(5 + 3*z) + 32*(23 - 46*z + 24*z^2)*H[0, z])*H[1, z] - 
         (128*(-1 + 2*z)*H[1, z]^2)/3 + (512*(-2 + z)*(-2 + 3*z)*H[0, -1, z])/
          3 - (64*(39 - 82*z + 36*z^2)*H[0, 1, z])/3)*H[0, 1, 1, z] + 
       ((-32*(1 + z)*(35 + 33*z))/3 + (1280*(1 + 2*z)*H[-1, z])/3 + 
         64*(-7 + 2*z + 8*z^2)*H[0, z])*H[0, -1, -1, -1, z] + 
       ((64*(16 + 15*z + 81*z^2 + 76*z^3))/(3*z) - 256*(3 + 6*z + 4*z^2)*
          H[-1, z] + 128*(-3 + 2*z)*H[0, z])*H[0, -1, -1, 1, z] + 
       ((-32*(-53 + 146*z + 28*z^2))/3 + 64*(1 + 2*z)*H[-1, z] - 
         (64*(35 + 162*z + 36*z^2)*H[0, z])/3 + (256*(-1 + 2*z)*H[1, z])/3)*
        H[0, -1, 0, 1, z] + ((64*(16 + 15*z + 81*z^2 + 76*z^3))/(3*z) - 
         256*(3 + 6*z + 4*z^2)*H[-1, z] + 128*(-3 + 2*z)*H[0, z])*
        H[0, -1, 1, -1, z] + (-192*(1 + z) + 128*(1 + 2*z)*H[-1, z] - 
         (512*(-2 + z)*(-2 + 3*z)*H[0, z])/3)*H[0, -1, 1, 1, z] + 
       ((-16*(32 + 29*z + 194*z^2 + 185*z^3))/(3*z) + 
         (128*(11 + 22*z + 12*z^2)*H[-1, z])/3 + 
         (64*(-13 - 26*z + 12*z^2)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
       ((64*(8 + 3*z + 36*z^2 + 38*z^3))/(3*z) - 64*(5 + 10*z + 8*z^2)*
          H[-1, z] - (64*(121 + 234*z + 84*z^2)*H[0, z])/3)*
        H[0, 0, -1, 1, z] + ((16*(16 - 16*z - 454*z^2 + 55*z^3))/(3*z) - 
         64*(-3 - 6*z + 4*z^2)*H[-1, z] + (64*(47 - 136*z + 12*z^2)*H[0, z])/
          3 + 128*(-1 + 2*z)*H[1, z])*H[0, 0, 0, -1, z] + 
       ((8*(32 + 143*z + 1321*z^2 + 1482*z^3))/(3*z) - 
         128*(17 + 34*z + 14*z^2)*H[-1, z] - (16*(67 + 34*z + 48*z^2)*
           H[0, z])/3 + (32*(49 - 98*z + 72*z^2)*H[1, z])/3)*
        H[0, 0, 0, 1, z] + ((64*(8 + 3*z + 36*z^2 + 38*z^3))/(3*z) - 
         64*(5 + 10*z + 8*z^2)*H[-1, z] - (64*(121 + 234*z + 84*z^2)*H[0, z])/
          3)*H[0, 0, 1, -1, z] + ((-8*(-144 - 495*z + 154*z^2 + 642*z^3))/
          (3*z) + 64*(1 + 2*z)*H[-1, z] + (32*(83 - 158*z + 48*z^2)*H[0, z])/
          3 - (256*(8 - 16*z + 9*z^2)*H[1, z])/3)*H[0, 0, 1, 1, z] + 
       ((64*(16 + 15*z + 81*z^2 + 76*z^3))/(3*z) - 256*(3 + 6*z + 4*z^2)*
          H[-1, z] + 128*(-3 + 2*z)*H[0, z])*H[0, 1, -1, -1, z] + 
       (-192*(1 + z) + 128*(1 + 2*z)*H[-1, z] - 
         (512*(-2 + z)*(-2 + 3*z)*H[0, z])/3)*H[0, 1, -1, 1, z] + 
       (-192*(1 + z) + 128*(1 + 2*z)*H[-1, z] - 
         (512*(-2 + z)*(-2 + 3*z)*H[0, z])/3)*H[0, 1, 1, -1, z] + 
       ((16*(-157 + 196*z + 12*z^2))/3 - (16*(209 - 410*z + 144*z^2)*H[0, z])/
          3 + 160*(-1 + 2*z)*H[1, z])*H[0, 1, 1, 1, z] - 
       (1280*(1 + 2*z)*H[0, -1, -1, -1, -1, z])/3 + 256*(3 + 6*z + 4*z^2)*
        H[0, -1, -1, -1, 1, z] - 128*(1 - 2*z + 4*z^2)*
        H[0, -1, -1, 0, 1, z] + 256*(3 + 6*z + 4*z^2)*H[0, -1, -1, 1, -1, 
         z] - 128*(1 + 2*z)*H[0, -1, -1, 1, 1, z] + 
       (512*(-5 + 2*z)*H[0, -1, 0, -1, -1, z])/3 - 
       64*(1 + 2*z)*H[0, -1, 0, -1, 1, z] - 64*(1 + 2*z)*
        H[0, -1, 0, 1, -1, z] + (512*(14 - 28*z + 9*z^2)*
         H[0, -1, 0, 1, 1, z])/3 + 256*(3 + 6*z + 4*z^2)*
        H[0, -1, 1, -1, -1, z] - 128*(1 + 2*z)*H[0, -1, 1, -1, 1, z] + 
       512*(3 - 6*z + 2*z^2)*H[0, -1, 1, 0, 1, z] - 
       128*(1 + 2*z)*H[0, -1, 1, 1, -1, z] - 128*(17 + 2*z + 4*z^2)*
        H[0, 0, -1, -1, -1, z] + 64*(5 + 10*z + 8*z^2)*
        H[0, 0, -1, -1, 1, z] - (64*(5 + 4*z)*(-5 + 6*z)*
         H[0, 0, -1, 0, -1, z])/3 + 384*(3 + 12*z + 2*z^2)*
        H[0, 0, -1, 0, 1, z] + 64*(5 + 10*z + 8*z^2)*H[0, 0, -1, 1, -1, z] + 
       64*(47 - 98*z + 32*z^2)*H[0, 0, -1, 1, 1, z] - 
       128*(-11 + 8*z + 10*z^2)*H[0, 0, 0, -1, -1, z] + 
       128*(25 + 64*z + 14*z^2)*H[0, 0, 0, -1, 1, z] - 
       32*(41 - 102*z + 8*z^2)*H[0, 0, 0, 0, -1, z] + 
       (8*(123 + 554*z + 96*z^2)*H[0, 0, 0, 0, 1, z])/3 + 
       128*(25 + 64*z + 14*z^2)*H[0, 0, 0, 1, -1, z] - 
       64*(59 + 116*z + 22*z^2)*H[0, 0, 0, 1, 1, z] + 64*(5 + 10*z + 8*z^2)*
        H[0, 0, 1, -1, -1, z] - 64*(1 + 2*z)*H[0, 0, 1, -1, 1, z] + 
       (256*(4 + 15*z)*H[0, 0, 1, 0, -1, z])/3 - 
       (128*(40 + 133*z + 15*z^2)*H[0, 0, 1, 0, 1, z])/3 - 
       64*(49 - 94*z + 32*z^2)*H[0, 0, 1, 1, -1, z] + 
       (16*(635 - 1350*z + 576*z^2)*H[0, 0, 1, 1, 1, z])/3 + 
       256*(3 + 6*z + 4*z^2)*H[0, 1, -1, -1, -1, z] - 
       128*(1 + 2*z)*H[0, 1, -1, -1, 1, z] - 128*(1 + 2*z)*
        H[0, 1, -1, 1, -1, z] - 512*(3 - 6*z + 2*z^2)*H[0, 1, 0, 1, -1, z] + 
       (32*(-11 + 6*z)*(-7 + 12*z)*H[0, 1, 0, 1, 1, z])/3 - 
       128*(1 + 2*z)*H[0, 1, 1, -1, -1, z] + 
       (464*(-1 + 2*z)*H[0, 1, 1, 1, 1, z])/3 + 
       (4*(-121 + 118*z) + (6*(70 + 67*z) + 64*(-5 - 4*z + 3*z^2)*H[-1, z] + 
           32*(1 + z)*H[-1, z]^2 - (128*(1 + 2*z)*H[-1, z]^3)/3)*H[0, z] + 
         (283 + 926*z - 96*z^2 - 256*(1 + z)*H[-1, z] + 112*(1 + 2*z)*
            H[-1, z]^2)*H[0, z]^2 + (4*(14 + 9*z) - (64*(1 + 2*z)*H[-1, z])/
            3)*H[0, z]^3 + ((5 + 22*z)*H[0, z]^4)/3 + 
         (2*(-625 + 638*z) + 4*(-299 + 262*z)*H[0, z] + 12*(-37 + 40*z)*
            H[0, z]^2 + (112*(-1 + 2*z)*H[0, z]^3)/3)*H[1, z] + 
         (10*(-77 + 74*z) + 8*(-77 + 92*z)*H[0, z] + 88*(-1 + 2*z)*H[0, z]^2)*
          H[1, z]^2 + (4*(-59 + 72*z) + (272*(-1 + 2*z)*H[0, z])/3)*
          H[1, z]^3 + (80*(-1 + 2*z)*H[1, z]^4)/3 + 
         (-64*(-5 - 4*z + 3*z^2) - 64*(1 + z)*H[-1, z] + 128*(1 + 2*z)*
            H[-1, z]^2 + (320*(1 + 2*z) - 192*(1 + 2*z)*H[-1, z])*H[0, z] - 
           32*(1 + 6*z)*H[0, z]^2 - 256*(-1 + 2*z)*H[0, z]*H[1, z])*
          H[0, -1, z] - 32*(-3 + 2*z)*H[0, -1, z]^2 + 
         (4*(69 + 10*z) - 192*(1 + z)*H[-1, z] + 64*(1 + 2*z)*H[-1, z]^2 - 
           8*(-3 + 10*z)*H[0, z] - 8*(3 + 10*z)*H[0, z]^2 + 
           (-48 + 224*(-1 + 2*z)*H[0, z])*H[1, z] + 32*(-1 + 2*z)*H[1, z]^2 - 
           256*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] + 32*(-1 + 2*z)*
          H[0, 1, z]^2 + (64*(1 + z) - 256*(1 + 2*z)*H[-1, z] + 
           512*z*H[0, z])*H[0, -1, -1, z] + 
         (192*(1 + z) - 128*(1 + 2*z)*H[-1, z] + 256*(-1 + 2*z)*H[0, z])*
          H[0, -1, 1, z] + (-128*(1 + 6*z) - 64*(1 + 2*z)*H[-1, z] + 
           256*(1 + z)*H[0, z] + 512*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + 
         (-16*(-20 + 13*z) - 64*(1 + 2*z)*H[-1, z] + 16*(1 + 30*z)*H[0, z] - 
           256*(-1 + 2*z)*H[1, z])*H[0, 0, 1, z] + 
         (192*(1 + z) - 128*(1 + 2*z)*H[-1, z] + 256*(-1 + 2*z)*H[0, z])*
          H[0, 1, -1, z] + (-24*(-13 + 14*z) - 416*(-1 + 2*z)*H[0, z])*
          H[0, 1, 1, z] + 256*(1 + 2*z)*H[0, -1, -1, -1, z] + 
         128*(1 + 2*z)*H[0, -1, -1, 1, z] + 256*(-1 + 2*z)*
          H[0, -1, 0, 1, z] + 128*(1 + 2*z)*H[0, -1, 1, -1, z] + 
         64*(1 + 2*z)*H[0, 0, -1, -1, z] + 64*(1 + 2*z)*H[0, 0, -1, 1, z] + 
         64*(-7 + 10*z)*H[0, 0, 0, -1, z] - 128*(-1 + 7*z)*H[0, 0, 0, 1, z] + 
         64*(1 + 2*z)*H[0, 0, 1, -1, z] + 352*(-1 + 2*z)*H[0, 0, 1, 1, z] + 
         128*(1 + 2*z)*H[0, 1, -1, -1, z] - 272*(-1 + 2*z)*H[0, 1, 1, 1, z])*
        Log[Q2/mu2] + (-305 + 284*z + (-28*(5 + 14*z) + 96*(1 + z)*H[-1, z] - 
           32*(1 + 2*z)*H[-1, z]^2)*H[0, z] + 
         (-4*(6 + 7*z) + 16*(1 + 2*z)*H[-1, z])*H[0, z]^2 - 
         (4*(1 + 6*z)*H[0, z]^3)/3 + (-2*(-119 + 94*z) - 16*(-13 + 10*z)*
            H[0, z] - 32*(-1 + 2*z)*H[0, z]^2)*H[1, z] + 
         (-160*(-1 + z) - 80*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 
         32*(-1 + 2*z)*H[1, z]^3 + (-96*(1 + z) + 64*(1 + 2*z)*H[-1, z])*
          H[0, -1, z] + (-8*(3 + z) - 32*(-1 + 2*z)*H[0, z])*H[0, 1, z] - 
         64*(1 + 2*z)*H[0, -1, -1, z] - 32*(1 + 2*z)*H[0, 0, -1, z] + 
         56*(-1 + 2*z)*H[0, 0, 1, z] + 32*(-1 + 2*z)*H[0, 1, 1, z])*
        Log[Q2/mu2]^2 + (6*(-1 + 2*z) + (8*(-1 + z)*H[0, z])/3 + 
         (4*(-1 + 2*z)*H[0, z]^2)/3 + (-16 + (32*(-1 + 2*z)*H[0, z])/3)*
          H[1, z] + (32*(-1 + 2*z)*H[1, z]^2)/3)*Log[Q2/mu2]^3 + 
       z2^2*((-8*(-1196 + 721*z + 3872*z^2))/15 + 
         (128*(73 + 146*z + 93*z^2)*H[-1, z])/15 - (8*(-683 + 14*z)*H[0, z])/
          15 - (32*(41 - 82*z + 228*z^2)*H[1, z])/15 + 
         (272*(-3 + 2*z)*Log[Q2/mu2])/5) + 
       z3*((2*(93 + 10974*z + 6592*z^2))/9 + 
         (16*(48 - 17*z + 148*z^2 + 195*z^3)*H[-1, z])/(3*z) - 
         (16*(25 + 50*z + 72*z^2)*H[-1, z]^2)/3 + 
         ((-8*(704 - 533*z + 1490*z^2))/3 + (32*(119 + 238*z + 132*z^2)*
             H[-1, z])/3)*H[0, z] + 4*(-63 + 142*z)*H[0, z]^2 + 
         ((-32*(-52 + 166*z - 463*z^2 + 205*z^3))/(3*z) - 
           (32*(181 - 362*z + 96*z^2)*H[0, z])/3)*H[1, z] - 
         (160*(17 - 34*z + 12*z^2)*H[1, z]^2)/3 - 
         (32*(131 + 202*z + 132*z^2)*H[0, -1, z])/3 + 
         (64*(79 + 16*z + 66*z^2)*H[0, 1, z])/3 + 
         (-16*(-47 + 58*z) + 224*(1 + 2*z)*H[-1, z] - 128*(-2 + 5*z)*
            H[0, z] - 480*(-1 + 2*z)*H[1, z])*Log[Q2/mu2] + 
         8*(1 + 14*z)*Log[Q2/mu2]^2) + 
       z2*((2*(-5056 + 1873*z + 3972*z^2))/9 - (128*(-5 + 15*z + 3*z^2)*z3)/
          3 - (8*(56 + 573*z + 1058*z^2 + 323*z^3)*H[-1, z])/(3*z) - 
         (8*(64 + 25*z + 256*z^2 + 271*z^3)*H[-1, z]^2)/(3*z) + 
         (64*(13 + 26*z + 24*z^2)*H[-1, z]^3)/9 + 
         ((2*(-1983 + 14862*z + 1772*z^2))/9 + 
           (16*(48 - 29*z + 190*z^2 + 213*z^3)*H[-1, z])/(3*z) - 
           96*(1 + 2*z + 4*z^2)*H[-1, z]^2)*H[0, z] + 
         ((-4*(206 - 539*z + 112*z^2))/3 - 128*(2 + 4*z + z^2)*H[-1, z])*
          H[0, z]^2 + (4*(-83 + 262*z)*H[0, z]^3)/9 + 
         ((4*(-112 - 6369*z + 6042*z^2 + 316*z^3))/(9*z) + 
           (8*(-112 - 1201*z + 1024*z^2 + 538*z^3)*H[0, z])/(3*z) - 
           16*(29 - 58*z + 4*z^2)*H[0, z]^2)*H[1, z] + 
         ((4*(-679 + 844*z + 60*z^2))/3 + (128*(-1 + 2*z + 6*z^2)*H[0, z])/3)*
          H[1, z]^2 + (272*(-1 + 2*z)*H[1, z]^3)/3 + 
         ((32*(-24 + 25*z - 103*z^2 + 71*z^3))/(3*z) + 
           (256*(2 + 4*z + 3*z^2)*H[-1, z])/3 + (128*(8 + 39*z + 6*z^2)*
             H[0, z])/3 + 128*(7 - 14*z + 4*z^2)*H[1, z])*H[0, -1, z] + 
         ((-16*(-56 - 293*z + 295*z^2 + 267*z^3))/(3*z) + 
           128*(1 + 2*z)*H[-1, z] - (16*(53 + 630*z + 48*z^2)*H[0, z])/3 - 
           32*(17 - 34*z + 16*z^2)*H[1, z])*H[0, 1, z] + 
         (32*(-5 - 106*z + 24*z^2)*H[0, -1, -1, z])/3 - 512*(-2 + z)*(-1 + z)*
          H[0, -1, 1, z] - (32*(19 + 374*z + 24*z^2)*H[0, 0, -1, z])/3 + 
         (64*(45 + 238*z + 30*z^2)*H[0, 0, 1, z])/3 - 512*(-2 + z)*(-1 + z)*
          H[0, 1, -1, z] + (16*(121 - 346*z + 96*z^2)*H[0, 1, 1, z])/3 + 
         (8*(75 - 136*z + 24*z^2) + 224*(1 + z)*H[-1, z] - 
           128*(1 + 2*z)*H[-1, z]^2 + (-8*(-41 + 74*z) + 64*(1 + 2*z)*
              H[-1, z])*H[0, z] - 32*(-3 + 8*z)*H[0, z]^2 + 
           (-96*(-13 + 15*z) - 544*(-1 + 2*z)*H[0, z])*H[1, z] - 
           240*(-1 + 2*z)*H[1, z]^2 + 32*(1 + 10*z)*H[0, -1, z] + 
           32*(-5 + 18*z)*H[0, 1, z])*Log[Q2/mu2] + 
         (8*(-11 + 21*z) - 32*(1 + 2*z)*H[-1, z] + 8*(-5 + 18*z)*H[0, z] + 
           128*(-1 + 2*z)*H[1, z])*Log[Q2/mu2]^2 - 
         (32*(-1 + 2*z)*Log[Q2/mu2]^3)/3)) + 
     CA*(NF^2*TF^2*((40*(-12175 + 12503*z))/81 + 
         (32*(-43 + 42*z + 39*z^2)*z2^2)/45 + 
         ((-8*(123607 - 29822*z + 1350*z^2))/243 + 
           (32*(228 + 532*z + 1178*z^2 + 1065*z^3)*H[-1, z])/(81*z) - 
           (32*(2 + 23*z + 43*z^2 + 30*z^3)*H[-1, z]^2)/(9*z) + 
           (32*(3 + 6*z + 4*z^2)*H[-1, z]^3)/9)*H[0, z] + 
         ((-8*(11577 + 1795*z + 2238*z^2))/81 + 
           (16*(36 + 137*z + 232*z^2 + 255*z^3)*H[-1, z])/(27*z) - 
           (16*(4 + 8*z + 7*z^2)*H[-1, z]^2)/3)*H[0, z]^2 + 
         ((-8*(1507 + 248*z + 324*z^2))/81 + (32*(-7 - 14*z + 9*z^2)*
             H[-1, z])/27)*H[0, z]^3 - (4*(51 + 2*z)*H[0, z]^4)/27 + 
         ((-8*(76226 - 82975*z + 1350*z^2))/243 - (32*(664 - 761*z + 18*z^2)*
             H[0, z])/27 - (304*(11 - 16*z + 3*z^2)*H[0, z]^2)/27 - 
           (16*(7 - 14*z + 6*z^2)*H[0, z]^3)/9)*H[1, z] + 
         ((-16*(1969 - 2270*z + 27*z^2))/81 + (32*(-100 + 143*z)*H[0, z])/
            27 - (8*(23 - 46*z + 6*z^2)*H[0, z]^2)/9)*H[1, z]^2 + 
         ((608*(-4 + 5*z))/81 + (16*(-7 + 14*z + 6*z^2)*H[0, z])/27)*
          H[1, z]^3 + (28*(-1 + 2*z)*H[1, z]^4)/27 + 
         ((-32*(228 + 532*z + 1178*z^2 + 1065*z^3))/(81*z) + 
           (64*(2 + 23*z + 43*z^2 + 30*z^3)*H[-1, z])/(9*z) - 
           (32*(3 + 6*z + 4*z^2)*H[-1, z]^2)/3 + 
           ((-32*(12 + 101*z + z^2 + 225*z^3))/(27*z) + 
             (64*(1 + 2*z + 3*z^2)*H[-1, z])/3)*H[0, z] - 
           (64*(-5 - 10*z + 3*z^2)*H[0, z]^2)/9 - (128*(-1 + z)^2*H[0, z]*
             H[1, z])/3)*H[0, -1, z] - (32*(1 + 2*z + 2*z^2)*H[0, -1, z]^2)/
          3 + ((8*(-2369 - 2178*z + 36*z^2))/27 + 
           (64*(2 + 4*z + 5*z^2 + 11*z^3)*H[-1, z])/(9*z) - 
           (32*(1 + 2*z + 2*z^2)*H[-1, z]^2)/3 + 
           ((16*(-248 - 557*z + 114*z^2))/27 - (64*(1 + 2*z)*H[-1, z])/3)*
            H[0, z] + (16*(-1 - 10*z + 4*z^2)*H[0, z]^2)/3 + 
           ((-128*(-22 + 41*z))/27 + (64*(3 - 6*z + 2*z^2)*H[0, z])/3)*
            H[1, z] - (64*(1 - 2*z + 3*z^2)*H[1, z]^2)/9 - 
           (128*(-1 + z)^2*H[0, -1, z])/3)*H[0, 1, z] + 
         (32*(4 - 8*z + 9*z^2)*H[0, 1, z]^2)/9 + 
         ((-64*(2 + 23*z + 43*z^2 + 30*z^3))/(9*z) + 
           (64*(3 + 6*z + 4*z^2)*H[-1, z])/3 - (64*z^2*H[0, z])/3)*
          H[0, -1, -1, z] + ((-64*(2 + 4*z + 5*z^2 + 11*z^3))/(9*z) + 
           (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (64*(3 - 2*z + 2*z^2)*H[0, z])/
            3)*H[0, -1, 1, z] + ((32*(-12 + 65*z - 230*z^2 + 195*z^3))/
            (27*z) + (64*(2 + 4*z + z^2)*H[-1, z])/3 + 
           (64*(-13 - 14*z + 3*z^2)*H[0, z])/9 + (256*(-1 + z)^2*H[1, z])/3)*
          H[0, 0, -1, z] + ((-16*(220 - 443*z + 246*z^2))/27 + 
           (64*z^2*H[-1, z])/3 - (32*(1 - 6*z + 2*z^2)*H[0, z])/3 - 
           (64*(7 - 14*z + 15*z^2)*H[1, z])/9)*H[0, 0, 1, z] + 
         ((-64*(2 + 4*z + 5*z^2 + 11*z^3))/(9*z) + 
           (64*(1 + 2*z + 2*z^2)*H[-1, z])/3 + (64*(3 - 2*z + 2*z^2)*H[0, z])/
            3)*H[0, 1, -1, z] + ((32*(-103 + 25*z))/9 - 
           (64*(1 + 2*z)*H[-1, z])/3 - (32*(37 - 38*z + 18*z^2)*H[0, z])/9 + 
           (64*(8 - 16*z + 9*z^2)*H[1, z])/9)*H[0, 1, 1, z] - 
         (64*(3 + 6*z + 4*z^2)*H[0, -1, -1, -1, z])/3 - 
         (64*(1 + 2*z + 2*z^2)*H[0, -1, -1, 1, z])/3 + 
         (64*(3 - 2*z + z^2)*H[0, -1, 0, 1, z])/3 - 
         (64*(1 + 2*z + 2*z^2)*H[0, -1, 1, -1, z])/3 + 
         (64*(1 + 2*z)*H[0, -1, 1, 1, z])/3 - 
         (64*(2 + 4*z + z^2)*H[0, 0, -1, -1, z])/3 - 
         (64*z^2*H[0, 0, -1, 1, z])/3 - (256*(-4 + z)*H[0, 0, 0, -1, z])/9 - 
         (64*H[0, 0, 0, 1, z])/3 - (64*z^2*H[0, 0, 1, -1, z])/3 + 
         (32*(7 - 2*z + 18*z^2)*H[0, 0, 1, 1, z])/9 - 
         (64*(1 + 2*z + 2*z^2)*H[0, 1, -1, -1, z])/3 + 
         (64*(1 + 2*z)*H[0, 1, -1, 1, z])/3 + 
         (64*(1 + 2*z)*H[0, 1, 1, -1, z])/3 - (32*(47 - 58*z + 24*z^2)*
           H[0, 1, 1, 1, z])/9 + ((-8*(-2632 + 2717*z))/9 + 
           ((8*(4685 - 100*z + 36*z^2))/27 - (64*(2 + 4*z + 5*z^2 + 11*z^3)*H[
                -1, z])/(9*z) + (32*(1 + 2*z + 2*z^2)*H[-1, z]^2)/3)*
            H[0, z] + ((16*(173 + 48*z + 22*z^2))/9 - 
             (32*(-2 - 4*z + z^2)*H[-1, z])/3)*H[0, z]^2 + 
           (16*(13 + 2*z)*H[0, z]^3)/9 + ((16*(1331 - 1519*z + 18*z^2))/27 - 
             (128*(-13 + 17*z)*H[0, z])/9 + (32*(2 - 4*z + z^2)*H[0, z]^2)/3)*
            H[1, z] + ((-64*(-13 + 17*z))/9 - (64*(-1 + 2*z)*H[0, z])/3)*
            H[1, z]^2 - (32*(-1 + 2*z)*H[1, z]^3)/9 + 
           ((64*(2 + 4*z + 5*z^2 + 11*z^3))/(9*z) - (64*(1 + 2*z + 2*z^2)*H[
                -1, z])/3 + (64*(-2 - 4*z + z^2)*H[0, z])/3)*H[0, -1, z] + 
           ((1888*(1 + z))/9 + (64*(1 + 2*z)*H[-1, z])/3 - 
             (64*(-1 - 4*z + z^2)*H[0, z])/3 + (128*(-1 + 2*z)*H[1, z])/3)*
            H[0, 1, z] + (64*(1 + 2*z + 2*z^2)*H[0, -1, -1, z])/3 - 
           (64*(1 + 2*z)*H[0, -1, 1, z])/3 - (64*(-2 - 4*z + z^2)*
             H[0, 0, -1, z])/3 + (64*(1 - 4*z + z^2)*H[0, 0, 1, z])/3 - 
           (64*(1 + 2*z)*H[0, 1, -1, z])/3 - (64*(-5 + 4*z)*H[0, 1, 1, z])/3)*
          Log[Q2/mu2] + (8*(-43 + 44*z) + ((-16*(95 + 26*z))/9 - 
             (32*(1 + 2*z)*H[-1, z])/3)*H[0, z] - (32*(2 + z)*H[0, z]^2)/3 + 
           ((64*(-13 + 17*z))/9 + (32*(-1 + 2*z)*H[0, z])/3)*H[1, z] + 
           (16*(-1 + 2*z)*H[1, z]^2)/3 + (32*(1 + 2*z)*H[0, -1, z])/3 - 
           (64*(1 + z)*H[0, 1, z])/3)*Log[Q2/mu2]^2 + 
         ((-64*(-1 + z))/3 + (64*(1 + z)*H[0, z])/9 - (32*(-1 + 2*z)*H[1, z])/
            9)*Log[Q2/mu2]^3 + z3*((32*(178 - 84*z + 93*z^2))/9 - 
           (32*(3 + 6*z + 7*z^2)*H[-1, z])/3 + (128*(11 - 4*z + 3*z^2)*
             H[0, z])/9 + (32*(-3 + 6*z + z^2)*H[1, z])/3 - 
           (32*(11 - 6*z + 4*z^2)*Log[Q2/mu2])/3) + 
         z2*((8*(17203 - 2598*z + 4368*z^2))/81 - 
           (32*(6 + 31*z + 53*z^2 + 52*z^3)*H[-1, z])/(9*z) + 
           (16*(5 + 10*z + 8*z^2)*H[-1, z]^2)/3 + 
           ((16*(402 + 21*z + 64*z^2))/9 - (32*(-3 - 6*z + 4*z^2)*H[-1, z])/
              3)*H[0, z] - (16*(-15 + 2*z)*H[0, z]^2)/3 + 
           ((32*(-6 + 181*z - 251*z^2 + 90*z^3))/(27*z) + 
             (64*(2 - 4*z + 9*z^2)*H[0, z])/9)*H[1, z] + 
           (32*(10 - 20*z + 9*z^2)*H[1, z]^2)/9 + (32*(-5 - 10*z + 2*z^2)*
             H[0, -1, z])/3 - (64*(-7 - 4*z + 6*z^2)*H[0, 1, z])/9 + 
           ((-32*(119 - 9*z + 22*z^2))/9 + (32*(-1 - 2*z + 2*z^2)*H[-1, z])/
              3 - (320*H[0, z])/3 - (32*(1 - 2*z + 2*z^2)*H[1, z])/3)*
            Log[Q2/mu2] + (64*Log[Q2/mu2]^2)/3)) + 
       CF*NF*TF*((-312011 + 410450*z)/324 + (4*(3211 + 926*z + 2856*z^2)*z5)/
          3 + ((683069 - 784594*z - 36072*z^2)/243 - 
           (8*(-772 + 7713*z + 9399*z^2 + 299*z^3)*H[-1, z])/(27*z) - 
           (4*(240 + 4445*z + 6250*z^2 + 2171*z^3)*H[-1, z]^2)/(9*z) + 
           (8*(16 + 781*z + 1010*z^2 + 176*z^3)*H[-1, z]^3)/(9*z) - 
           (4*(89 + 178*z + 72*z^2)*H[-1, z]^4)/9)*H[0, z] + 
         ((219880 - 191423*z - 6348*z^2)/81 + 
           (4*(416 + 502*z + 1871*z^2 + 2151*z^3)*H[-1, z])/(9*z) - 
           (4*(128 + 1405*z + 2207*z^2 + 831*z^3)*H[-1, z]^2)/(3*z) + 
           (16*(167 + 334*z + 138*z^2)*H[-1, z]^3)/9)*H[0, z]^2 + 
         ((54787 - 12194*z - 33540*z^2)/81 + (4*(144 + 1397*z + 2240*z^2 + 
              780*z^3)*H[-1, z])/(9*z) - (4*(121 + 242*z + 104*z^2)*
             H[-1, z]^2)/3)*H[0, z]^3 + ((2143 - 1802*z - 2688*z^2)/27 + 
           2*(23 + 46*z + 16*z^2)*H[-1, z])*H[0, z]^4 + 
         (2*(73 + 90*z)*H[0, z]^5)/45 + ((-2*(-44681 - 6323*z + 18036*z^2))/
            243 - (2*(-198011 + 208240*z + 9936*z^2)*H[0, z])/81 - 
           (4*(-8207 + 8380*z + 2424*z^2)*H[0, z]^2)/27 - 
           (4*(-144 + 2131*z - 2786*z^2 + 1188*z^3)*H[0, z]^3)/(27*z) - 
           2*(13 - 26*z + 16*z^2)*H[0, z]^4)*H[1, z] + 
         ((141853 - 141152*z - 12744*z^2)/81 - (2*(-7235 + 7966*z + 333*z^2)*
             H[0, z])/9 - (4*(-80 - 489*z + 161*z^2 + 489*z^3)*H[0, z]^2)/
            (3*z) - (4*(107 - 214*z + 168*z^2)*H[0, z]^3)/9)*H[1, z]^2 + 
         ((-4*(-9485 + 10558*z + 648*z^2))/81 + (4*(727 - 956*z + 44*z^2)*
             H[0, z])/9 - (32*(13 - 26*z + 21*z^2)*H[0, z]^2)/9)*H[1, z]^3 + 
         ((-2*(-761 + 967*z))/27 - (34*(-1 + 2*z)*H[0, z])/3)*H[1, z]^4 + 
         ((8*(-772 + 7713*z + 9399*z^2 + 299*z^3))/(27*z) + 
           (8*(240 + 4445*z + 6250*z^2 + 2171*z^3)*H[-1, z])/(9*z) - 
           (8*(16 + 781*z + 1010*z^2 + 176*z^3)*H[-1, z]^2)/(3*z) + 
           (16*(89 + 178*z + 72*z^2)*H[-1, z]^3)/9 + 
           ((-8*(240 + 724*z - 4007*z^2 + 216*z^3))/(9*z) + 
             (16*(112 + 693*z + 1287*z^2 + 661*z^3)*H[-1, z])/(3*z) - 
             16*(83 + 166*z + 68*z^2)*H[-1, z]^2)*H[0, z] + 
           ((4*(-80 - 825*z + 1216*z^2 + 602*z^3))/(3*z) - 
             (16*(17 + 34*z + 12*z^2)*H[-1, z])/3)*H[0, z]^2 - 
           (8*(-41 + 46*z + 24*z^2)*H[0, z]^3)/9 + 
           ((64*(-12 + 10*z - 62*z^2 + 49*z^3)*H[0, z])/(3*z) + 
             16*(17 - 34*z + 8*z^2)*H[0, z]^2)*H[1, z] + 
           (128*(11 - 22*z + 9*z^2)*H[0, z]*H[1, z]^2)/3)*H[0, -1, z] + 
         ((-16*(-8 + 95*z - 4*z^2 + 23*z^3))/(3*z) + (64*(1 + 2*z)*H[-1, z])/
            3 - (8*(77 - 102*z + 96*z^2)*H[0, z])/3 - 
           (32*(17 - 34*z + 12*z^2)*H[1, z])/3)*H[0, -1, z]^2 + 
         ((-2*(52981 + 53296*z + 2808*z^2))/81 + 
           (8*(80 - 815*z - 680*z^2 + 317*z^3)*H[-1, z])/(3*z) - 
           (8*(176 + 803*z + 1744*z^2 + 1054*z^3)*H[-1, z]^2)/(3*z) + 
           (16*(125 + 250*z + 96*z^2)*H[-1, z]^3)/3 + 
           ((4*(8957 - 5956*z + 3417*z^2))/27 + (16*(16 + 65*z + 164*z^2 + 
                76*z^3)*H[-1, z])/(3*z) - (16*(47 + 94*z + 24*z^2)*H[-1, z]^
                2)/3)*H[0, z] + ((-4*(144 - 2791*z + 5600*z^2 + 1746*z^3))/
              (9*z) + (16*(107 + 214*z + 72*z^2)*H[-1, z])/3)*H[0, z]^2 + 
           (16*(-15 - 160*z + 12*z^2)*H[0, z]^3)/9 + 
           ((-8*(-551 + 835*z + 99*z^2))/9 + (8*(-160 - 135*z - 806*z^2 + 
                1034*z^3)*H[0, z])/(3*z) + (8*(91 - 182*z + 72*z^2)*H[0, z]^
                2)/3)*H[1, z] + ((-4*(101 - 178*z + 94*z^2))/3 + 
             (8*(173 - 346*z + 168*z^2)*H[0, z])/3)*H[1, z]^2 + 
           (32*(-1 + 2*z)*H[1, z]^3)/3 + ((64*(-12 + 10*z - 62*z^2 + 49*z^3))/
              (3*z) - 1920*z*H[0, z] + (256*(11 - 22*z + 9*z^2)*H[1, z])/3)*
            H[0, -1, z])*H[0, 1, z] + ((-8*(-80 - 665*z + 356*z^2 + 377*z^3))/
            (3*z) + (32*(1 + 2*z)*H[-1, z])/3 - (8*(123 + 574*z + 120*z^2)*
             H[0, z])/3 - (320*(2 - 4*z + 3*z^2)*H[1, z])/3)*H[0, 1, z]^2 + 
         ((-8*(240 + 4445*z + 6250*z^2 + 2171*z^3))/(9*z) + 
           (16*(16 + 781*z + 1010*z^2 + 176*z^3)*H[-1, z])/(3*z) - 
           (16*(89 + 178*z + 72*z^2)*H[-1, z]^2)/3 + 
           ((-16*(128 + 503*z + 1295*z^2 + 615*z^3))/(3*z) + 
             (32*(245 + 490*z + 204*z^2)*H[-1, z])/3)*H[0, z] + 
           (8*(-57 + 190*z + 120*z^2)*H[0, z]^2)/3 + 
           (64*(17 - 34*z + 12*z^2)*H[0, z]*H[1, z])/3 - 
           (32*(-9 + 4*z)*(-11 + 6*z)*H[0, -1, z])/3 - 
           (64*(17 - 34*z + 12*z^2)*H[0, 1, z])/3)*H[0, -1, -1, z] + 
         ((-8*(80 - 815*z - 680*z^2 + 317*z^3))/(3*z) + 
           (16*(176 + 803*z + 1744*z^2 + 1054*z^3)*H[-1, z])/(3*z) - 
           16*(125 + 250*z + 96*z^2)*H[-1, z]^2 + 
           ((-16*(-32 + 105*z - 84*z^2 + 272*z^3))/(3*z) + 
             (32*(47 + 94*z + 24*z^2)*H[-1, z])/3)*H[0, z] - 
           (32*(79 + 56*z + 48*z^2)*H[0, z]^2)/3 - 
           (256*(11 - 22*z + 9*z^2)*H[0, z]*H[1, z])/3 + 
           (64*(17 - 34*z + 12*z^2)*H[0, -1, z])/3 + 
           (256*(10 - 20*z + 9*z^2)*H[0, 1, z])/3)*H[0, -1, 1, z] + 
         ((-8*(-64 - 946*z + 9885*z^2 + 1719*z^3))/(9*z) - 
           (16*(96 - 19*z + 367*z^2 + 491*z^3)*H[-1, z])/(3*z) + 
           (64*(41 + 82*z + 33*z^2)*H[-1, z]^2)/3 + 
           ((-8*(-16 - 333*z + 3292*z^2 + 1356*z^3))/(3*z) + 
             (16*(319 + 638*z + 216*z^2)*H[-1, z])/3)*H[0, z] - 
           (8*(203 + 558*z + 72*z^2)*H[0, z]^2)/3 + 
           ((-128*(-12 + 10*z - 62*z^2 + 49*z^3))/(3*z) - 
             (32*(47 - 94*z + 24*z^2)*H[0, z])/3)*H[1, z] - 
           (256*(11 - 22*z + 9*z^2)*H[1, z]^2)/3 + 
           (16*(245 - 326*z + 96*z^2)*H[0, -1, z])/3 + 32*(17 + 86*z + 8*z^2)*
            H[0, 1, z])*H[0, 0, -1, z] + ((-4*(4523 - 18328*z + 10149*z^2))/
            27 + (16*(96 + 333*z + 781*z^2 + 538*z^3)*H[-1, z])/(3*z) - 
           8*(121 + 242*z + 104*z^2)*H[-1, z]^2 + 
           ((16*(72 - 335*z + 3127*z^2 + 2130*z^3))/(9*z) - 
             (32*(175 + 350*z + 132*z^2)*H[-1, z])/3)*H[0, z] + 
           (8*(245 + 330*z + 72*z^2)*H[0, z]^2)/3 + 
           ((-8*(1109 - 1446*z + 286*z^2))/3 + (1040*(-1 + 2*z)*H[0, z])/3)*
            H[1, z] - (16*(-7 + 2*z)*(-7 + 12*z)*H[1, z]^2)/3 - 
           (256*(-5 + 2*z)*(-1 + 3*z)*H[0, -1, z])/3 + 
           (32*(-37 - 156*z + 24*z^2)*H[0, 1, z])/3)*H[0, 0, 1, z] + 
         ((-8*(80 - 815*z - 680*z^2 + 317*z^3))/(3*z) + 
           (16*(176 + 803*z + 1744*z^2 + 1054*z^3)*H[-1, z])/(3*z) - 
           16*(125 + 250*z + 96*z^2)*H[-1, z]^2 + 
           ((-16*(-32 + 105*z - 84*z^2 + 272*z^3))/(3*z) + 
             (32*(47 + 94*z + 24*z^2)*H[-1, z])/3)*H[0, z] - 
           (32*(79 + 56*z + 48*z^2)*H[0, z]^2)/3 - 
           (256*(11 - 22*z + 9*z^2)*H[0, z]*H[1, z])/3 + 
           (64*(17 - 34*z + 12*z^2)*H[0, -1, z])/3 - 
           (64*(41 - 78*z + 36*z^2)*H[0, 1, z])/3)*H[0, 1, -1, z] + 
         ((4*(-4718 + 11194*z + 27*z^2))/27 + 
           (16*(16 + 77*z + 182*z^2 + 82*z^3)*H[-1, z])/(3*z) - 
           32*(9 + 18*z + 4*z^2)*H[-1, z]^2 + 
           ((-8*(-160 - 89*z - 1280*z^2 + 1090*z^3))/(3*z) + 
             160*(1 + 2*z)*H[-1, z])*H[0, z] + (16*(85 + 378*z + 36*z^2)*
             H[0, z]^2)/3 + ((16*(64 - 134*z + 75*z^2))/3 - 
             (32*(97 - 194*z + 84*z^2)*H[0, z])/3)*H[1, z] + 
           40*(-1 + 2*z)*H[1, z]^2 - (256*(11 - 22*z + 9*z^2)*H[0, -1, z])/
            3 + (64*(19 - 44*z + 30*z^2)*H[0, 1, z])/3)*H[0, 1, 1, z] + 
         ((-16*(16 + 781*z + 1010*z^2 + 176*z^3))/(3*z) + 
           (32*(89 + 178*z + 72*z^2)*H[-1, z])/3 - 
           (64*(73 + 294*z + 90*z^2)*H[0, z])/3)*H[0, -1, -1, -1, z] + 
         ((-16*(176 + 803*z + 1744*z^2 + 1054*z^3))/(3*z) + 
           32*(125 + 250*z + 96*z^2)*H[-1, z] - (32*(81 + 26*z + 48*z^2)*
             H[0, z])/3)*H[0, -1, -1, 1, z] + 
         ((16*(-32 - 394*z + 383*z^2 + 192*z^3))/(3*z) + 
           (16*(13 + 26*z + 24*z^2)*H[-1, z])/3 + (128*(19 + 103*z + 15*z^2)*
             H[0, z])/3 + (256*(-1 + 2*z)*H[1, z])/3)*H[0, -1, 0, 1, z] + 
         ((-16*(176 + 803*z + 1744*z^2 + 1054*z^3))/(3*z) + 
           32*(125 + 250*z + 96*z^2)*H[-1, z] - (32*(81 + 26*z + 48*z^2)*
             H[0, z])/3)*H[0, -1, 1, -1, z] + 
         ((-16*(16 + 77*z + 182*z^2 + 82*z^3))/(3*z) + 64*(9 + 18*z + 4*z^2)*
            H[-1, z] + (32*(73 - 206*z + 72*z^2)*H[0, z])/3)*
          H[0, -1, 1, 1, z] + ((16*(96 - 19*z + 367*z^2 + 491*z^3))/(3*z) - 
           (128*(41 + 82*z + 33*z^2)*H[-1, z])/3 - 
           (16*(89 + 818*z + 168*z^2)*H[0, z])/3)*H[0, 0, -1, -1, z] + 
         ((-16*(96 + 333*z + 781*z^2 + 538*z^3))/(3*z) + 
           16*(121 + 242*z + 104*z^2)*H[-1, z] + (64*(111 + 308*z + 78*z^2)*
             H[0, z])/3)*H[0, 0, -1, 1, z] + 
         ((8*(48 + 79*z + 3988*z^2 + 1482*z^3))/(3*z) - 
           64*(41 + 82*z + 22*z^2)*H[-1, z] + (16*(287 + 854*z + 144*z^2)*
             H[0, z])/3 + 128*(-1 + 2*z)*H[1, z])*H[0, 0, 0, -1, z] + 
         ((-8*(144 + 1319*z + 6092*z^2 + 7638*z^3))/(9*z) + 
           (64*(131 + 262*z + 102*z^2)*H[-1, z])/3 - 
           (16*(385 + 146*z + 144*z^2)*H[0, z])/3 - 64*(7 - 14*z + 12*z^2)*
            H[1, z])*H[0, 0, 0, 1, z] + 
         ((-16*(96 + 333*z + 781*z^2 + 538*z^3))/(3*z) + 
           16*(121 + 242*z + 104*z^2)*H[-1, z] + (64*(111 + 308*z + 78*z^2)*
             H[0, z])/3)*H[0, 0, 1, -1, z] + 
         ((8*(-160 - 99*z - 1294*z^2 + 944*z^3))/(3*z) + 
           (32*(11 + 22*z + 12*z^2)*H[-1, z])/3 - (64*(18 + 23*z + 6*z^2)*
             H[0, z])/3 + (16*(119 - 238*z + 144*z^2)*H[1, z])/3)*
          H[0, 0, 1, 1, z] + ((-16*(176 + 803*z + 1744*z^2 + 1054*z^3))/
            (3*z) + 32*(125 + 250*z + 96*z^2)*H[-1, z] - 
           (32*(81 + 26*z + 48*z^2)*H[0, z])/3)*H[0, 1, -1, -1, z] + 
         ((-16*(16 + 77*z + 182*z^2 + 82*z^3))/(3*z) + 64*(9 + 18*z + 4*z^2)*
            H[-1, z] + (32*(73 - 206*z + 72*z^2)*H[0, z])/3)*
          H[0, 1, -1, 1, z] + ((-16*(16 + 77*z + 182*z^2 + 82*z^3))/(3*z) + 
           64*(9 + 18*z + 4*z^2)*H[-1, z] + (32*(73 - 206*z + 72*z^2)*
             H[0, z])/3)*H[0, 1, 1, -1, z] + 
         ((-16*(55 - 896*z + 318*z^2))/9 + (512*(1 + 2*z)*H[-1, z])/3 + 
           16*(105 - 118*z + 56*z^2)*H[0, z] - 160*(-1 + 2*z)*H[1, z])*
          H[0, 1, 1, 1, z] - (32*(89 + 178*z + 72*z^2)*H[0, -1, -1, -1, -1, 
            z])/3 - 32*(125 + 250*z + 96*z^2)*H[0, -1, -1, -1, 1, z] + 
         (16*(279 - 562*z + 264*z^2)*H[0, -1, -1, 0, 1, z])/3 - 
         32*(125 + 250*z + 96*z^2)*H[0, -1, -1, 1, -1, z] - 
         64*(9 + 18*z + 4*z^2)*H[0, -1, -1, 1, 1, z] + 
         (64*(97 - 102*z + 24*z^2)*H[0, -1, 0, -1, -1, z])/3 - 
         (16*(13 + 26*z + 24*z^2)*H[0, -1, 0, -1, 1, z])/3 - 
         (16*(13 + 26*z + 24*z^2)*H[0, -1, 0, 1, -1, z])/3 - 
         (128*(63 - 128*z + 57*z^2)*H[0, -1, 0, 1, 1, z])/3 - 
         32*(125 + 250*z + 96*z^2)*H[0, -1, 1, -1, -1, z] - 
         64*(9 + 18*z + 4*z^2)*H[0, -1, 1, -1, 1, z] - 
         (64*(81 - 158*z + 72*z^2)*H[0, -1, 1, 0, 1, z])/3 - 
         64*(9 + 18*z + 4*z^2)*H[0, -1, 1, 1, -1, z] - 
         (512*(1 + 2*z)*H[0, -1, 1, 1, 1, z])/3 + 
         (128*(138 - 20*z + 57*z^2)*H[0, 0, -1, -1, -1, z])/3 - 
         16*(121 + 242*z + 104*z^2)*H[0, 0, -1, -1, 1, z] - 
         (16*(475 - 506*z + 144*z^2)*H[0, 0, -1, 0, -1, z])/3 - 
         (32*(179 + 938*z + 84*z^2)*H[0, 0, -1, 0, 1, z])/3 - 
         16*(121 + 242*z + 104*z^2)*H[0, 0, -1, 1, -1, z] - 
         (160*(67 - 122*z + 60*z^2)*H[0, 0, -1, 1, 1, z])/3 - 
         16*(311 - 834*z + 56*z^2)*H[0, 0, 0, -1, -1, z] - 
         (32*(283 + 1730*z + 132*z^2)*H[0, 0, 0, -1, 1, z])/3 - 
         (16*(301 + 298*z + 192*z^2)*H[0, 0, 0, 0, -1, z])/3 + 
         (16*(437 - 186*z + 192*z^2)*H[0, 0, 0, 0, 1, z])/3 - 
         (32*(283 + 1730*z + 132*z^2)*H[0, 0, 0, 1, -1, z])/3 + 
         (32*(585 + 1606*z + 156*z^2)*H[0, 0, 0, 1, 1, z])/3 - 
         16*(121 + 242*z + 104*z^2)*H[0, 0, 1, -1, -1, z] - 
         (32*(11 + 22*z + 12*z^2)*H[0, 0, 1, -1, 1, z])/3 + 
         (32*(-7 - 402*z + 24*z^2)*H[0, 0, 1, 0, -1, z])/3 + 
         (16*(605 + 1890*z + 168*z^2)*H[0, 0, 1, 0, 1, z])/3 + 
         (32*(313 - 654*z + 276*z^2)*H[0, 0, 1, 1, -1, z])/3 - 
         (32*(143 - 266*z + 228*z^2)*H[0, 0, 1, 1, 1, z])/3 - 
         32*(125 + 250*z + 96*z^2)*H[0, 1, -1, -1, -1, z] - 
         64*(9 + 18*z + 4*z^2)*H[0, 1, -1, -1, 1, z] - 64*(9 + 18*z + 4*z^2)*
          H[0, 1, -1, 1, -1, z] - (512*(1 + 2*z)*H[0, 1, -1, 1, 1, z])/3 + 
         (64*(81 - 158*z + 72*z^2)*H[0, 1, 0, 1, -1, z])/3 - 
         (16*(1 - 86*z + 96*z^2)*H[0, 1, 0, 1, 1, z])/3 - 
         64*(9 + 18*z + 4*z^2)*H[0, 1, 1, -1, -1, z] - 
         (512*(1 + 2*z)*H[0, 1, 1, -1, 1, z])/3 - 
         (512*(1 + 2*z)*H[0, 1, 1, 1, -1, z])/3 + 32*(15 + 16*z)*
          H[0, 1, 1, 1, 1, z] + ((2*(-6773 + 5253*z))/9 + 
           ((8*(-3431 + 5156*z + 66*z^2))/9 - (16*(44 - 105*z - 36*z^2 + 
                179*z^3)*H[-1, z])/(9*z) + (8*(16 + 371*z + 490*z^2 + 
                114*z^3)*H[-1, z]^2)/(3*z) - (64*(5 + 10*z + 4*z^2)*H[-1, z]^
                3)/3)*H[0, z] + ((2*(-6085 + 2306*z + 860*z^2))/9 - 
             (16*(8 + 89*z + 133*z^2 + 46*z^3)*H[-1, z])/(3*z) + 
             24*(5 + 10*z + 4*z^2)*H[-1, z]^2)*H[0, z]^2 + 
           ((8*(-249 + 228*z + 70*z^2))/9 - (32*(5 + 10*z + 2*z^2)*H[-1, z])/
              3)*H[0, z]^3 - (2*(19 + 22*z)*H[0, z]^4)/3 + 
           ((2*(-15679 + 15946*z + 264*z^2))/9 + (8*(-3349 + 3860*z + 72*z^2)*
               H[0, z])/9 + (16*(-49 + 80*z + 11*z^2)*H[0, z]^2)/3 + 
             (16*(-1 + 2*z + 4*z^2)*H[0, z]^3)/3)*H[1, z] + 
           ((8*(-1460 + 1639*z + 72*z^2))/9 + 28*(-29 + 36*z)*H[0, z] + 
             16*(-3 + 6*z + 2*z^2)*H[0, z]^2)*H[1, z]^2 + 
           ((4*(-181 + 236*z))/3 + 48*(-1 + 2*z)*H[0, z])*H[1, z]^3 + 
           (16*(-1 + 2*z)*H[1, z]^4)/3 + 
           ((16*(44 - 105*z - 36*z^2 + 179*z^3))/(9*z) - 
             (16*(16 + 371*z + 490*z^2 + 114*z^3)*H[-1, z])/(3*z) + 
             64*(5 + 10*z + 4*z^2)*H[-1, z]^2 + 
             ((32*(8 + 83*z - 82*z^2 + 11*z^3))/(3*z) - 32*(5 + 10*z + 4*z^2)*
                H[-1, z])*H[0, z] + 128*z*H[0, z]^2 + 192*(-1 + 2*z)*H[0, z]*
              H[1, z])*H[0, -1, z] + 160*(-1 + 2*z)*H[0, -1, z]^2 + 
           ((4*(257 - 2038*z + 144*z^2))/9 - (16*(16 + 39*z + 114*z^2 + 
                70*z^3)*H[-1, z])/(3*z) + 32*(7 + 14*z + 4*z^2)*H[-1, z]^2 + 
             ((-16*(200 - 97*z + 22*z^2))/3 - 128*(1 + 2*z)*H[-1, z])*
              H[0, z] + 64*(-1 + 4*z)*H[0, z]^2 + ((16*(-13 + 44*z))/3 - 64*
                (1 - 2*z + 2*z^2)*H[0, z])*H[1, z] - 32*(-1 + 2*z)*
              H[1, z]^2 + 192*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] - 
           16*(7 - 14*z + 4*z^2)*H[0, 1, z]^2 + 
           ((16*(16 + 371*z + 490*z^2 + 114*z^3))/(3*z) - 
             128*(5 + 10*z + 4*z^2)*H[-1, z] + 32*(15 - 10*z + 4*z^2)*
              H[0, z])*H[0, -1, -1, z] + ((16*(16 + 39*z + 114*z^2 + 70*z^3))/
              (3*z) - 64*(7 + 14*z + 4*z^2)*H[-1, z] - 64*(-5 + 2*z)*H[0, z])*
            H[0, -1, 1, z] + ((32*(-8 - 77*z + 297*z^2 + 24*z^3))/(3*z) - 
             32*(5 + 10*z + 4*z^2)*H[-1, z] + 128*(2 + 8*z + z^2)*H[0, z] - 
             384*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + 
           ((8*(345 - 150*z + 184*z^2))/3 - 32*(3 + 6*z + 4*z^2)*H[-1, z] - 
             32*(9 + 44*z + 4*z^2)*H[0, z] + 64*(5 - 10*z + 4*z^2)*H[1, z])*
            H[0, 0, 1, z] + ((16*(16 + 39*z + 114*z^2 + 70*z^3))/(3*z) - 
             64*(7 + 14*z + 4*z^2)*H[-1, z] - 64*(-5 + 2*z)*H[0, z])*
            H[0, 1, -1, z] + ((-8*(-41 + 370*z))/3 - 128*(1 + 2*z)*H[-1, z] + 
             16*(1 + 2*z)*(-19 + 4*z)*H[0, z])*H[0, 1, 1, z] + 
           128*(5 + 10*z + 4*z^2)*H[0, -1, -1, -1, z] + 64*(7 + 14*z + 4*z^2)*
            H[0, -1, -1, 1, z] + 32*(11 - 26*z + 4*z^2)*H[0, -1, 0, 1, z] + 
           64*(7 + 14*z + 4*z^2)*H[0, -1, 1, -1, z] + 128*(1 + 2*z)*
            H[0, -1, 1, 1, z] + 32*(5 + 10*z + 4*z^2)*H[0, 0, -1, -1, z] + 
           32*(3 + 6*z + 4*z^2)*H[0, 0, -1, 1, z] - 64*(7 + 50*z + 4*z^2)*
            H[0, 0, 0, -1, z] + 16*(47 + 130*z + 16*z^2)*H[0, 0, 0, 1, z] + 
           32*(3 + 6*z + 4*z^2)*H[0, 0, 1, -1, z] - 32*(-7 + 2*z)*(1 + 2*z)*
            H[0, 0, 1, 1, z] + 64*(7 + 14*z + 4*z^2)*H[0, 1, -1, -1, z] + 
           128*(1 + 2*z)*H[0, 1, -1, 1, z] + 128*(1 + 2*z)*
            H[0, 1, 1, -1, z] - 16*(31 + 10*z)*H[0, 1, 1, 1, z])*
          Log[Q2/mu2] + ((3391 - 3052*z)/3 + ((-2*(-3395 + 2038*z))/9 - 
             24*(1 + 2*z)*H[-1, z])*H[0, z] + ((-8*(-65 + 76*z))/3 + 
             8*(1 + 2*z)*H[-1, z])*H[0, z]^2 + 16*(1 + z)*H[0, z]^3 + 
           ((-4*(-2021 + 2218*z))/9 - (8*(-215 + 268*z)*H[0, z])/3 - 
             40*(-1 + 2*z)*H[0, z]^2)*H[1, z] + (-8*(-37 + 47*z) - 
             48*(-1 + 2*z)*H[0, z])*H[1, z]^2 - 16*(-1 + 2*z)*H[1, z]^3 + 
           (24*(1 + 2*z) - 16*(1 + 2*z)*H[0, z])*H[0, -1, z] + 
           ((8*(-37 + 110*z))/3 + 32*(1 + 2*z)*H[-1, z] + 96*(1 + 2*z)*
              H[0, z])*H[0, 1, z] - 32*(1 + 2*z)*H[0, -1, 1, z] + 
           16*(1 + 2*z)*H[0, 0, -1, z] - 16*(7 + 8*z)*H[0, 0, 1, z] - 
           32*(1 + 2*z)*H[0, 1, -1, z] + 16*(7 + 10*z)*H[0, 1, 1, z])*
          Log[Q2/mu2]^2 + ((4*(-47 + 36*z))/3 + (8*(-41 + 70*z)*H[0, z])/9 - 
           (16*(1 + z)*H[0, z]^2)/3 + ((8*(-103 + 116*z))/9 + 
             (32*(-1 + 2*z)*H[0, z])/3)*H[1, z] + (32*(-1 + 2*z)*H[1, z]^2)/
            3 - 16*(1 + 2*z)*H[0, 1, z])*Log[Q2/mu2]^3 + 
         z2^2*((8*(9034 - 4721*z + 12027*z^2))/45 - 
           (16*(359 + 718*z + 546*z^2)*H[-1, z])/15 - 
           (128*(-23 + 34*z + 9*z^2)*H[0, z])/15 + 
           (16*(301 - 602*z + 354*z^2)*H[1, z])/15 + 
           (24*(-29 + 38*z + 16*z^2)*Log[Q2/mu2])/5) + 
         z3*((8*(4255 + 2539*z + 10779*z^2))/27 - 
           (4*(608 + 4095*z + 7616*z^2 + 3730*z^3)*H[-1, z])/(3*z) + 
           (32*(179 + 358*z + 135*z^2)*H[-1, z]^2)/3 + 
           ((16*(1706 + 1103*z + 4788*z^2))/9 - (16*(617 + 1234*z + 456*z^2)*
               H[-1, z])/3)*H[0, z] + (8*(103 - 80*z + 48*z^2)*H[0, z]^2)/3 + 
           ((4*(-1632 + 8251*z - 17420*z^2 + 8730*z^3))/(9*z) + 
             32*(83 - 166*z + 68*z^2)*H[0, z])*H[1, z] + 
           (32*(142 - 284*z + 117*z^2)*H[1, z]^2)/3 + 
           (8*(535 + 166*z + 576*z^2)*H[0, -1, z])/3 - 
           (8*(555 + 2*z + 528*z^2)*H[0, 1, z])/3 + 
           ((-8*(735 + 98*z + 438*z^2))/3 + 64*(11 + 22*z + 7*z^2)*H[-1, z] - 
             16*(41 + 16*z^2)*H[0, z] - 32*(23 - 46*z + 14*z^2)*H[1, z])*
            Log[Q2/mu2]) + z2*((4*(-118793 + 130768*z + 4578*z^2))/81 - 
           (16*(121 + 132*z + 84*z^2)*z3)/3 - 
           (4*(720 - 445*z + 2170*z^2 + 4073*z^3)*H[-1, z])/(9*z) + 
           (4*(368 + 2387*z + 4498*z^2 + 2284*z^3)*H[-1, z]^2)/(3*z) - 
           (8*(839 + 1678*z + 648*z^2)*H[-1, z]^3)/9 + 
           ((4*(-10379 + 3448*z + 6591*z^2))/9 - (16*(160 + 839*z + 
                1693*z^2 + 873*z^3)*H[-1, z])/(3*z) + 
             (32*(181 + 362*z + 138*z^2)*H[-1, z]^2)/3)*H[0, z] + 
           ((4*(-891 + 448*z + 1056*z^2))/3 - (8*(227 + 454*z + 144*z^2)*H[
                -1, z])/3)*H[0, z]^2 - (16*(61 + 82*z)*H[0, z]^3)/9 + 
           ((8*(-120 - 1946*z + 1693*z^2 + 1351*z^3))/(9*z) - 
             (8*(-96 - 1153*z + 680*z^2 + 438*z^3)*H[0, z])/(3*z) + 
             (256*(7 - 14*z + 6*z^2)*H[0, z]^2)/3)*H[1, z] + 
           ((4*(-16 + 155*z - 232*z^2 + 226*z^3))/(3*z) + 
             (8*(29 - 58*z + 24*z^2)*H[0, z])/3)*H[1, z]^2 + 
           (16*(25 - 50*z + 36*z^2)*H[1, z]^3)/9 + 
           ((-16*(-112 - 534*z - 149*z^2 + 191*z^3))/(3*z) - 
             (16*(199 + 398*z + 144*z^2)*H[-1, z])/3 + 
             (16*(-43 - 738*z + 24*z^2)*H[0, z])/3 - 32*(21 - 42*z + 20*z^2)*
              H[1, z])*H[0, -1, z] + ((16*(-64 - 757*z + 239*z^2 + 284*z^3))/
              (3*z) + 128*z^2*H[-1, z] + (64*(23 + 230*z + 6*z^2)*H[0, z])/
              3 + 16*(3 - 6*z + 16*z^2)*H[1, z])*H[0, 1, z] - 
           (32*(-35 - 346*z + 36*z^2)*H[0, -1, -1, z])/3 + 
           32*(21 - 42*z + 16*z^2)*H[0, -1, 1, z] + 
           (32*(139 + 882*z + 48*z^2)*H[0, 0, -1, z])/3 - 
           32*(77 + 240*z + 32*z^2)*H[0, 0, 1, z] + 32*(21 - 42*z + 16*z^2)*
            H[0, 1, -1, z] - (32*(-5 + 2*z)*(-1 + 6*z)*H[0, 1, 1, z])/3 + 
           ((-4*(-6861 + 5682*z + 1004*z^2))/9 + (8*(48 + 449*z + 718*z^2 + 
                254*z^3)*H[-1, z])/(3*z) - 128*(3 + 6*z + 2*z^2)*H[-1, z]^2 + 
             ((-8*(-627 + 558*z + 280*z^2))/3 + 32*(19 + 38*z + 8*z^2)*
                H[-1, z])*H[0, z] + 8*(29 + 34*z)*H[0, z]^2 + 
             ((-16*(-8 - 132*z + 177*z^2 + 57*z^3))/(3*z) - 256*(-1 + z)^2*
                H[0, z])*H[1, z] - 16*(3 - 6*z + 8*z^2)*H[1, z]^2 - 
             32*(7 + 10*z + 4*z^2)*H[0, -1, z] + 16*(-3 + 2*z)*(-11 + 4*z)*
              H[0, 1, z])*Log[Q2/mu2] + ((8*(-187 + 158*z))/3 - 
             32*(1 + 2*z)*H[-1, z] - 32*(5 + 3*z)*H[0, z] + 
             96*(-1 + 2*z)*H[1, z])*Log[Q2/mu2]^2 + 
           (16*(5 + 2*z)*Log[Q2/mu2]^3)/3)))), 
 CgG1D33[z] -> (D33*NF^2*as[MS]^3*((32*(-1076 + 69*z + 1141*z^2))/
      (45*(1 + z)) + ((-32*(232 - 220*z + 31*z^2 + 1614*z^3 + 1143*z^4))/
        (45*(1 + z)^2) + (64*(120 + 229*z + 118*z^2 + 533*z^3 + 992*z^4 + 
          480*z^5)*H[-1, z])/(45*z*(1 + z)^2) - 
       (64*(2 - z + 172*z^2 + 85*z^3)*H[-1, z]^2)/(45*z) - 
       (256*(4 + 8*z + z^2)*H[-1, z]^3)/9)*H[0, z] + 
     ((-32*(-4 + 28*z - 653*z^2 - 701*z^3 + 647*z^4 + 675*z^5))/
        (45*(-1 + z)*(1 + z)^2) + (32*(-4 - 213*z + 349*z^2 + 276*z^3 - 
          752*z^4 + 285*z^5 + 35*z^6)*H[-1, z])/(45*(-1 + z)^3*z) + 
       (64*(4 + 8*z + z^2)*H[-1, z]^2)/3)*H[0, z]^2 + 
     ((64*z^2*(-115 + 397*z^2 - 329*z^4 + 95*z^6))/(135*(-1 + z)^3*
         (1 + z)^3) + (128*(-2 - 4*z + z^2)*H[-1, z])/9)*H[0, z]^3 - 
     (32*z^2*(-10 + 25*z^2 + 21*z^4 - 29*z^6 + 9*z^8)*H[0, z]^4)/
      (45*(-1 + z)^4*(1 + z)^4) + ((-32*(1543 - 2594*z + 1143*z^2))/45 - 
       (64*(19 - 38*z + 13*z^2)*H[0, z])/3 - 
       (32*(19 - 58*z + 9*z^2)*H[0, z]^2)/3 - 
       (128*(-2 + 4*z + z^2)*H[0, z]^3)/9)*H[1, z] + 
     ((-64*(19 - 38*z + 13*z^2))/3 - (32*(-2 + 21*z - 18*z^2 + 14*z^3)*
         H[0, z]^2)/(3*z))*H[1, z]^2 - (128*(2 - 4*z + z^2)*H[0, z]^2*
       H[1, z]^3)/3 + z2^2*((64*(128 - 480*z - 151*z^2 + 2260*z^3 - 
          1051*z^4 - 4206*z^5 + 3679*z^6 + 2872*z^7 - 3041*z^8 - 718*z^9 + 
          836*z^10))/(75*(-1 + z)^4*(1 + z)^4) + 
       (1024*(2 - 4*z + z^2)*H[1, z])/5) + 
     z3*((128*(-255 + 240*z + 805*z^2 - 725*z^3 - 1015*z^4 + 682*z^5 + 
          335*z^6 - 221*z^7 + 10*z^8))/(45*(-1 + z)^3*(1 + z)^3) + 
       (256*(4 + 8*z + z^2)*H[-1, z])/3 + 
       (128*z*(-60 - 10*z + 220*z^2 - 35*z^3 - 282*z^4 + 345*z^5 + 184*z^6 - 
          305*z^7 - 46*z^8 + 85*z^9)*H[0, z])/(15*(-1 + z)^4*(1 + z)^4) + 
       ((128*(-2 + 9*z + 6*z^2 + 20*z^3))/(3*z) + 256*(2 - 4*z + z^2)*
          H[0, z])*H[1, z] + 256*(2 - 4*z + z^2)*H[1, z]^2) + 
     ((-64*(120 + 229*z + 118*z^2 + 533*z^3 + 992*z^4 + 480*z^5))/
        (45*z*(1 + z)^2) + (128*(2 - z + 172*z^2 + 85*z^3)*H[-1, z])/(45*z) + 
       (256*(4 + 8*z + z^2)*H[-1, z]^2)/3 - 
       (64*(-4 - 225*z - 2*z^2 + 450*z^3 - 10*z^4 - 342*z^6 - 450*z^7 + 
          166*z^8 + 225*z^9)*H[0, z])/(45*(-1 + z)^3*z*(1 + z)^3) - 
       (128*(-10 + 74*z - 166*z^2 + 144*z^3 - 31*z^4 - 24*z^5 + 11*z^6)*
         H[0, z]^2)/(15*(-1 + z)^4) + 256*z^2*H[0, z]*H[1, z])*H[0, -1, z] - 
     (128*(-7 + 14*z + 6*z^2)*H[0, -1, z]^2)/15 + 
     ((-64*(221 - 227*z - 193*z^2 + 195*z^3))/(45*(-1 + z)) - 
       (256*(1 + z)*(1 + 109*z - 374*z^2 + 454*z^3 - 209*z^4 + 25*z^5)*
         H[-1, z])/(45*(-1 + z)^3*z) + (64*(19 - 58*z + 9*z^2)*H[0, z])/3 - 
       (256*(1 - 5*z + 3*z^2)*H[0, z]^2)/3 + 
       ((128*(-2 + 21*z - 18*z^2 + 14*z^3)*H[0, z])/(3*z) - 
         128*(2 - 4*z + z^2)*H[0, z]^2)*H[1, z] + 256*(2 - 4*z + z^2)*H[0, z]*
        H[1, z]^2 + 256*z^2*H[0, -1, z])*H[0, 1, z] + 
     ((-64*(-2 + 29*z - 34*z^2 + 16*z^3))/(3*z) - 256*(2 - 4*z + z^2)*
        H[1, z])*H[0, 1, z]^2 + ((-128*(2 - z + 172*z^2 + 85*z^3))/(45*z) - 
       (512*(4 + 8*z + z^2)*H[-1, z])/3 + (256*(-7 + 14*z + 6*z^2)*H[0, z])/
        15)*H[0, -1, -1, z] + 
     ((256*(1 + z)*(1 + 109*z - 374*z^2 + 454*z^3 - 209*z^4 + 25*z^5))/
        (45*(-1 + z)^3*z) - 256*z^2*H[0, z])*H[0, -1, 1, z] + 
     ((64*(-4 - 225*z + 298*z^2 + 220*z^3 - 930*z^4 + 794*z^5 + 406*z^6 - 
          1108*z^7 - 58*z^8 + 415*z^9))/(45*(-1 + z)^3*z*(1 + z)^3) - 
       (256*(4 + 8*z + z^2)*H[-1, z])/3 + 
       (256*(-10 + 88*z + 85*z^2 - 292*z^3 - 225*z^4 + 294*z^5 + 229*z^6 - 
          184*z^7 - 121*z^8 + 46*z^9 + 26*z^10)*H[0, z])/
        (15*(-1 + z)^4*(1 + z)^4) - 512*z^2*H[1, z])*H[0, 0, -1, z] + 
     ((-64*(-225 + 705*z - 760*z^2 + 280*z^3 - 59*z^4 + 35*z^5))/
        (45*(-1 + z)^3) + (256*(2 - 16*z + 13*z^2)*H[0, z])/3 + 
       ((256*(4 - 8*z + z^2))/3 + 512*(2 - 4*z + z^2)*H[0, z])*H[1, z])*
      H[0, 0, 1, z] + ((256*(1 + z)*(1 + 109*z - 374*z^2 + 454*z^3 - 
          209*z^4 + 25*z^5))/(45*(-1 + z)^3*z) - 256*z^2*H[0, z])*
      H[0, 1, -1, z] + ((-128*(-2 + 21*z - 18*z^2 + 14*z^3)*H[0, z])/(3*z) + 
       128*(2 - 4*z + z^2)*H[0, z]^2 - 512*(2 - 4*z + z^2)*H[0, z]*H[1, z] + 
       512*(2 - 4*z + z^2)*H[0, 1, z])*H[0, 1, 1, z] + 
     z2*((64*(53 - 564*z + 792*z^2 + 1132*z^3 - 1691*z^4 - 568*z^5 + 
          870*z^6))/(45*(-1 + z)^2*(1 + z)^2) + 
       (64*(6 + 433*z - 879*z^2 - 116*z^3 + 1242*z^4 - 653*z^5 + 15*z^6)*
         H[-1, z])/(45*(-1 + z)^3*z) - (128*(4 + 8*z + z^2)*H[-1, z]^2)/3 + 
       ((-128*(-30 + 420*z - 95*z^2 - 1250*z^3 + 569*z^4 + 1336*z^5 - 
            493*z^6 - 458*z^7 + 145*z^8))/(45*(-1 + z)^3*(1 + z)^3) - 
         (256*(-2 - 4*z + z^2)*H[-1, z])/3)*H[0, z] - 
       (256*z*(-15 + 35*z + 70*z^2 - 125*z^3 - 129*z^4 + 129*z^5 + 88*z^6 - 
          71*z^7 - 22*z^8 + 16*z^9)*H[0, z]^2)/(15*(-1 + z)^4*(1 + z)^4) + 
       ((64*(-2 - z - 172*z^2 + 85*z^3))/(45*z) - 
         (128*(-2 + 33*z - 42*z^2 + 14*z^3)*H[0, z])/(3*z) - 
         128*(2 - 4*z + z^2)*H[0, z]^2)*H[1, z] + 
       ((-128*(4 - 8*z + z^2))/3 - 256*(2 - 4*z + z^2)*H[0, z])*H[1, z]^2 + 
       (128*(-33 + 254*z - 587*z^2 + 548*z^3 - 187*z^4 - 26*z^5 + 23*z^6)*
         H[0, -1, z])/(15*(-1 + z)^4) + 
       ((128*(-10 + 152*z - 156*z^2 + 59*z^3))/(15*z) + 512*(2 - 4*z + z^2)*
          H[1, z])*H[0, 1, z] + 256*(2 - 4*z + z^2)*H[0, 0, 1, z] - 
       512*(2 - 4*z + z^2)*H[0, 1, 1, z]) + 
     (512*(4 + 8*z + z^2)*H[0, -1, -1, -1, z])/3 - 
     (256*(-13 + 106*z - 240*z^2 + 200*z^3 - 35*z^4 - 38*z^5 + 16*z^6)*
       H[0, -1, 0, 1, z])/(15*(-1 + z)^4) + 
     (256*(4 + 8*z + z^2)*H[0, 0, -1, -1, z])/3 - 
     (512*(-5 + 71*z + 45*z^2 - 224*z^3 - 130*z^4 + 192*z^5 + 170*z^6 - 
        116*z^7 - 105*z^8 + 29*z^9 + 25*z^10)*H[0, 0, 0, -1, z])/
      (15*(-1 + z)^4*(1 + z)^4) + 
     ((-256*(10 - 120*z + 420*z^2 - 700*z^3 + 635*z^4 - 302*z^5 + 59*z^6))/
        (15*(-1 + z)^4) - 512*(2 - 4*z + z^2)*H[1, z])*H[0, 0, 0, 1, z] + 
     ((128*(-2 + 21*z - 18*z^2 + 14*z^3))/(3*z) - 512*(2 - 4*z + z^2)*
        H[0, z] + 512*(2 - 4*z + z^2)*H[1, z])*H[0, 0, 1, 1, z] + 
     512*(2 - 4*z + z^2)*H[0, z]*H[0, 1, 1, 1, z] + 
     256*(2 - 4*z + z^2)*H[0, 0, 0, 1, 1, z] - 256*(2 - 4*z + z^2)*
      H[0, 0, 1, 0, 1, z] - 2048*(2 - 4*z + z^2)*H[0, 0, 1, 1, 1, z] - 
     512*(2 - 4*z + z^2)*H[0, 1, 0, 1, 1, z]))/NA}

